Auditing Combinatorial Randomness from Finite Transcripts

Public randomness is a security primitive whose deployed behavior is often observable only through a finite transcript. We study black-box auditing of $k$-subset draws from $m$ labels under the exact uniform-without-replacement null. The outcome space has size $\binom{m}{k}$, and unrestricted uniformity testing therefore requires $\Theta(\sqrt{\binom{m}{k}}/\varepsilon^2)$ samples, establishing an information-theoretic limit on transcript-only certification. For structured faults, we construct generator-agnostic audits on the hypersimplex using marginal chi-square, pair maxima, serial overlap, anchored-box discrepancy, and low-dimensional $H_0$/MST geometry, all calibrated under the exact combinatorial null. We also prove a finite-witness guarantee whose sample complexity depends logarithmically on the number of audited witnesses rather than on the full support size. Across observed and reference-source audits, no statistic remains significant after false-discovery correction (minimum BH $q=0.279$). GPU Monte Carlo experiments, using up to 300,000 null and 60,000 alternative replications per condition, show that marginal-preserving deviations can evade one-dimensional tests while remaining detectable through joint geometry. At $n=1{,}956$, a block-cluster alternative of strength 0.04 yields power 0.638 for pair maxima versus 0.051 for marginal chi-square; a band-repulsion alternative of strength 0.08 yields power 0.741 for anchored boxes versus 0.051. These results characterize which structured deviations finite public transcripts can detect and the sample sizes required for doing so.

==> anc/artifact_manifest.json <==
{
  "artifacts": [
    {
      "bytes": 16000,
      "path": "data/raw/curby_qrng_bytes.bin",
      "sha256": "a66dbdd4f6d03877768293300ed7817c854af7eb43fda6635a8d33ab345cf715"
    },
    {
      "bytes": 2002541,
      "path": "data/raw/euromillions_draws.json",
      "sha256": "6b6cf1dfe78b7d5827eb97332f0bc1b7fba69b40ab9e4e0ea001e052fda81c6d"
    },
    {
      "bytes": 23029,
      "path": "results/figures/gpu_format_scale.pdf",
      "sha256": "4f42509f511796a766cbd5ffdfac85f33557e8119b9be24acba0c088a19ffa82"
    },
    {
      "bytes": 161328,
      "path": "results/figures/gpu_format_scale.png",
      "sha256": "1f4ceccac9c927fc8d18afee02bb68571c4e95fb0d9e0384571b1751aef6299e"
    },
    {
      "bytes": 18716,
      "path": "results/figures/gpu_marginal_blind_power.pdf",
      "sha256": "a29de9ec5e6574d218610c835ea46cbab85b5f2fec685e5cf145e08e8c52c4d7"
    },
    {
      "bytes": 107270,
      "path": "results/figures/gpu_marginal_blind_power.png",
      "sha256": "bf5a461282e93d4e48f10672f773f216f783afbe052e54b401d697b5509564e6"
    },
    {
      "bytes": 17749,
      "path": "results/figures/gpu_sample_frontier.pdf",
      "sha256": "773683f2774d6a7ed64afc484a9add5f3eb37f7f48f52a6eb7eadb9e983035ac"
    },
    {
      "bytes": 94892,
      "path": "results/figures/gpu_sample_frontier.png",
      "sha256": "4edc9ed95a52ee10f758237c597dba66854046dbea35dbc9ef8813f93cf736b4"
    },
    {
      "bytes": 22852,
      "path": "results/figures/power_curves.pdf",
      "sha256": "d3c63650a19fc021d2997c18ae7b8d56b9cf247d1168417eb85ee1ec35f44954"
    },
    {
      "bytes": 159862,
      "path": "results/figures/power_curves.png",
      "sha256": "8186eee6f69b44c4da15de9aad8319157c54a4875e02717a9e26d9e55397e89b"
    },
    {
      "bytes": 19228,
      "path": "results/figures/source_pvalues.pdf",
      "sha256": "9de26f0a8c12270980e42ce31bee5b12eb8ab146c6e365a48111457d4c1df213"
    },
    {
      "bytes": 98438,
      "path": "results/figures/source_pvalues.png",
      "sha256": "79c323f6f09d247df30c810d7dbf511436300f01803a1ba0ee104a8427590c99"
    },
    {
      "bytes": 72283,
      "path": "results/gpu/gpu_power_a100_6_90_calibrated.csv",
      "sha256": "4c1c5ea94e4045258cf658c314ac1905978848068771902f39fa9f465066691e"
    },
    {
      "bytes": 73618,
      "path": "results/gpu/gpu_power_a100_6_90_frontier_fine.csv",
      "sha256": "c6da539b394f7ed302058c3bcf6e69d28472b39d69f1489f886f0cb745895b7d"
    },
    {
      "bytes": 55058,
      "path": "results/gpu/gpu_power_rtx5090_5_50_calibrated.csv",
      "sha256": "1a6f8034165c2d2c20311cc7b1097a360e29c58f0e529cf8a171a3a10612f856"
    },
    {
      "bytes": 149351,
      "path": "results/gpu/gpu_power_rtx5090_5_50_frontier_fine.csv",
      "sha256": "a5c3c70959eb32d1720c03f9905f0b4ccacc8c4176a710d3a70367eb2679b854"
    },
    {
      "bytes": 53202,
      "path": "results/gpu/gpu_power_rtx5090_6_54_fixed.csv",
      "sha256": "f0bdb341d72e71c51f256d583472a439aa3a00d5857dda5b8525300688079094"
    },
    {
      "bytes": 56793,
      "path": "results/gpu/gpu_power_rtx5090_future_n_calibrated.csv",
      "sha256": "64a15e988b569dad65f194d8a6256cb02bc73c62490db62c8afa5a0a9b6d0c7c"
    },
    {
      "bytes": 16490,
      "path": "results/tables/format_scale_power.csv",
      "sha256": "3fa089000bc2a25d4ab5f1295845638cee2d4ac2c740b81a82f9e71cf2ad032e"
    },
    {
      "bytes": 2213,
      "path": "results/tables/format_scale_power.tex",
      "sha256": "91858333cd3ce2a76b4845bd6daabd4bf547ebd59e4d2bb5095127d9b040a142"
    },
    {
      "bytes": 408981,
      "path": "results/tables/gpu_power_5_50.csv",
      "sha256": "67e7d7c7a35637627d6ee3d0ad562ccc983c625948b535d9e85e932f761e73c2"
    },
    {
      "bytes": 49943,
      "path": "results/tables/gpu_power_6_54.csv",
      "sha256": "f9a6a24dd93210980f7b0f636f59264cc48cdb76e5dd506bcdaa082b0499a51e"
    },
    {
      "bytes": 183408,
      "path": "results/tables/gpu_power_6_90.csv",
      "sha256": "e313bd021e3e99760b3235938a64449d7ae81f0356a32a464d006f41d68e88a0"
    },
    {
      "bytes": 189,
      "path": "results/tables/headline_power_5_50.csv",
      "sha256": "018a1f42564ea6c45fc05e3f81170fe7c76667e868e63ed6b0207071640c6d39"
    },
    {
      "bytes": 278,
      "path": "results/tables/headline_power_5_50.tex",
      "sha256": "6d0bc70e64d1bc1bb8230ec1681f6e8a5ffb967389b09c112476541f9332c1f3"
    },
    {
      "bytes": 943,
      "path": "results/tables/marginal_blind_power_5_50.csv",
      "sha256": "4b1ca4184036c58904dfdf411da2bc8355f89f399e4e0aa75368913c8e919ab9"
    },
    {
      "bytes": 892,
      "path": "results/tables/marginal_blind_power_5_50.tex",
      "sha256": "2e8fbd619b45a7fa1108f0ed278a5c457aaf184620a69628c7ce2e71f17897d6"
    },
    {
      "bytes": 8759,
      "path": "results/tables/power_curves.csv",
      "sha256": "f40ad3964461c9147be195324d6d32535a37c3dc63e81bc24be7cb9ab3877415"
    },
    {
      "bytes": 7392,
      "path": "results/tables/power_curves_long.tex",
      "sha256": "4e9b85e739d8d7c88c5eba9c61ec51382dbef9a40b3a937b83e0c6fd987468af"
    },
    {
      "bytes": 12368,
      "path": "results/tables/sample_frontier_strength_004.csv",
      "sha256": "867ca5d2c8f8481872f15678eabb60858c63a6ad5ec9bb04254e0d79e3e0be7d"
    },
    {
      "bytes": 1216,
      "path": "results/tables/sample_frontier_strength_004.tex",
      "sha256": "4e70620606057c08deed4004daf40acaf2605f90f3c8ea14df913f1c60db0e3d"
    },
    {
      "bytes": 9122,
      "path": "results/tables/source_audit.csv",
      "sha256": "967d2fccc8ce15f49ce2f8da635f43c93afdd6eaacf30e6381d8e5ea57358520"
    },
    {
      "bytes": 848,
      "path": "results/tables/source_audit_pvalues.tex",
      "sha256": "43e73388f949e27361b120ea58a73fd6a34ca0c1fc785cd60896ae3256a8a6ed"
    },
    {
      "bytes": 12462,
      "path": "scripts/analyze_gpu_results.py",
      "sha256": "67efe87a075d08a63c209066555b4f2f76b2d90f8b65f8d10fba43f27feefbd5"
    },
    {
      "bytes": 2386,
      "path": "scripts/fetch_data.py",
      "sha256": "f906f4fce4e640bb4b87fda05d986ec68132557f352cfcd40869d8678d7fd6a8"
    },
    {
      "bytes": 17155,
      "path": "scripts/gpu_combinatorial_audit.cu",
      "sha256": "33e9a336773e1465ac715d53f3665d6ab440194893071bd2b20ba6c6f5d4cc68"
    },
    {
      "bytes": 7763,
      "path": "scripts/run_experiments.py",
      "sha256": "5c69863e25674766891bccf7d2634cedd3e9a6b4ac75c3b811d211e0e71be3f4"
    },
    {
      "bytes": 133,
      "path": "src/geo_audit/__init__.py",
      "sha256": "245b2b33e3833fda703bcaae8970988bf9d65b5a738db4bf792aa4483a51dead"
    },
    {
      "bytes": 2066,
      "path": "src/geo_audit/calibration.py",
      "sha256": "ca4e0848e7e9fe2fc4f6636deb6d253cd4a31bc2da8e5e1b4f4677e53d566168"
    },
    {
      "bytes": 2860,
      "path": "src/geo_audit/plotting.py",
      "sha256": "3530c01a7e84223344515cb4a11f6219e81f887a5a3b1b9c8d4e83496a917fd9"
    },
    {
      "bytes": 10855,
      "path": "src/geo_audit/sources.py",
      "sha256": "5891ace7523d84538d437fd73d3dd7e2d569c5a19acd097391435f13a64f4f0d"
    },
    {
      "bytes": 5310,
      "path": "src/geo_audit/statistics.py",
      "sha256": "6142f446bd92ce759d8bae2048c79bd604afe6613052b9a290c6fdbb7e7d3bc2"
    }
  ],
  "description": "Ancillary artifacts for the finite-transcript randomness audit."
}


==> anc/results/gpu/gpu_power_a100_6_90_calibrated.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed
A100_6_90_calibrated,1000,null,0,marginal_chi2,0.0499813,160000,0.05,105.87,84.0439,12.6327,1.11756,512,20260632
A100_6_90_calibrated,1000,null,0,pair_max_z,0.0344125,160000,0.05,5.30875,4.517,0.516776,1.11756,512,20260632
A100_6_90_calibrated,1000,null,0,serial_overlap_z,0.0470813,160000,0.05,1.99341,0.799719,0.604168,1.11756,512,20260632
A100_6_90_calibrated,1000,null,0,anchored_box,0.05,160000,0.05,0.048292,0.0338487,0.0077507,1.11756,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.000000,marginal_chi2,0.048100,40000,0.050000,105.869995,84.043854,12.632681,1.328485,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.000000,pair_max_z,0.034225,40000,0.050000,5.308754,4.517004,0.516776,1.328485,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.000000,serial_overlap_z,0.045075,40000,0.050000,1.993406,0.799719,0.604168,1.328485,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.000000,anchored_box,0.051300,40000,0.050000,0.048292,0.033849,0.007751,1.328485,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.050000,marginal_chi2,0.061300,40000,0.050000,105.869995,84.043854,12.632681,1.327619,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.050000,pair_max_z,0.035975,40000,0.050000,5.308754,4.517004,0.516776,1.327619,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.050000,serial_overlap_z,0.043250,40000,0.050000,1.993406,0.799719,0.604168,1.327619,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.050000,anchored_box,0.086750,40000,0.050000,0.048292,0.033849,0.007751,1.327619,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.100000,marginal_chi2,0.106325,40000,0.050000,105.869995,84.043854,12.632681,1.331253,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.100000,pair_max_z,0.040650,40000,0.050000,5.308754,4.517004,0.516776,1.331253,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.100000,serial_overlap_z,0.045300,40000,0.050000,1.993406,0.799719,0.604168,1.331253,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.100000,anchored_box,0.237175,40000,0.050000,0.048292,0.033849,0.007751,1.331253,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.150000,marginal_chi2,0.227550,40000,0.050000,105.869995,84.043854,12.632681,1.335602,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.150000,pair_max_z,0.044875,40000,0.050000,5.308754,4.517004,0.516776,1.335602,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.150000,serial_overlap_z,0.045625,40000,0.050000,1.993406,0.799719,0.604168,1.335602,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.150000,anchored_box,0.546700,40000,0.050000,0.048292,0.033849,0.007751,1.335602,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.200000,marginal_chi2,0.465925,40000,0.050000,105.869995,84.043854,12.632681,1.335769,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.200000,pair_max_z,0.063450,40000,0.050000,5.308754,4.517004,0.516776,1.335769,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.200000,serial_overlap_z,0.045450,40000,0.050000,1.993406,0.799719,0.604168,1.335769,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.200000,anchored_box,0.843750,40000,0.050000,0.048292,0.033849,0.007751,1.335769,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.300000,marginal_chi2,0.943650,40000,0.050000,105.869995,84.043854,12.632681,1.341583,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.300000,pair_max_z,0.142550,40000,0.050000,5.308754,4.517004,0.516776,1.341583,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.300000,serial_overlap_z,0.050750,40000,0.050000,1.993406,0.799719,0.604168,1.341583,512,20260632
A100_6_90_calibrated,1000,hot_marginal,0.300000,anchored_box,0.998050,40000,0.050000,0.048292,0.033849,0.007751,1.341583,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.000000,marginal_chi2,0.049325,40000,0.050000,105.869995,84.043854,12.632681,0.354241,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.000000,pair_max_z,0.034875,40000,0.050000,5.308754,4.517004,0.516776,0.354241,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.000000,serial_overlap_z,0.045375,40000,0.050000,1.993406,0.799719,0.604168,0.354241,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.000000,anchored_box,0.049425,40000,0.050000,0.048292,0.033849,0.007751,0.354241,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.005000,marginal_chi2,0.056050,40000,0.050000,105.869995,84.043854,12.632681,0.355360,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.005000,pair_max_z,0.064650,40000,0.050000,5.308754,4.517004,0.516776,0.355360,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.005000,serial_overlap_z,0.047225,40000,0.050000,1.993406,0.799719,0.604168,0.355360,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.005000,anchored_box,0.052925,40000,0.050000,0.048292,0.033849,0.007751,0.355360,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.010000,marginal_chi2,0.077575,40000,0.050000,105.869995,84.043854,12.632681,0.356378,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.010000,pair_max_z,0.418400,40000,0.050000,5.308754,4.517004,0.516776,0.356378,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.010000,serial_overlap_z,0.045400,40000,0.050000,1.993406,0.799719,0.604168,0.356378,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.010000,anchored_box,0.060925,40000,0.050000,0.048292,0.033849,0.007751,0.356378,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.020000,marginal_chi2,0.213775,40000,0.050000,105.869995,84.043854,12.632681,0.358087,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.020000,pair_max_z,0.978900,40000,0.050000,5.308754,4.517004,0.516776,0.358087,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.020000,serial_overlap_z,0.045775,40000,0.050000,1.993406,0.799719,0.604168,0.358087,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.020000,anchored_box,0.092850,40000,0.050000,0.048292,0.033849,0.007751,0.358087,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.030000,marginal_chi2,0.522750,40000,0.050000,105.869995,84.043854,12.632681,0.359754,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.030000,pair_max_z,0.999925,40000,0.050000,5.308754,4.517004,0.516776,0.359754,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.030000,serial_overlap_z,0.047025,40000,0.050000,1.993406,0.799719,0.604168,0.359754,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.030000,anchored_box,0.167600,40000,0.050000,0.048292,0.033849,0.007751,0.359754,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.050000,marginal_chi2,0.966275,40000,0.050000,105.869995,84.043854,12.632681,0.362421,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,5.308754,4.517004,0.516776,0.362421,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.050000,serial_overlap_z,0.053450,40000,0.050000,1.993406,0.799719,0.604168,0.362421,512,20260632
A100_6_90_calibrated,1000,pair_injection,0.050000,anchored_box,0.574350,40000,0.050000,0.048292,0.033849,0.007751,0.362421,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.050000,40000,0.050000,105.869995,84.043854,12.632681,0.354343,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.035725,40000,0.050000,5.308754,4.517004,0.516776,0.354343,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.045700,40000,0.050000,1.993406,0.799719,0.604168,0.354343,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.000000,anchored_box,0.050150,40000,0.050000,0.048292,0.033849,0.007751,0.354343,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.051000,40000,0.050000,105.869995,84.043854,12.632681,0.354656,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.040950,40000,0.050000,5.308754,4.517004,0.516776,0.354656,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.044775,40000,0.050000,1.993406,0.799719,0.604168,0.354656,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.010000,anchored_box,0.055075,40000,0.050000,0.048292,0.033849,0.007751,0.354656,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051225,40000,0.050000,105.869995,84.043854,12.632681,0.354536,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.072300,40000,0.050000,5.308754,4.517004,0.516776,0.354536,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.045550,40000,0.050000,1.993406,0.799719,0.604168,0.354536,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.020000,anchored_box,0.068900,40000,0.050000,0.048292,0.033849,0.007751,0.354536,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.047850,40000,0.050000,105.869995,84.043854,12.632681,0.354870,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.040000,pair_max_z,0.311050,40000,0.050000,5.308754,4.517004,0.516776,0.354870,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.046350,40000,0.050000,1.993406,0.799719,0.604168,0.354870,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.040000,anchored_box,0.137875,40000,0.050000,0.048292,0.033849,0.007751,0.354870,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052375,40000,0.050000,105.869995,84.043854,12.632681,0.355216,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.080000,pair_max_z,0.967550,40000,0.050000,5.308754,4.517004,0.516776,0.355216,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.048450,40000,0.050000,1.993406,0.799719,0.604168,0.355216,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.080000,anchored_box,0.560150,40000,0.050000,0.048292,0.033849,0.007751,0.355216,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.056625,40000,0.050000,105.869995,84.043854,12.632681,0.355570,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.120000,pair_max_z,0.999975,40000,0.050000,5.308754,4.517004,0.516776,0.355570,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.054750,40000,0.050000,1.993406,0.799719,0.604168,0.355570,512,20260632
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.120000,anchored_box,0.956425,40000,0.050000,0.048292,0.033849,0.007751,0.355570,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.051275,40000,0.050000,105.869995,84.043854,12.632681,0.354140,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.034775,40000,0.050000,5.308754,4.517004,0.516776,0.354140,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.045575,40000,0.050000,1.993406,0.799719,0.604168,0.354140,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.051575,40000,0.050000,0.048292,0.033849,0.007751,0.354140,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050025,40000,0.050000,105.869995,84.043854,12.632681,0.354384,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.034975,40000,0.050000,5.308754,4.517004,0.516776,0.354384,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.044850,40000,0.050000,1.993406,0.799719,0.604168,0.354384,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.068975,40000,0.050000,0.048292,0.033849,0.007751,0.354384,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.048175,40000,0.050000,105.869995,84.043854,12.632681,0.354479,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.035800,40000,0.050000,5.308754,4.517004,0.516776,0.354479,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.046275,40000,0.050000,1.993406,0.799719,0.604168,0.354479,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.140175,40000,0.050000,0.048292,0.033849,0.007751,0.354479,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.048450,40000,0.050000,105.869995,84.043854,12.632681,0.354594,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.037700,40000,0.050000,5.308754,4.517004,0.516776,0.354594,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.045800,40000,0.050000,1.993406,0.799719,0.604168,0.354594,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.080000,anchored_box,0.523075,40000,0.050000,0.048292,0.033849,0.007751,0.354594,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.048625,40000,0.050000,105.869995,84.043854,12.632681,0.354212,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.037850,40000,0.050000,5.308754,4.517004,0.516776,0.354212,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.045475,40000,0.050000,1.993406,0.799719,0.604168,0.354212,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.120000,anchored_box,0.935025,40000,0.050000,0.048292,0.033849,0.007751,0.354212,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.051300,40000,0.050000,105.869995,84.043854,12.632681,0.353418,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.044825,40000,0.050000,5.308754,4.517004,0.516776,0.353418,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.048575,40000,0.050000,1.993406,0.799719,0.604168,0.353418,512,20260632
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.048292,0.033849,0.007751,0.353418,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.000000,marginal_chi2,0.050850,40000,0.050000,105.869995,84.043854,12.632681,0.354203,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.000000,pair_max_z,0.035900,40000,0.050000,5.308754,4.517004,0.516776,0.354203,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.000000,serial_overlap_z,0.045975,40000,0.050000,1.993406,0.799719,0.604168,0.354203,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.000000,anchored_box,0.050375,40000,0.050000,0.048292,0.033849,0.007751,0.354203,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.020000,marginal_chi2,0.053000,40000,0.050000,105.869995,84.043854,12.632681,0.355391,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.020000,pair_max_z,0.034575,40000,0.050000,5.308754,4.517004,0.516776,0.355391,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.020000,serial_overlap_z,0.148950,40000,0.050000,1.993406,0.799719,0.604168,0.355391,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.020000,anchored_box,0.050975,40000,0.050000,0.048292,0.033849,0.007751,0.355391,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.040000,marginal_chi2,0.057200,40000,0.050000,105.869995,84.043854,12.632681,0.355965,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.040000,pair_max_z,0.035825,40000,0.050000,5.308754,4.517004,0.516776,0.355965,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.040000,serial_overlap_z,0.443500,40000,0.050000,1.993406,0.799719,0.604168,0.355965,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.040000,anchored_box,0.051975,40000,0.050000,0.048292,0.033849,0.007751,0.355965,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.060000,marginal_chi2,0.065775,40000,0.050000,105.869995,84.043854,12.632681,0.356567,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.060000,pair_max_z,0.036475,40000,0.050000,5.308754,4.517004,0.516776,0.356567,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.060000,serial_overlap_z,0.773800,40000,0.050000,1.993406,0.799719,0.604168,0.356567,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.060000,anchored_box,0.052275,40000,0.050000,0.048292,0.033849,0.007751,0.356567,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.080000,marginal_chi2,0.069450,40000,0.050000,105.869995,84.043854,12.632681,0.356981,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.080000,pair_max_z,0.038000,40000,0.050000,5.308754,4.517004,0.516776,0.356981,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.080000,serial_overlap_z,0.949850,40000,0.050000,1.993406,0.799719,0.604168,0.356981,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.080000,anchored_box,0.052500,40000,0.050000,0.048292,0.033849,0.007751,0.356981,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.120000,marginal_chi2,0.082900,40000,0.050000,105.869995,84.043854,12.632681,0.357660,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.120000,pair_max_z,0.037150,40000,0.050000,5.308754,4.517004,0.516776,0.357660,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.120000,serial_overlap_z,0.999700,40000,0.050000,1.993406,0.799719,0.604168,0.357660,512,20260632
A100_6_90_calibrated,1000,serial_stickiness,0.120000,anchored_box,0.054450,40000,0.050000,0.048292,0.033849,0.007751,0.357660,512,20260632
A100_6_90_calibrated,5000,null,0,marginal_chi2,0.050000,160000,0.050000,105.750031,83.993027,12.589133,5.464725,512,20260632
A100_6_90_calibrated,5000,null,0,pair_max_z,0.048269,160000,0.050000,4.693666,4.053096,0.408403,5.464725,512,20260632
A100_6_90_calibrated,5000,null,0,serial_overlap_z,0.049975,160000,0.050000,1.963325,0.799328,0.605230,5.464725,512,20260632
A100_6_90_calibrated,5000,null,0,anchored_box,0.049987,160000,0.050000,0.021615,0.015164,0.003465,5.464725,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.000000,marginal_chi2,0.049300,40000,0.050000,105.750031,83.993027,12.589133,6.619207,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.000000,pair_max_z,0.048900,40000,0.050000,4.693666,4.053096,0.408403,6.619207,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.000000,serial_overlap_z,0.048100,40000,0.050000,1.963325,0.799328,0.605230,6.619207,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.000000,anchored_box,0.051100,40000,0.050000,0.021615,0.015164,0.003465,6.619207,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.050000,marginal_chi2,0.122950,40000,0.050000,105.750031,83.993027,12.589133,6.624866,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.050000,pair_max_z,0.052925,40000,0.050000,4.693666,4.053096,0.408403,6.624866,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.050000,serial_overlap_z,0.050925,40000,0.050000,1.963325,0.799328,0.605230,6.624866,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.050000,anchored_box,0.289125,40000,0.050000,0.021615,0.015164,0.003465,6.624866,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.100000,marginal_chi2,0.552125,40000,0.050000,105.750031,83.993027,12.589133,6.639864,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.100000,pair_max_z,0.081425,40000,0.050000,4.693666,4.053096,0.408403,6.639864,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.100000,serial_overlap_z,0.050200,40000,0.050000,1.963325,0.799328,0.605230,6.639864,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.100000,anchored_box,0.914425,40000,0.050000,0.021615,0.015164,0.003465,6.639864,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.150000,marginal_chi2,0.973650,40000,0.050000,105.750031,83.993027,12.589133,6.649642,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.150000,pair_max_z,0.170125,40000,0.050000,4.693666,4.053096,0.408403,6.649642,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.150000,serial_overlap_z,0.049175,40000,0.050000,1.963325,0.799328,0.605230,6.649642,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.150000,anchored_box,0.999700,40000,0.050000,0.021615,0.015164,0.003465,6.649642,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.200000,marginal_chi2,1.000000,40000,0.050000,105.750031,83.993027,12.589133,6.664532,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.200000,pair_max_z,0.379000,40000,0.050000,4.693666,4.053096,0.408403,6.664532,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.200000,serial_overlap_z,0.052550,40000,0.050000,1.963325,0.799328,0.605230,6.664532,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.200000,anchored_box,1.000000,40000,0.050000,0.021615,0.015164,0.003465,6.664532,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,105.750031,83.993027,12.589133,6.682371,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.300000,pair_max_z,0.951600,40000,0.050000,4.693666,4.053096,0.408403,6.682371,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.300000,serial_overlap_z,0.069025,40000,0.050000,1.963325,0.799328,0.605230,6.682371,512,20260632
A100_6_90_calibrated,5000,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.021615,0.015164,0.003465,6.682371,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.000000,marginal_chi2,0.049475,40000,0.050000,105.750031,83.993027,12.589133,1.759776,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.000000,pair_max_z,0.048500,40000,0.050000,4.693666,4.053096,0.408403,1.759776,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.000000,serial_overlap_z,0.047500,40000,0.050000,1.963325,0.799328,0.605230,1.759776,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.000000,anchored_box,0.049525,40000,0.050000,0.021615,0.015164,0.003465,1.759776,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.005000,marginal_chi2,0.087525,40000,0.050000,105.750031,83.993027,12.589133,1.765301,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.005000,pair_max_z,0.740825,40000,0.050000,4.693666,4.053096,0.408403,1.765301,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.005000,serial_overlap_z,0.049675,40000,0.050000,1.963325,0.799328,0.605230,1.765301,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.005000,anchored_box,0.063250,40000,0.050000,0.021615,0.015164,0.003465,1.765301,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.010000,marginal_chi2,0.275150,40000,0.050000,105.750031,83.993027,12.589133,1.770374,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.010000,pair_max_z,1.000000,40000,0.050000,4.693666,4.053096,0.408403,1.770374,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.010000,serial_overlap_z,0.051225,40000,0.050000,1.963325,0.799328,0.605230,1.770374,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.010000,anchored_box,0.104425,40000,0.050000,0.021615,0.015164,0.003465,1.770374,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.020000,marginal_chi2,0.940150,40000,0.050000,105.750031,83.993027,12.589133,1.779126,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.020000,pair_max_z,1.000000,40000,0.050000,4.693666,4.053096,0.408403,1.779126,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.020000,serial_overlap_z,0.051275,40000,0.050000,1.963325,0.799328,0.605230,1.779126,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.020000,anchored_box,0.403775,40000,0.050000,0.021615,0.015164,0.003465,1.779126,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.030000,marginal_chi2,0.999975,40000,0.050000,105.750031,83.993027,12.589133,1.787150,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.693666,4.053096,0.408403,1.787150,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.030000,serial_overlap_z,0.055075,40000,0.050000,1.963325,0.799328,0.605230,1.787150,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.030000,anchored_box,0.970850,40000,0.050000,0.021615,0.015164,0.003465,1.787150,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.050000,marginal_chi2,1.000000,40000,0.050000,105.750031,83.993027,12.589133,1.800592,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.693666,4.053096,0.408403,1.800592,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.050000,serial_overlap_z,0.082650,40000,0.050000,1.963325,0.799328,0.605230,1.800592,512,20260632
A100_6_90_calibrated,5000,pair_injection,0.050000,anchored_box,1.000000,40000,0.050000,0.021615,0.015164,0.003465,1.800592,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049600,40000,0.050000,105.750031,83.993027,12.589133,1.759453,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.049250,40000,0.050000,4.693666,4.053096,0.408403,1.759453,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.049700,40000,0.050000,1.963325,0.799328,0.605230,1.759453,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.000000,anchored_box,0.050500,40000,0.050000,0.021615,0.015164,0.003465,1.759453,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.049850,40000,0.050000,105.750031,83.993027,12.589133,1.760672,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.099350,40000,0.050000,4.693666,4.053096,0.408403,1.760672,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.049000,40000,0.050000,1.963325,0.799328,0.605230,1.760672,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.010000,anchored_box,0.073750,40000,0.050000,0.021615,0.015164,0.003465,1.760672,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.049575,40000,0.050000,105.750031,83.993027,12.589133,1.761167,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.502075,40000,0.050000,4.693666,4.053096,0.408403,1.761167,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.050675,40000,0.050000,1.963325,0.799328,0.605230,1.761167,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.020000,anchored_box,0.160875,40000,0.050000,0.021615,0.015164,0.003465,1.761167,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.049150,40000,0.050000,105.750031,83.993027,12.589133,1.762092,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.040000,pair_max_z,0.999800,40000,0.050000,4.693666,4.053096,0.408403,1.762092,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.050775,40000,0.050000,1.963325,0.799328,0.605230,1.762092,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.040000,anchored_box,0.688325,40000,0.050000,0.021615,0.015164,0.003465,1.762092,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.050950,40000,0.050000,105.750031,83.993027,12.589133,1.764765,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.693666,4.053096,0.408403,1.764765,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.052725,40000,0.050000,1.963325,0.799328,0.605230,1.764765,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.021615,0.015164,0.003465,1.764765,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.057675,40000,0.050000,105.750031,83.993027,12.589133,1.766146,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.693666,4.053096,0.408403,1.766146,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.057625,40000,0.050000,1.963325,0.799328,0.605230,1.766146,512,20260632
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.021615,0.015164,0.003465,1.766146,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.048200,40000,0.050000,105.750031,83.993027,12.589133,1.759741,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.048450,40000,0.050000,4.693666,4.053096,0.408403,1.759741,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.049525,40000,0.050000,1.963325,0.799328,0.605230,1.759741,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.050800,40000,0.050000,0.021615,0.015164,0.003465,1.759741,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.049350,40000,0.050000,105.750031,83.993027,12.589133,1.761010,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.049025,40000,0.050000,4.693666,4.053096,0.408403,1.761010,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.050250,40000,0.050000,1.963325,0.799328,0.605230,1.761010,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.166775,40000,0.050000,0.021615,0.015164,0.003465,1.761010,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.048350,40000,0.050000,105.750031,83.993027,12.589133,1.761443,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.051075,40000,0.050000,4.693666,4.053096,0.408403,1.761443,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.050525,40000,0.050000,1.963325,0.799328,0.605230,1.761443,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.650925,40000,0.050000,0.021615,0.015164,0.003465,1.761443,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.049375,40000,0.050000,105.750031,83.993027,12.589133,1.761686,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.056275,40000,0.050000,4.693666,4.053096,0.408403,1.761686,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.048725,40000,0.050000,1.963325,0.799328,0.605230,1.761686,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.080000,anchored_box,0.999975,40000,0.050000,0.021615,0.015164,0.003465,1.761686,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.049925,40000,0.050000,105.750031,83.993027,12.589133,1.759959,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.067450,40000,0.050000,4.693666,4.053096,0.408403,1.759959,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.048950,40000,0.050000,1.963325,0.799328,0.605230,1.759959,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.021615,0.015164,0.003465,1.759959,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.049900,40000,0.050000,105.750031,83.993027,12.589133,1.755239,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.089225,40000,0.050000,4.693666,4.053096,0.408403,1.755239,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.051825,40000,0.050000,1.963325,0.799328,0.605230,1.755239,512,20260632
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.021615,0.015164,0.003465,1.755239,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.000000,marginal_chi2,0.049425,40000,0.050000,105.750031,83.993027,12.589133,1.759833,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.000000,pair_max_z,0.046550,40000,0.050000,4.693666,4.053096,0.408403,1.759833,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.000000,serial_overlap_z,0.049250,40000,0.050000,1.963325,0.799328,0.605230,1.759833,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.000000,anchored_box,0.050225,40000,0.050000,0.021615,0.015164,0.003465,1.759833,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.020000,marginal_chi2,0.057250,40000,0.050000,105.750031,83.993027,12.589133,1.765713,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.020000,pair_max_z,0.049400,40000,0.050000,4.693666,4.053096,0.408403,1.765713,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.020000,serial_overlap_z,0.548625,40000,0.050000,1.963325,0.799328,0.605230,1.765713,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.020000,anchored_box,0.049975,40000,0.050000,0.021615,0.015164,0.003465,1.765713,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.040000,marginal_chi2,0.058225,40000,0.050000,105.750031,83.993027,12.589133,1.768865,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.040000,pair_max_z,0.050500,40000,0.050000,4.693666,4.053096,0.408403,1.768865,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.040000,serial_overlap_z,0.984800,40000,0.050000,1.963325,0.799328,0.605230,1.768865,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.040000,anchored_box,0.052025,40000,0.050000,0.021615,0.015164,0.003465,1.768865,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.060000,marginal_chi2,0.064400,40000,0.050000,105.750031,83.993027,12.589133,1.771656,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.060000,pair_max_z,0.049400,40000,0.050000,4.693666,4.053096,0.408403,1.771656,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.060000,serial_overlap_z,0.999975,40000,0.050000,1.963325,0.799328,0.605230,1.771656,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.060000,anchored_box,0.052875,40000,0.050000,0.021615,0.015164,0.003465,1.771656,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.080000,marginal_chi2,0.072000,40000,0.050000,105.750031,83.993027,12.589133,1.773768,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.080000,pair_max_z,0.047550,40000,0.050000,4.693666,4.053096,0.408403,1.773768,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.080000,serial_overlap_z,1.000000,40000,0.050000,1.963325,0.799328,0.605230,1.773768,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.080000,anchored_box,0.053300,40000,0.050000,0.021615,0.015164,0.003465,1.773768,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.120000,marginal_chi2,0.081575,40000,0.050000,105.750031,83.993027,12.589133,1.776524,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.120000,pair_max_z,0.051625,40000,0.050000,4.693666,4.053096,0.408403,1.776524,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.963325,0.799328,0.605230,1.776524,512,20260632
A100_6_90_calibrated,5000,serial_stickiness,0.120000,anchored_box,0.054325,40000,0.050000,0.021615,0.015164,0.003465,1.776524,512,20260632
A100_6_90_calibrated,10000,null,0,marginal_chi2,0.050000,160000,0.050000,105.687004,83.974449,12.578507,10.918064,512,20260632
A100_6_90_calibrated,10000,null,0,pair_max_z,0.032319,160000,0.050000,4.673348,3.941444,0.376125,10.918064,512,20260632
A100_6_90_calibrated,10000,null,0,serial_overlap_z,0.049475,160000,0.050000,1.961015,0.795211,0.602451,10.918064,512,20260632
A100_6_90_calibrated,10000,null,0,anchored_box,0.049981,160000,0.050000,0.015299,0.010718,0.002459,10.918064,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.000000,marginal_chi2,0.051100,40000,0.050000,105.687004,83.974449,12.578507,13.232760,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.000000,pair_max_z,0.033075,40000,0.050000,4.673348,3.941444,0.376125,13.232760,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.000000,serial_overlap_z,0.051750,40000,0.050000,1.961015,0.795211,0.602451,13.232760,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.000000,anchored_box,0.050625,40000,0.050000,0.015299,0.010718,0.002459,13.232760,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.050000,marginal_chi2,0.237700,40000,0.050000,105.687004,83.974449,12.578507,13.259377,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.050000,pair_max_z,0.040950,40000,0.050000,4.673348,3.941444,0.376125,13.259377,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.050000,serial_overlap_z,0.048875,40000,0.050000,1.961015,0.795211,0.602451,13.259377,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.050000,anchored_box,0.571925,40000,0.050000,0.015299,0.010718,0.002459,13.259377,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.100000,marginal_chi2,0.936775,40000,0.050000,105.687004,83.974449,12.578507,13.280693,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.100000,pair_max_z,0.098425,40000,0.050000,4.673348,3.941444,0.376125,13.280693,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.100000,serial_overlap_z,0.051375,40000,0.050000,1.961015,0.795211,0.602451,13.280693,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.100000,anchored_box,0.999050,40000,0.050000,0.015299,0.010718,0.002459,13.280693,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.150000,marginal_chi2,1.000000,40000,0.050000,105.687004,83.974449,12.578507,13.298504,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.150000,pair_max_z,0.321025,40000,0.050000,4.673348,3.941444,0.376125,13.298504,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.150000,serial_overlap_z,0.052575,40000,0.050000,1.961015,0.795211,0.602451,13.298504,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.150000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,13.298504,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.200000,marginal_chi2,1.000000,40000,0.050000,105.687004,83.974449,12.578507,13.324978,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.200000,pair_max_z,0.768800,40000,0.050000,4.673348,3.941444,0.376125,13.324978,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.200000,serial_overlap_z,0.055625,40000,0.050000,1.961015,0.795211,0.602451,13.324978,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.200000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,13.324978,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,105.687004,83.974449,12.578507,13.357418,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.300000,pair_max_z,1.000000,40000,0.050000,4.673348,3.941444,0.376125,13.357418,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.300000,serial_overlap_z,0.087725,40000,0.050000,1.961015,0.795211,0.602451,13.357418,512,20260632
A100_6_90_calibrated,10000,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,13.357418,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.000000,marginal_chi2,0.049975,40000,0.050000,105.687004,83.974449,12.578507,3.516509,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.000000,pair_max_z,0.033025,40000,0.050000,4.673348,3.941444,0.376125,3.516509,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.000000,serial_overlap_z,0.050325,40000,0.050000,1.961015,0.795211,0.602451,3.516509,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.000000,anchored_box,0.049100,40000,0.050000,0.015299,0.010718,0.002459,3.516509,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.005000,marginal_chi2,0.138725,40000,0.050000,105.687004,83.974449,12.578507,3.528161,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.005000,pair_max_z,0.989650,40000,0.050000,4.673348,3.941444,0.376125,3.528161,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.005000,serial_overlap_z,0.048975,40000,0.050000,1.961015,0.795211,0.602451,3.528161,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.005000,anchored_box,0.072525,40000,0.050000,0.015299,0.010718,0.002459,3.528161,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.010000,marginal_chi2,0.596275,40000,0.050000,105.687004,83.974449,12.578507,3.537176,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.010000,pair_max_z,1.000000,40000,0.050000,4.673348,3.941444,0.376125,3.537176,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.010000,serial_overlap_z,0.049850,40000,0.050000,1.961015,0.795211,0.602451,3.537176,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.010000,anchored_box,0.168225,40000,0.050000,0.015299,0.010718,0.002459,3.537176,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.020000,marginal_chi2,0.999800,40000,0.050000,105.687004,83.974449,12.578507,3.555964,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.020000,pair_max_z,1.000000,40000,0.050000,4.673348,3.941444,0.376125,3.555964,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.020000,serial_overlap_z,0.050625,40000,0.050000,1.961015,0.795211,0.602451,3.555964,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.020000,anchored_box,0.938800,40000,0.050000,0.015299,0.010718,0.002459,3.555964,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.030000,marginal_chi2,1.000000,40000,0.050000,105.687004,83.974449,12.578507,3.571916,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.673348,3.941444,0.376125,3.571916,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.030000,serial_overlap_z,0.058000,40000,0.050000,1.961015,0.795211,0.602451,3.571916,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.030000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,3.571916,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.050000,marginal_chi2,1.000000,40000,0.050000,105.687004,83.974449,12.578507,3.598147,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.673348,3.941444,0.376125,3.598147,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.050000,serial_overlap_z,0.119975,40000,0.050000,1.961015,0.795211,0.602451,3.598147,512,20260632
A100_6_90_calibrated,10000,pair_injection,0.050000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,3.598147,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049200,40000,0.050000,105.687004,83.974449,12.578507,3.516330,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.033100,40000,0.050000,4.673348,3.941444,0.376125,3.516330,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.046400,40000,0.050000,1.961015,0.795211,0.602451,3.516330,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.000000,anchored_box,0.049250,40000,0.050000,0.015299,0.010718,0.002459,3.516330,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050150,40000,0.050000,105.687004,83.974449,12.578507,3.518425,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.144775,40000,0.050000,4.673348,3.941444,0.376125,3.518425,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.051025,40000,0.050000,1.961015,0.795211,0.602451,3.518425,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.010000,anchored_box,0.099475,40000,0.050000,0.015299,0.010718,0.002459,3.518425,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051175,40000,0.050000,105.687004,83.974449,12.578507,3.520243,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.893850,40000,0.050000,4.673348,3.941444,0.376125,3.520243,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.050700,40000,0.050000,1.961015,0.795211,0.602451,3.520243,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.020000,anchored_box,0.329350,40000,0.050000,0.015299,0.010718,0.002459,3.520243,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.051025,40000,0.050000,105.687004,83.974449,12.578507,3.522510,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,40000,0.050000,4.673348,3.941444,0.376125,3.522510,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.051125,40000,0.050000,1.961015,0.795211,0.602451,3.522510,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.040000,anchored_box,0.982400,40000,0.050000,0.015299,0.010718,0.002459,3.522510,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.051925,40000,0.050000,105.687004,83.974449,12.578507,3.526833,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.673348,3.941444,0.376125,3.526833,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.052750,40000,0.050000,1.961015,0.795211,0.602451,3.526833,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,3.526833,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.054725,40000,0.050000,105.687004,83.974449,12.578507,3.529315,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.673348,3.941444,0.376125,3.529315,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.059600,40000,0.050000,1.961015,0.795211,0.602451,3.529315,512,20260632
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,3.529315,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.051325,40000,0.050000,105.687004,83.974449,12.578507,3.517292,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.032025,40000,0.050000,4.673348,3.941444,0.376125,3.517292,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.050525,40000,0.050000,1.961015,0.795211,0.602451,3.517292,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.049175,40000,0.050000,0.015299,0.010718,0.002459,3.517292,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050025,40000,0.050000,105.687004,83.974449,12.578507,3.518720,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.034550,40000,0.050000,4.673348,3.941444,0.376125,3.518720,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.048275,40000,0.050000,1.961015,0.795211,0.602451,3.518720,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.323300,40000,0.050000,0.015299,0.010718,0.002459,3.518720,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.049150,40000,0.050000,105.687004,83.974449,12.578507,3.520009,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.035575,40000,0.050000,4.673348,3.941444,0.376125,3.520009,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.050625,40000,0.050000,1.961015,0.795211,0.602451,3.520009,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.972675,40000,0.050000,0.015299,0.010718,0.002459,3.520009,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.050050,40000,0.050000,105.687004,83.974449,12.578507,3.519014,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.044950,40000,0.050000,4.673348,3.941444,0.376125,3.519014,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.049275,40000,0.050000,1.961015,0.795211,0.602451,3.519014,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,3.519014,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.050550,40000,0.050000,105.687004,83.974449,12.578507,3.516928,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.052050,40000,0.050000,4.673348,3.941444,0.376125,3.516928,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.048175,40000,0.050000,1.961015,0.795211,0.602451,3.516928,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,3.516928,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.053150,40000,0.050000,105.687004,83.974449,12.578507,3.507221,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.082975,40000,0.050000,4.673348,3.941444,0.376125,3.507221,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.050900,40000,0.050000,1.961015,0.795211,0.602451,3.507221,512,20260632
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.015299,0.010718,0.002459,3.507221,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.000000,marginal_chi2,0.049725,40000,0.050000,105.687004,83.974449,12.578507,3.517072,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.000000,pair_max_z,0.032075,40000,0.050000,4.673348,3.941444,0.376125,3.517072,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.000000,serial_overlap_z,0.049275,40000,0.050000,1.961015,0.795211,0.602451,3.517072,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.000000,anchored_box,0.051400,40000,0.050000,0.015299,0.010718,0.002459,3.517072,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.020000,marginal_chi2,0.055375,40000,0.050000,105.687004,83.974449,12.578507,3.528081,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.020000,pair_max_z,0.032525,40000,0.050000,4.673348,3.941444,0.376125,3.528081,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.020000,serial_overlap_z,0.836075,40000,0.050000,1.961015,0.795211,0.602451,3.528081,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.020000,anchored_box,0.052075,40000,0.050000,0.015299,0.010718,0.002459,3.528081,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.040000,marginal_chi2,0.060975,40000,0.050000,105.687004,83.974449,12.578507,3.535126,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.040000,pair_max_z,0.032625,40000,0.050000,4.673348,3.941444,0.376125,3.535126,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.040000,serial_overlap_z,0.999950,40000,0.050000,1.961015,0.795211,0.602451,3.535126,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.040000,anchored_box,0.051725,40000,0.050000,0.015299,0.010718,0.002459,3.535126,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.060000,marginal_chi2,0.065125,40000,0.050000,105.687004,83.974449,12.578507,3.540330,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.060000,pair_max_z,0.032825,40000,0.050000,4.673348,3.941444,0.376125,3.540330,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.060000,serial_overlap_z,1.000000,40000,0.050000,1.961015,0.795211,0.602451,3.540330,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.060000,anchored_box,0.049725,40000,0.050000,0.015299,0.010718,0.002459,3.540330,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.080000,marginal_chi2,0.073500,40000,0.050000,105.687004,83.974449,12.578507,3.544184,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.080000,pair_max_z,0.033425,40000,0.050000,4.673348,3.941444,0.376125,3.544184,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.080000,serial_overlap_z,1.000000,40000,0.050000,1.961015,0.795211,0.602451,3.544184,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.080000,anchored_box,0.052000,40000,0.050000,0.015299,0.010718,0.002459,3.544184,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.120000,marginal_chi2,0.084150,40000,0.050000,105.687004,83.974449,12.578507,3.550286,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.120000,pair_max_z,0.034400,40000,0.050000,4.673348,3.941444,0.376125,3.550286,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.961015,0.795211,0.602451,3.550286,512,20260632
A100_6_90_calibrated,10000,serial_stickiness,0.120000,anchored_box,0.054200,40000,0.050000,0.015299,0.010718,0.002459,3.550286,512,20260632
A100_6_90_calibrated,20000,null,0,marginal_chi2,0.050000,160000,0.050000,105.641998,83.945305,12.612613,21.832562,512,20260632
A100_6_90_calibrated,20000,null,0,pair_max_z,0.039956,160000,0.050000,4.525447,3.875143,0.350672,21.832562,512,20260632
A100_6_90_calibrated,20000,null,0,serial_overlap_z,0.049488,160000,0.050000,1.958413,0.796329,0.600666,21.832562,512,20260632
A100_6_90_calibrated,20000,null,0,anchored_box,0.050000,160000,0.050000,0.010798,0.007571,0.001732,21.832562,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.000000,marginal_chi2,0.052300,40000,0.050000,105.641998,83.945305,12.612613,26.454635,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.000000,pair_max_z,0.040400,40000,0.050000,4.525447,3.875143,0.350672,26.454635,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.000000,serial_overlap_z,0.048125,40000,0.050000,1.958413,0.796329,0.600666,26.454635,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.000000,anchored_box,0.051125,40000,0.050000,0.010798,0.007571,0.001732,26.454635,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.050000,marginal_chi2,0.539000,40000,0.050000,105.641998,83.945305,12.612613,26.512363,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.050000,pair_max_z,0.062300,40000,0.050000,4.525447,3.875143,0.350672,26.512363,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.050000,serial_overlap_z,0.049900,40000,0.050000,1.958413,0.796329,0.600666,26.512363,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.050000,anchored_box,0.905775,40000,0.050000,0.010798,0.007571,0.001732,26.512363,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.100000,marginal_chi2,0.999975,40000,0.050000,105.641998,83.945305,12.612613,26.557204,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.100000,pair_max_z,0.265900,40000,0.050000,4.525447,3.875143,0.350672,26.557204,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.100000,serial_overlap_z,0.052375,40000,0.050000,1.958413,0.796329,0.600666,26.557204,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.100000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,26.557204,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.150000,marginal_chi2,1.000000,40000,0.050000,105.641998,83.945305,12.612613,26.592364,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.150000,pair_max_z,0.834125,40000,0.050000,4.525447,3.875143,0.350672,26.592364,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.150000,serial_overlap_z,0.052925,40000,0.050000,1.958413,0.796329,0.600666,26.592364,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.150000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,26.592364,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.200000,marginal_chi2,1.000000,40000,0.050000,105.641998,83.945305,12.612613,26.645055,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.200000,pair_max_z,0.999400,40000,0.050000,4.525447,3.875143,0.350672,26.645055,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.200000,serial_overlap_z,0.061800,40000,0.050000,1.958413,0.796329,0.600666,26.645055,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.200000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,26.645055,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,105.641998,83.945305,12.612613,26.728807,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.300000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,26.728807,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.300000,serial_overlap_z,0.130925,40000,0.050000,1.958413,0.796329,0.600666,26.728807,512,20260632
A100_6_90_calibrated,20000,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,26.728807,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.000000,marginal_chi2,0.050225,40000,0.050000,105.641998,83.945305,12.612613,7.031690,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.000000,pair_max_z,0.040475,40000,0.050000,4.525447,3.875143,0.350672,7.031690,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.000000,serial_overlap_z,0.050750,40000,0.050000,1.958413,0.796329,0.600666,7.031690,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.000000,anchored_box,0.051275,40000,0.050000,0.010798,0.007571,0.001732,7.031690,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.005000,marginal_chi2,0.272250,40000,0.050000,105.641998,83.945305,12.612613,7.052994,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.005000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.052994,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.005000,serial_overlap_z,0.049750,40000,0.050000,1.958413,0.796329,0.600666,7.052994,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.005000,anchored_box,0.102925,40000,0.050000,0.010798,0.007571,0.001732,7.052994,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.010000,marginal_chi2,0.950125,40000,0.050000,105.641998,83.945305,12.612613,7.072961,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.010000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.072961,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.010000,serial_overlap_z,0.050725,40000,0.050000,1.958413,0.796329,0.600666,7.072961,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.010000,anchored_box,0.390125,40000,0.050000,0.010798,0.007571,0.001732,7.072961,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.020000,marginal_chi2,1.000000,40000,0.050000,105.641998,83.945305,12.612613,7.109311,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.020000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.109311,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.020000,serial_overlap_z,0.053800,40000,0.050000,1.958413,0.796329,0.600666,7.109311,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.020000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.109311,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.030000,marginal_chi2,1.000000,40000,0.050000,105.641998,83.945305,12.612613,7.140153,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.140153,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.030000,serial_overlap_z,0.068225,40000,0.050000,1.958413,0.796329,0.600666,7.140153,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.030000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.140153,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.050000,marginal_chi2,1.000000,40000,0.050000,105.641998,83.945305,12.612613,7.194954,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.194954,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.050000,serial_overlap_z,0.186225,40000,0.050000,1.958413,0.796329,0.600666,7.194954,512,20260632
A100_6_90_calibrated,20000,pair_injection,0.050000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.194954,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.051525,40000,0.050000,105.641998,83.945305,12.612613,7.031052,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.038950,40000,0.050000,4.525447,3.875143,0.350672,7.031052,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.050625,40000,0.050000,1.958413,0.796329,0.600666,7.031052,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.000000,anchored_box,0.050050,40000,0.050000,0.010798,0.007571,0.001732,7.031052,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.051850,40000,0.050000,105.641998,83.945305,12.612613,7.034107,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.459275,40000,0.050000,4.525447,3.875143,0.350672,7.034107,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.049550,40000,0.050000,1.958413,0.796329,0.600666,7.034107,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.010000,anchored_box,0.165750,40000,0.050000,0.010798,0.007571,0.001732,7.034107,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.048325,40000,0.050000,105.641998,83.945305,12.612613,7.037947,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.020000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.037947,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.050475,40000,0.050000,1.958413,0.796329,0.600666,7.037947,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.020000,anchored_box,0.688825,40000,0.050000,0.010798,0.007571,0.001732,7.037947,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.051075,40000,0.050000,105.641998,83.945305,12.612613,7.043376,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.043376,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.050925,40000,0.050000,1.958413,0.796329,0.600666,7.043376,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.040000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.043376,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.053175,40000,0.050000,105.641998,83.945305,12.612613,7.051557,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.051557,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.052125,40000,0.050000,1.958413,0.796329,0.600666,7.051557,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.051557,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.057725,40000,0.050000,105.641998,83.945305,12.612613,7.057664,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.525447,3.875143,0.350672,7.057664,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.060325,40000,0.050000,1.958413,0.796329,0.600666,7.057664,512,20260632
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.057664,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.050450,40000,0.050000,105.641998,83.945305,12.612613,7.030492,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.037425,40000,0.050000,4.525447,3.875143,0.350672,7.030492,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.049775,40000,0.050000,1.958413,0.796329,0.600666,7.030492,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.050050,40000,0.050000,0.010798,0.007571,0.001732,7.030492,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050225,40000,0.050000,105.641998,83.945305,12.612613,7.034758,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.040975,40000,0.050000,4.525447,3.875143,0.350672,7.034758,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.050350,40000,0.050000,1.958413,0.796329,0.600666,7.034758,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.665050,40000,0.050000,0.010798,0.007571,0.001732,7.034758,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.050425,40000,0.050000,105.641998,83.945305,12.612613,7.036193,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.046325,40000,0.050000,4.525447,3.875143,0.350672,7.036193,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.047550,40000,0.050000,1.958413,0.796329,0.600666,7.036193,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.040000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.036193,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.049875,40000,0.050000,105.641998,83.945305,12.612613,7.035900,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.063350,40000,0.050000,4.525447,3.875143,0.350672,7.035900,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.052025,40000,0.050000,1.958413,0.796329,0.600666,7.035900,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.035900,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.051200,40000,0.050000,105.641998,83.945305,12.612613,7.031629,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.090875,40000,0.050000,4.525447,3.875143,0.350672,7.031629,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.049425,40000,0.050000,1.958413,0.796329,0.600666,7.031629,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.031629,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050475,40000,0.050000,105.641998,83.945305,12.612613,7.012127,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.302225,40000,0.050000,4.525447,3.875143,0.350672,7.012127,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.050350,40000,0.050000,1.958413,0.796329,0.600666,7.012127,512,20260632
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.010798,0.007571,0.001732,7.012127,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.000000,marginal_chi2,0.050300,40000,0.050000,105.641998,83.945305,12.612613,7.030797,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.000000,pair_max_z,0.038900,40000,0.050000,4.525447,3.875143,0.350672,7.030797,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.000000,serial_overlap_z,0.050825,40000,0.050000,1.958413,0.796329,0.600666,7.030797,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.000000,anchored_box,0.049550,40000,0.050000,0.010798,0.007571,0.001732,7.030797,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.020000,marginal_chi2,0.054200,40000,0.050000,105.641998,83.945305,12.612613,7.054649,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.020000,pair_max_z,0.040375,40000,0.050000,4.525447,3.875143,0.350672,7.054649,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.020000,serial_overlap_z,0.986775,40000,0.050000,1.958413,0.796329,0.600666,7.054649,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.020000,anchored_box,0.050800,40000,0.050000,0.010798,0.007571,0.001732,7.054649,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.040000,marginal_chi2,0.061800,40000,0.050000,105.641998,83.945305,12.612613,7.066417,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.040000,pair_max_z,0.040500,40000,0.050000,4.525447,3.875143,0.350672,7.066417,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.040000,serial_overlap_z,1.000000,40000,0.050000,1.958413,0.796329,0.600666,7.066417,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.040000,anchored_box,0.051675,40000,0.050000,0.010798,0.007571,0.001732,7.066417,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.060000,marginal_chi2,0.067250,40000,0.050000,105.641998,83.945305,12.612613,7.077107,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.060000,pair_max_z,0.039325,40000,0.050000,4.525447,3.875143,0.350672,7.077107,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.060000,serial_overlap_z,1.000000,40000,0.050000,1.958413,0.796329,0.600666,7.077107,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.060000,anchored_box,0.053925,40000,0.050000,0.010798,0.007571,0.001732,7.077107,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.080000,marginal_chi2,0.073150,40000,0.050000,105.641998,83.945305,12.612613,7.086946,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.080000,pair_max_z,0.039725,40000,0.050000,4.525447,3.875143,0.350672,7.086946,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.080000,serial_overlap_z,1.000000,40000,0.050000,1.958413,0.796329,0.600666,7.086946,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.080000,anchored_box,0.054925,40000,0.050000,0.010798,0.007571,0.001732,7.086946,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.120000,marginal_chi2,0.085750,40000,0.050000,105.641998,83.945305,12.612613,7.098627,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.120000,pair_max_z,0.041600,40000,0.050000,4.525447,3.875143,0.350672,7.098627,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.958413,0.796329,0.600666,7.098627,512,20260632
A100_6_90_calibrated,20000,serial_stickiness,0.120000,anchored_box,0.053425,40000,0.050000,0.010798,0.007571,0.001732,7.098627,512,20260632


==> anc/results/gpu/gpu_power_a100_6_90_frontier_fine.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed
A100_6_90_frontier_fine,1956,null,0,marginal_chi2,0.05,100000,0.05,105.702,84.0126,12.5878,1.43734,512,20260635
A100_6_90_frontier_fine,1956,null,0,pair_max_z,0.03436,100000,0.05,5.06159,4.28613,0.464333,1.43734,512,20260635
A100_6_90_frontier_fine,1956,null,0,serial_overlap_z,0.04916,100000,0.05,1.98124,0.801212,0.608047,1.43734,512,20260635
A100_6_90_frontier_fine,1956,null,0,anchored_box,0.04997,100000,0.05,0.0344346,0.0241123,0.00553517,1.43734,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.000000,marginal_chi2,0.051640,25000,0.050000,105.702438,84.012634,12.587797,2.527032,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.000000,pair_max_z,0.032720,25000,0.050000,5.061586,4.286125,0.464333,2.527032,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.000000,serial_overlap_z,0.046960,25000,0.050000,1.981238,0.801212,0.608047,2.527032,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.000000,anchored_box,0.050840,25000,0.050000,0.034435,0.024112,0.005535,2.527032,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.050000,marginal_chi2,0.074680,25000,0.050000,105.702438,84.012634,12.587797,2.530825,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.050000,pair_max_z,0.034280,25000,0.050000,5.061586,4.286125,0.464333,2.530825,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.050000,serial_overlap_z,0.047920,25000,0.050000,1.981238,0.801212,0.608047,2.530825,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.050000,anchored_box,0.122040,25000,0.050000,0.034435,0.024112,0.005535,2.530825,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.100000,marginal_chi2,0.197080,25000,0.050000,105.702438,84.012634,12.587797,2.535745,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.100000,pair_max_z,0.042640,25000,0.050000,5.061586,4.286125,0.464333,2.535745,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.100000,serial_overlap_z,0.047600,25000,0.050000,1.981238,0.801212,0.608047,2.535745,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.100000,anchored_box,0.430040,25000,0.050000,0.034435,0.024112,0.005535,2.535745,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.150000,marginal_chi2,0.502240,25000,0.050000,105.702438,84.012634,12.587797,2.543307,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.150000,pair_max_z,0.060680,25000,0.050000,5.061586,4.286125,0.464333,2.543307,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.150000,serial_overlap_z,0.048720,25000,0.050000,1.981238,0.801212,0.608047,2.543307,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.150000,anchored_box,0.838120,25000,0.050000,0.034435,0.024112,0.005535,2.543307,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.200000,marginal_chi2,0.864800,25000,0.050000,105.702438,84.012634,12.587797,2.547741,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.200000,pair_max_z,0.095960,25000,0.050000,5.061586,4.286125,0.464333,2.547741,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.200000,serial_overlap_z,0.046680,25000,0.050000,1.981238,0.801212,0.608047,2.547741,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.200000,anchored_box,0.987120,25000,0.050000,0.034435,0.024112,0.005535,2.547741,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.300000,marginal_chi2,0.999840,25000,0.050000,105.702438,84.012634,12.587797,2.552609,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.300000,pair_max_z,0.328240,25000,0.050000,5.061586,4.286125,0.464333,2.552609,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.300000,serial_overlap_z,0.056280,25000,0.050000,1.981238,0.801212,0.608047,2.552609,512,20260635
A100_6_90_frontier_fine,1956,hot_marginal,0.300000,anchored_box,1.000000,25000,0.050000,0.034435,0.024112,0.005535,2.552609,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.000000,marginal_chi2,0.049360,25000,0.050000,105.702438,84.012634,12.587797,0.674174,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.000000,pair_max_z,0.034440,25000,0.050000,5.061586,4.286125,0.464333,0.674174,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.000000,serial_overlap_z,0.045400,25000,0.050000,1.981238,0.801212,0.608047,0.674174,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.000000,anchored_box,0.049360,25000,0.050000,0.034435,0.024112,0.005535,0.674174,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.005000,marginal_chi2,0.064600,25000,0.050000,105.702438,84.012634,12.587797,0.676621,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.005000,pair_max_z,0.170840,25000,0.050000,5.061586,4.286125,0.464333,0.676621,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.005000,serial_overlap_z,0.045760,25000,0.050000,1.981238,0.801212,0.608047,0.676621,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.005000,anchored_box,0.054440,25000,0.050000,0.034435,0.024112,0.005535,0.676621,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.010000,marginal_chi2,0.113800,25000,0.050000,105.702438,84.012634,12.587797,0.678517,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.010000,pair_max_z,0.852200,25000,0.050000,5.061586,4.286125,0.464333,0.678517,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.010000,serial_overlap_z,0.048440,25000,0.050000,1.981238,0.801212,0.608047,0.678517,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.010000,anchored_box,0.070240,25000,0.050000,0.034435,0.024112,0.005535,0.678517,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.020000,marginal_chi2,0.451840,25000,0.050000,105.702438,84.012634,12.587797,0.681876,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.020000,pair_max_z,1.000000,25000,0.050000,5.061586,4.286125,0.464333,0.681876,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.020000,serial_overlap_z,0.047960,25000,0.050000,1.981238,0.801212,0.608047,0.681876,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.020000,anchored_box,0.152560,25000,0.050000,0.034435,0.024112,0.005535,0.681876,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.030000,marginal_chi2,0.885320,25000,0.050000,105.702438,84.012634,12.587797,0.685147,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.030000,pair_max_z,1.000000,25000,0.050000,5.061586,4.286125,0.464333,0.685147,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.030000,serial_overlap_z,0.052880,25000,0.050000,1.981238,0.801212,0.608047,0.685147,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.030000,anchored_box,0.368040,25000,0.050000,0.034435,0.024112,0.005535,0.685147,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.050000,marginal_chi2,1.000000,25000,0.050000,105.702438,84.012634,12.587797,0.689702,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.050000,pair_max_z,1.000000,25000,0.050000,5.061586,4.286125,0.464333,0.689702,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.050000,serial_overlap_z,0.061160,25000,0.050000,1.981238,0.801212,0.608047,0.689702,512,20260635
A100_6_90_frontier_fine,1956,pair_injection,0.050000,anchored_box,0.967080,25000,0.050000,0.034435,0.024112,0.005535,0.689702,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.050240,25000,0.050000,105.702438,84.012634,12.587797,0.674263,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.000000,pair_max_z,0.033400,25000,0.050000,5.061586,4.286125,0.464333,0.674263,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.045880,25000,0.050000,1.981238,0.801212,0.608047,0.674263,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.000000,anchored_box,0.051640,25000,0.050000,0.034435,0.024112,0.005535,0.674263,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.048280,25000,0.050000,105.702438,84.012634,12.587797,0.674772,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.010000,pair_max_z,0.045960,25000,0.050000,5.061586,4.286125,0.464333,0.674772,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.048160,25000,0.050000,1.981238,0.801212,0.608047,0.674772,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.010000,anchored_box,0.056720,25000,0.050000,0.034435,0.024112,0.005535,0.674772,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.047840,25000,0.050000,105.702438,84.012634,12.587797,0.674876,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.020000,pair_max_z,0.124880,25000,0.050000,5.061586,4.286125,0.464333,0.674876,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.049240,25000,0.050000,1.981238,0.801212,0.608047,0.674876,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.020000,anchored_box,0.087520,25000,0.050000,0.034435,0.024112,0.005535,0.674876,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050240,25000,0.050000,105.702438,84.012634,12.587797,0.675437,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.040000,pair_max_z,0.691080,25000,0.050000,5.061586,4.286125,0.464333,0.675437,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.047640,25000,0.050000,1.981238,0.801212,0.608047,0.675437,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.040000,anchored_box,0.255160,25000,0.050000,0.034435,0.024112,0.005535,0.675437,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.053080,25000,0.050000,105.702438,84.012634,12.587797,0.676114,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,25000,0.050000,5.061586,4.286125,0.464333,0.676114,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.050800,25000,0.050000,1.981238,0.801212,0.608047,0.676114,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.080000,anchored_box,0.925440,25000,0.050000,0.034435,0.024112,0.005535,0.676114,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.058640,25000,0.050000,105.702438,84.012634,12.587797,0.676929,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,25000,0.050000,5.061586,4.286125,0.464333,0.676929,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.055520,25000,0.050000,1.981238,0.801212,0.608047,0.676929,512,20260635
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,25000,0.050000,0.034435,0.024112,0.005535,0.676929,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.047160,25000,0.050000,105.702438,84.012634,12.587797,0.674377,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.033480,25000,0.050000,5.061586,4.286125,0.464333,0.674377,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.049880,25000,0.050000,1.981238,0.801212,0.608047,0.674377,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.000000,anchored_box,0.048000,25000,0.050000,0.034435,0.024112,0.005535,0.674377,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.049560,25000,0.050000,105.702438,84.012634,12.587797,0.674828,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.032840,25000,0.050000,5.061586,4.286125,0.464333,0.674828,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.045560,25000,0.050000,1.981238,0.801212,0.608047,0.674828,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.020000,anchored_box,0.086920,25000,0.050000,0.034435,0.024112,0.005535,0.674828,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.047920,25000,0.050000,105.702438,84.012634,12.587797,0.675019,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.034440,25000,0.050000,5.061586,4.286125,0.464333,0.675019,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.049360,25000,0.050000,1.981238,0.801212,0.608047,0.675019,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.040000,anchored_box,0.237520,25000,0.050000,0.034435,0.024112,0.005535,0.675019,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.047600,25000,0.050000,105.702438,84.012634,12.587797,0.674830,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.037960,25000,0.050000,5.061586,4.286125,0.464333,0.674830,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.047800,25000,0.050000,1.981238,0.801212,0.608047,0.674830,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.080000,anchored_box,0.887160,25000,0.050000,0.034435,0.024112,0.005535,0.674830,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.049960,25000,0.050000,105.702438,84.012634,12.587797,0.674009,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.040480,25000,0.050000,5.061586,4.286125,0.464333,0.674009,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.046960,25000,0.050000,1.981238,0.801212,0.608047,0.674009,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,25000,0.050000,0.034435,0.024112,0.005535,0.674009,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.051400,25000,0.050000,105.702438,84.012634,12.587797,0.671999,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.047600,25000,0.050000,5.061586,4.286125,0.464333,0.671999,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.046240,25000,0.050000,1.981238,0.801212,0.608047,0.671999,512,20260635
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,25000,0.050000,0.034435,0.024112,0.005535,0.671999,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.000000,marginal_chi2,0.050320,25000,0.050000,105.702438,84.012634,12.587797,0.674376,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.000000,pair_max_z,0.034600,25000,0.050000,5.061586,4.286125,0.464333,0.674376,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.000000,serial_overlap_z,0.049040,25000,0.050000,1.981238,0.801212,0.608047,0.674376,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.000000,anchored_box,0.050720,25000,0.050000,0.034435,0.024112,0.005535,0.674376,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.020000,marginal_chi2,0.057200,25000,0.050000,105.702438,84.012634,12.587797,0.676713,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.020000,pair_max_z,0.033560,25000,0.050000,5.061586,4.286125,0.464333,0.676713,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.020000,serial_overlap_z,0.245960,25000,0.050000,1.981238,0.801212,0.608047,0.676713,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.020000,anchored_box,0.048120,25000,0.050000,0.034435,0.024112,0.005535,0.676713,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.040000,marginal_chi2,0.061240,25000,0.050000,105.702438,84.012634,12.587797,0.677980,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.040000,pair_max_z,0.033720,25000,0.050000,5.061586,4.286125,0.464333,0.677980,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.040000,serial_overlap_z,0.723680,25000,0.050000,1.981238,0.801212,0.608047,0.677980,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.040000,anchored_box,0.049040,25000,0.050000,0.034435,0.024112,0.005535,0.677980,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.060000,marginal_chi2,0.065800,25000,0.050000,105.702438,84.012634,12.587797,0.678829,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.060000,pair_max_z,0.035760,25000,0.050000,5.061586,4.286125,0.464333,0.678829,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.060000,serial_overlap_z,0.967200,25000,0.050000,1.981238,0.801212,0.608047,0.678829,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.060000,anchored_box,0.053320,25000,0.050000,0.034435,0.024112,0.005535,0.678829,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.080000,marginal_chi2,0.071320,25000,0.050000,105.702438,84.012634,12.587797,0.679679,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.080000,pair_max_z,0.034600,25000,0.050000,5.061586,4.286125,0.464333,0.679679,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.080000,serial_overlap_z,0.998760,25000,0.050000,1.981238,0.801212,0.608047,0.679679,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.080000,anchored_box,0.054840,25000,0.050000,0.034435,0.024112,0.005535,0.679679,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.120000,marginal_chi2,0.084800,25000,0.050000,105.702438,84.012634,12.587797,0.681001,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.120000,pair_max_z,0.034400,25000,0.050000,5.061586,4.286125,0.464333,0.681001,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.120000,serial_overlap_z,1.000000,25000,0.050000,1.981238,0.801212,0.608047,0.681001,512,20260635
A100_6_90_frontier_fine,1956,serial_stickiness,0.120000,anchored_box,0.055000,25000,0.050000,0.034435,0.024112,0.005535,0.681001,512,20260635
A100_6_90_frontier_fine,3000,null,0,marginal_chi2,0.050000,100000,0.050000,105.670006,83.990738,12.586205,2.170152,512,20260635
A100_6_90_frontier_fine,3000,null,0,pair_max_z,0.025820,100000,0.050000,5.010588,4.168725,0.437468,2.170152,512,20260635
A100_6_90_frontier_fine,3000,null,0,serial_overlap_z,0.048620,100000,0.050000,1.956481,0.799415,0.603352,2.170152,512,20260635
A100_6_90_frontier_fine,3000,null,0,anchored_box,0.049960,100000,0.050000,0.027782,0.019463,0.004473,2.170152,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.000000,marginal_chi2,0.049320,25000,0.050000,105.670006,83.990738,12.586205,3.877303,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.000000,pair_max_z,0.026840,25000,0.050000,5.010588,4.168725,0.437468,3.877303,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.000000,serial_overlap_z,0.050920,25000,0.050000,1.956481,0.799415,0.603352,3.877303,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.000000,anchored_box,0.047560,25000,0.050000,0.027782,0.019463,0.004473,3.877303,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.050000,marginal_chi2,0.091240,25000,0.050000,105.670006,83.990738,12.586205,3.879764,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.050000,pair_max_z,0.028200,25000,0.050000,5.010588,4.168725,0.437468,3.879764,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.050000,serial_overlap_z,0.048200,25000,0.050000,1.956481,0.799415,0.603352,3.879764,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.050000,anchored_box,0.166920,25000,0.050000,0.027782,0.019463,0.004473,3.879764,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.100000,marginal_chi2,0.312200,25000,0.050000,105.670006,83.990738,12.586205,3.886493,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.100000,pair_max_z,0.035480,25000,0.050000,5.010588,4.168725,0.437468,3.886493,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.100000,serial_overlap_z,0.050720,25000,0.050000,1.956481,0.799415,0.603352,3.886493,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.100000,anchored_box,0.637440,25000,0.050000,0.027782,0.019463,0.004473,3.886493,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.150000,marginal_chi2,0.763760,25000,0.050000,105.670006,83.990738,12.586205,3.893418,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.150000,pair_max_z,0.063920,25000,0.050000,5.010588,4.168725,0.437468,3.893418,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.150000,serial_overlap_z,0.050520,25000,0.050000,1.956481,0.799415,0.603352,3.893418,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.150000,anchored_box,0.967200,25000,0.050000,0.027782,0.019463,0.004473,3.893418,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.200000,marginal_chi2,0.987400,25000,0.050000,105.670006,83.990738,12.586205,3.897875,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.200000,pair_max_z,0.128560,25000,0.050000,5.010588,4.168725,0.437468,3.897875,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.200000,serial_overlap_z,0.052480,25000,0.050000,1.956481,0.799415,0.603352,3.897875,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.200000,anchored_box,0.999680,25000,0.050000,0.027782,0.019463,0.004473,3.897875,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.300000,marginal_chi2,1.000000,25000,0.050000,105.670006,83.990738,12.586205,3.915458,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.300000,pair_max_z,0.531400,25000,0.050000,5.010588,4.168725,0.437468,3.915458,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.300000,serial_overlap_z,0.062480,25000,0.050000,1.956481,0.799415,0.603352,3.915458,512,20260635
A100_6_90_frontier_fine,3000,hot_marginal,0.300000,anchored_box,1.000000,25000,0.050000,0.027782,0.019463,0.004473,3.915458,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.000000,marginal_chi2,0.050040,25000,0.050000,105.670006,83.990738,12.586205,1.033340,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.000000,pair_max_z,0.025920,25000,0.050000,5.010588,4.168725,0.437468,1.033340,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.000000,serial_overlap_z,0.049560,25000,0.050000,1.956481,0.799415,0.603352,1.033340,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.000000,anchored_box,0.048760,25000,0.050000,0.027782,0.019463,0.004473,1.033340,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.005000,marginal_chi2,0.072120,25000,0.050000,105.670006,83.990738,12.586205,1.036828,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.005000,pair_max_z,0.336840,25000,0.050000,5.010588,4.168725,0.437468,1.036828,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.005000,serial_overlap_z,0.050960,25000,0.050000,1.956481,0.799415,0.603352,1.036828,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.005000,anchored_box,0.059160,25000,0.050000,0.027782,0.019463,0.004473,1.036828,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.010000,marginal_chi2,0.162560,25000,0.050000,105.670006,83.990738,12.586205,1.039635,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.010000,pair_max_z,0.980760,25000,0.050000,5.010588,4.168725,0.437468,1.039635,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.010000,serial_overlap_z,0.048560,25000,0.050000,1.956481,0.799415,0.603352,1.039635,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.010000,anchored_box,0.082280,25000,0.050000,0.027782,0.019463,0.004473,1.039635,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.020000,marginal_chi2,0.697560,25000,0.050000,105.670006,83.990738,12.586205,1.044839,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.020000,pair_max_z,1.000000,25000,0.050000,5.010588,4.168725,0.437468,1.044839,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.020000,serial_overlap_z,0.049040,25000,0.050000,1.956481,0.799415,0.603352,1.044839,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.020000,anchored_box,0.228160,25000,0.050000,0.027782,0.019463,0.004473,1.044839,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.030000,marginal_chi2,0.986480,25000,0.050000,105.670006,83.990738,12.586205,1.049198,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.030000,pair_max_z,1.000000,25000,0.050000,5.010588,4.168725,0.437468,1.049198,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.030000,serial_overlap_z,0.054040,25000,0.050000,1.956481,0.799415,0.603352,1.049198,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.030000,anchored_box,0.629640,25000,0.050000,0.027782,0.019463,0.004473,1.049198,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.050000,marginal_chi2,1.000000,25000,0.050000,105.670006,83.990738,12.586205,1.057177,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.050000,pair_max_z,1.000000,25000,0.050000,5.010588,4.168725,0.437468,1.057177,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.050000,serial_overlap_z,0.074080,25000,0.050000,1.956481,0.799415,0.603352,1.057177,512,20260635
A100_6_90_frontier_fine,3000,pair_injection,0.050000,anchored_box,0.999600,25000,0.050000,0.027782,0.019463,0.004473,1.057177,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.046840,25000,0.050000,105.670006,83.990738,12.586205,1.033104,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.025840,25000,0.050000,5.010588,4.168725,0.437468,1.033104,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.048840,25000,0.050000,1.956481,0.799415,0.603352,1.033104,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.000000,anchored_box,0.049160,25000,0.050000,0.027782,0.019463,0.004473,1.033104,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.048360,25000,0.050000,105.670006,83.990738,12.586205,1.033286,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.042920,25000,0.050000,5.010588,4.168725,0.437468,1.033286,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.051000,25000,0.050000,1.956481,0.799415,0.603352,1.033286,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.010000,anchored_box,0.060960,25000,0.050000,0.027782,0.019463,0.004473,1.033286,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.052120,25000,0.050000,105.670006,83.990738,12.586205,1.034001,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.178000,25000,0.050000,5.010588,4.168725,0.437468,1.034001,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.047600,25000,0.050000,1.956481,0.799415,0.603352,1.034001,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.020000,anchored_box,0.114600,25000,0.050000,0.027782,0.019463,0.004473,1.034001,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050480,25000,0.050000,105.670006,83.990738,12.586205,1.035117,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.040000,pair_max_z,0.914920,25000,0.050000,5.010588,4.168725,0.437468,1.035117,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.051000,25000,0.050000,1.956481,0.799415,0.603352,1.035117,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.040000,anchored_box,0.400120,25000,0.050000,0.027782,0.019463,0.004473,1.035117,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.055080,25000,0.050000,105.670006,83.990738,12.586205,1.035728,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,25000,0.050000,5.010588,4.168725,0.437468,1.035728,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.053520,25000,0.050000,1.956481,0.799415,0.603352,1.035728,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.080000,anchored_box,0.997360,25000,0.050000,0.027782,0.019463,0.004473,1.035728,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.056240,25000,0.050000,105.670006,83.990738,12.586205,1.037361,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,25000,0.050000,5.010588,4.168725,0.437468,1.037361,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.055520,25000,0.050000,1.956481,0.799415,0.603352,1.037361,512,20260635
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,25000,0.050000,0.027782,0.019463,0.004473,1.037361,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.051920,25000,0.050000,105.670006,83.990738,12.586205,1.033841,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.027160,25000,0.050000,5.010588,4.168725,0.437468,1.033841,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.047520,25000,0.050000,1.956481,0.799415,0.603352,1.033841,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.048680,25000,0.050000,0.027782,0.019463,0.004473,1.033841,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.051040,25000,0.050000,105.670006,83.990738,12.586205,1.033750,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.029120,25000,0.050000,5.010588,4.168725,0.437468,1.033750,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.048480,25000,0.050000,1.956481,0.799415,0.603352,1.033750,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.106760,25000,0.050000,0.027782,0.019463,0.004473,1.033750,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.049000,25000,0.050000,105.670006,83.990738,12.586205,1.034285,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.026160,25000,0.050000,5.010588,4.168725,0.437468,1.034285,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.048560,25000,0.050000,1.956481,0.799415,0.603352,1.034285,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.377480,25000,0.050000,0.027782,0.019463,0.004473,1.034285,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.048560,25000,0.050000,105.670006,83.990738,12.586205,1.033979,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.031000,25000,0.050000,5.010588,4.168725,0.437468,1.033979,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.050440,25000,0.050000,1.956481,0.799415,0.603352,1.033979,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.080000,anchored_box,0.992480,25000,0.050000,0.027782,0.019463,0.004473,1.033979,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.051000,25000,0.050000,105.670006,83.990738,12.586205,1.032666,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.032520,25000,0.050000,5.010588,4.168725,0.437468,1.032666,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.051760,25000,0.050000,1.956481,0.799415,0.603352,1.032666,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,25000,0.050000,0.027782,0.019463,0.004473,1.032666,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.051560,25000,0.050000,105.670006,83.990738,12.586205,1.029702,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.040200,25000,0.050000,5.010588,4.168725,0.437468,1.029702,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.050920,25000,0.050000,1.956481,0.799415,0.603352,1.029702,512,20260635
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,25000,0.050000,0.027782,0.019463,0.004473,1.029702,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.000000,marginal_chi2,0.050520,25000,0.050000,105.670006,83.990738,12.586205,1.033506,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.000000,pair_max_z,0.025600,25000,0.050000,5.010588,4.168725,0.437468,1.033506,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.000000,serial_overlap_z,0.050240,25000,0.050000,1.956481,0.799415,0.603352,1.033506,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.000000,anchored_box,0.049160,25000,0.050000,0.027782,0.019463,0.004473,1.033506,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.020000,marginal_chi2,0.058080,25000,0.050000,105.670006,83.990738,12.586205,1.036917,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.020000,pair_max_z,0.026760,25000,0.050000,5.010588,4.168725,0.437468,1.036917,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.020000,serial_overlap_z,0.374120,25000,0.050000,1.956481,0.799415,0.603352,1.036917,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.020000,anchored_box,0.051280,25000,0.050000,0.027782,0.019463,0.004473,1.036917,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.040000,marginal_chi2,0.061720,25000,0.050000,105.670006,83.990738,12.586205,1.038280,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.040000,pair_max_z,0.025360,25000,0.050000,5.010588,4.168725,0.437468,1.038280,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.040000,serial_overlap_z,0.893960,25000,0.050000,1.956481,0.799415,0.603352,1.038280,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.040000,anchored_box,0.050640,25000,0.050000,0.027782,0.019463,0.004473,1.038280,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.060000,marginal_chi2,0.068360,25000,0.050000,105.670006,83.990738,12.586205,1.040291,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.060000,pair_max_z,0.024880,25000,0.050000,5.010588,4.168725,0.437468,1.040291,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.060000,serial_overlap_z,0.996880,25000,0.050000,1.956481,0.799415,0.603352,1.040291,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.060000,anchored_box,0.050440,25000,0.050000,0.027782,0.019463,0.004473,1.040291,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.080000,marginal_chi2,0.072640,25000,0.050000,105.670006,83.990738,12.586205,1.041102,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.080000,pair_max_z,0.025920,25000,0.050000,5.010588,4.168725,0.437468,1.041102,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.080000,serial_overlap_z,1.000000,25000,0.050000,1.956481,0.799415,0.603352,1.041102,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.080000,anchored_box,0.053840,25000,0.050000,0.027782,0.019463,0.004473,1.041102,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.120000,marginal_chi2,0.082920,25000,0.050000,105.670006,83.990738,12.586205,1.043098,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.120000,pair_max_z,0.027120,25000,0.050000,5.010588,4.168725,0.437468,1.043098,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.120000,serial_overlap_z,1.000000,25000,0.050000,1.956481,0.799415,0.603352,1.043098,512,20260635
A100_6_90_frontier_fine,3000,serial_stickiness,0.120000,anchored_box,0.055040,25000,0.050000,0.027782,0.019463,0.004473,1.043098,512,20260635
A100_6_90_frontier_fine,7000,null,0,marginal_chi2,0.050000,100000,0.050000,105.522881,83.943550,12.574162,5.056004,512,20260635
A100_6_90_frontier_fine,7000,null,0,pair_max_z,0.043870,100000,0.050000,4.653545,3.994239,0.393057,5.056004,512,20260635
A100_6_90_frontier_fine,7000,null,0,serial_overlap_z,0.048690,100000,0.050000,1.965347,0.795644,0.602278,5.056004,512,20260635
A100_6_90_frontier_fine,7000,null,0,anchored_box,0.049980,100000,0.050000,0.018185,0.012732,0.002929,5.056004,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.000000,marginal_chi2,0.052200,25000,0.050000,105.522881,83.943550,12.574162,9.036238,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.000000,pair_max_z,0.045240,25000,0.050000,4.653545,3.994239,0.393057,9.036238,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.000000,serial_overlap_z,0.049120,25000,0.050000,1.965347,0.795644,0.602278,9.036238,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.000000,anchored_box,0.050720,25000,0.050000,0.018185,0.012732,0.002929,9.036238,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.050000,marginal_chi2,0.170480,25000,0.050000,105.522881,83.943550,12.574162,9.057692,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.050000,pair_max_z,0.052120,25000,0.050000,4.653545,3.994239,0.393057,9.057692,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.050000,serial_overlap_z,0.050280,25000,0.050000,1.965347,0.795644,0.602278,9.057692,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.050000,anchored_box,0.384040,25000,0.050000,0.018185,0.012732,0.002929,9.057692,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.100000,marginal_chi2,0.767760,25000,0.050000,105.522881,83.943550,12.574162,9.067344,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.100000,pair_max_z,0.088800,25000,0.050000,4.653545,3.994239,0.393057,9.067344,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.100000,serial_overlap_z,0.049280,25000,0.050000,1.965347,0.795644,0.602278,9.067344,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.100000,anchored_box,0.969920,25000,0.050000,0.018185,0.012732,0.002929,9.067344,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.150000,marginal_chi2,0.998280,25000,0.050000,105.522881,83.943550,12.574162,9.083061,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.150000,pair_max_z,0.230200,25000,0.050000,4.653545,3.994239,0.393057,9.083061,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.150000,serial_overlap_z,0.051880,25000,0.050000,1.965347,0.795644,0.602278,9.083061,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.150000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,9.083061,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.200000,marginal_chi2,1.000000,25000,0.050000,105.522881,83.943550,12.574162,9.090035,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.200000,pair_max_z,0.558040,25000,0.050000,4.653545,3.994239,0.393057,9.090035,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.200000,serial_overlap_z,0.052760,25000,0.050000,1.965347,0.795644,0.602278,9.090035,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.200000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,9.090035,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.300000,marginal_chi2,1.000000,25000,0.050000,105.522881,83.943550,12.574162,9.114949,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.300000,pair_max_z,0.997480,25000,0.050000,4.653545,3.994239,0.393057,9.114949,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.300000,serial_overlap_z,0.079040,25000,0.050000,1.965347,0.795644,0.602278,9.114949,512,20260635
A100_6_90_frontier_fine,7000,hot_marginal,0.300000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,9.114949,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.000000,marginal_chi2,0.052560,25000,0.050000,105.522881,83.943550,12.574162,2.408109,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.000000,pair_max_z,0.044360,25000,0.050000,4.653545,3.994239,0.393057,2.408109,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.000000,serial_overlap_z,0.047560,25000,0.050000,1.965347,0.795644,0.602278,2.408109,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.000000,anchored_box,0.050600,25000,0.050000,0.018185,0.012732,0.002929,2.408109,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.005000,marginal_chi2,0.104520,25000,0.050000,105.522881,83.943550,12.574162,2.415748,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.005000,pair_max_z,0.921080,25000,0.050000,4.653545,3.994239,0.393057,2.415748,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.005000,serial_overlap_z,0.048640,25000,0.050000,1.965347,0.795644,0.602278,2.415748,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.005000,anchored_box,0.068120,25000,0.050000,0.018185,0.012732,0.002929,2.415748,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.010000,marginal_chi2,0.410320,25000,0.050000,105.522881,83.943550,12.574162,2.422576,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.010000,pair_max_z,1.000000,25000,0.050000,4.653545,3.994239,0.393057,2.422576,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.010000,serial_overlap_z,0.050800,25000,0.050000,1.965347,0.795644,0.602278,2.422576,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.010000,anchored_box,0.136440,25000,0.050000,0.018185,0.012732,0.002929,2.422576,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.020000,marginal_chi2,0.993600,25000,0.050000,105.522881,83.943550,12.574162,2.435133,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.020000,pair_max_z,1.000000,25000,0.050000,4.653545,3.994239,0.393057,2.435133,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.020000,serial_overlap_z,0.049120,25000,0.050000,1.965347,0.795644,0.602278,2.435133,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.020000,anchored_box,0.659120,25000,0.050000,0.018185,0.012732,0.002929,2.435133,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.030000,marginal_chi2,1.000000,25000,0.050000,105.522881,83.943550,12.574162,2.445054,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.030000,pair_max_z,1.000000,25000,0.050000,4.653545,3.994239,0.393057,2.445054,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.030000,serial_overlap_z,0.054920,25000,0.050000,1.965347,0.795644,0.602278,2.445054,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.030000,anchored_box,0.998560,25000,0.050000,0.018185,0.012732,0.002929,2.445054,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.050000,marginal_chi2,1.000000,25000,0.050000,105.522881,83.943550,12.574162,2.463612,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.050000,pair_max_z,1.000000,25000,0.050000,4.653545,3.994239,0.393057,2.463612,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.050000,serial_overlap_z,0.097680,25000,0.050000,1.965347,0.795644,0.602278,2.463612,512,20260635
A100_6_90_frontier_fine,7000,pair_injection,0.050000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,2.463612,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.048320,25000,0.050000,105.522881,83.943550,12.574162,2.407610,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.043960,25000,0.050000,4.653545,3.994239,0.393057,2.407610,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.047720,25000,0.050000,1.965347,0.795644,0.602278,2.407610,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.000000,anchored_box,0.047720,25000,0.050000,0.018185,0.012732,0.002929,2.407610,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050560,25000,0.050000,105.522881,83.943550,12.574162,2.408673,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.119320,25000,0.050000,4.653545,3.994239,0.393057,2.408673,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.049400,25000,0.050000,1.965347,0.795644,0.602278,2.408673,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.010000,anchored_box,0.084680,25000,0.050000,0.018185,0.012732,0.002929,2.408673,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.053960,25000,0.050000,105.522881,83.943550,12.574162,2.410092,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.710840,25000,0.050000,4.653545,3.994239,0.393057,2.410092,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.047120,25000,0.050000,1.965347,0.795644,0.602278,2.410092,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.020000,anchored_box,0.220240,25000,0.050000,0.018185,0.012732,0.002929,2.410092,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.052400,25000,0.050000,105.522881,83.943550,12.574162,2.411466,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,25000,0.050000,4.653545,3.994239,0.393057,2.411466,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.049640,25000,0.050000,1.965347,0.795644,0.602278,2.411466,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.040000,anchored_box,0.884240,25000,0.050000,0.018185,0.012732,0.002929,2.411466,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.055560,25000,0.050000,105.522881,83.943550,12.574162,2.413628,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,25000,0.050000,4.653545,3.994239,0.393057,2.413628,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.054000,25000,0.050000,1.965347,0.795644,0.602278,2.413628,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,2.413628,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.057520,25000,0.050000,105.522881,83.943550,12.574162,2.416039,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,25000,0.050000,4.653545,3.994239,0.393057,2.416039,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056640,25000,0.050000,1.965347,0.795644,0.602278,2.416039,512,20260635
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,2.416039,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.053440,25000,0.050000,105.522881,83.943550,12.574162,2.407120,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.044800,25000,0.050000,4.653545,3.994239,0.393057,2.407120,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.048840,25000,0.050000,1.965347,0.795644,0.602278,2.407120,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.048160,25000,0.050000,0.018185,0.012732,0.002929,2.407120,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.052120,25000,0.050000,105.522881,83.943550,12.574162,2.409198,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.044600,25000,0.050000,4.653545,3.994239,0.393057,2.409198,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.049360,25000,0.050000,1.965347,0.795644,0.602278,2.409198,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.217280,25000,0.050000,0.018185,0.012732,0.002929,2.409198,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.052120,25000,0.050000,105.522881,83.943550,12.574162,2.409415,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.042840,25000,0.050000,4.653545,3.994239,0.393057,2.409415,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.045600,25000,0.050000,1.965347,0.795644,0.602278,2.409415,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.839960,25000,0.050000,0.018185,0.012732,0.002929,2.409415,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.051280,25000,0.050000,105.522881,83.943550,12.574162,2.408520,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.052040,25000,0.050000,4.653545,3.994239,0.393057,2.408520,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.045760,25000,0.050000,1.965347,0.795644,0.602278,2.408520,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,2.408520,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.053040,25000,0.050000,105.522881,83.943550,12.574162,2.405761,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.066160,25000,0.050000,4.653545,3.994239,0.393057,2.405761,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.048840,25000,0.050000,1.965347,0.795644,0.602278,2.405761,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,2.405761,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.052200,25000,0.050000,105.522881,83.943550,12.574162,2.399159,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.090760,25000,0.050000,4.653545,3.994239,0.393057,2.399159,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.047080,25000,0.050000,1.965347,0.795644,0.602278,2.399159,512,20260635
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,25000,0.050000,0.018185,0.012732,0.002929,2.399159,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.000000,marginal_chi2,0.049920,25000,0.050000,105.522881,83.943550,12.574162,2.407693,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.000000,pair_max_z,0.044000,25000,0.050000,4.653545,3.994239,0.393057,2.407693,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.000000,serial_overlap_z,0.047800,25000,0.050000,1.965347,0.795644,0.602278,2.407693,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.000000,anchored_box,0.050920,25000,0.050000,0.018185,0.012732,0.002929,2.407693,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.020000,marginal_chi2,0.054040,25000,0.050000,105.522881,83.943550,12.574162,2.415888,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.020000,pair_max_z,0.044040,25000,0.050000,4.653545,3.994239,0.393057,2.415888,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.020000,serial_overlap_z,0.686640,25000,0.050000,1.965347,0.795644,0.602278,2.415888,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.020000,anchored_box,0.050840,25000,0.050000,0.018185,0.012732,0.002929,2.415888,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.040000,marginal_chi2,0.060800,25000,0.050000,105.522881,83.943550,12.574162,2.420220,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.040000,pair_max_z,0.043720,25000,0.050000,4.653545,3.994239,0.393057,2.420220,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.040000,serial_overlap_z,0.997960,25000,0.050000,1.965347,0.795644,0.602278,2.420220,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.040000,anchored_box,0.049880,25000,0.050000,0.018185,0.012732,0.002929,2.420220,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.060000,marginal_chi2,0.070400,25000,0.050000,105.522881,83.943550,12.574162,2.423322,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.060000,pair_max_z,0.045600,25000,0.050000,4.653545,3.994239,0.393057,2.423322,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.060000,serial_overlap_z,1.000000,25000,0.050000,1.965347,0.795644,0.602278,2.423322,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.060000,anchored_box,0.052120,25000,0.050000,0.018185,0.012732,0.002929,2.423322,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.080000,marginal_chi2,0.072880,25000,0.050000,105.522881,83.943550,12.574162,2.425930,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.080000,pair_max_z,0.045560,25000,0.050000,4.653545,3.994239,0.393057,2.425930,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.080000,serial_overlap_z,1.000000,25000,0.050000,1.965347,0.795644,0.602278,2.425930,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.080000,anchored_box,0.054040,25000,0.050000,0.018185,0.012732,0.002929,2.425930,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.120000,marginal_chi2,0.087680,25000,0.050000,105.522881,83.943550,12.574162,2.430264,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.120000,pair_max_z,0.044960,25000,0.050000,4.653545,3.994239,0.393057,2.430264,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.120000,serial_overlap_z,1.000000,25000,0.050000,1.965347,0.795644,0.602278,2.430264,512,20260635
A100_6_90_frontier_fine,7000,serial_stickiness,0.120000,anchored_box,0.056800,25000,0.050000,0.018185,0.012732,0.002929,2.430264,512,20260635
A100_6_90_frontier_fine,15000,null,0,marginal_chi2,0.050000,100000,0.050000,105.625992,83.962250,12.577627,10.823859,512,20260635
A100_6_90_frontier_fine,15000,null,0,pair_max_z,0.046280,100000,0.050000,4.520654,3.900470,0.360649,10.823859,512,20260635
A100_6_90_frontier_fine,15000,null,0,serial_overlap_z,0.049610,100000,0.050000,1.958777,0.798054,0.602812,10.823859,512,20260635
A100_6_90_frontier_fine,15000,null,0,anchored_box,0.049990,100000,0.050000,0.012433,0.008710,0.001998,10.823859,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.000000,marginal_chi2,0.050840,25000,0.050000,105.625992,83.962250,12.577627,19.355525,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.000000,pair_max_z,0.047160,25000,0.050000,4.520654,3.900470,0.360649,19.355525,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.000000,serial_overlap_z,0.048600,25000,0.050000,1.958777,0.798054,0.602812,19.355525,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.000000,anchored_box,0.048240,25000,0.050000,0.012433,0.008710,0.001998,19.355525,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.050000,marginal_chi2,0.380400,25000,0.050000,105.625992,83.962250,12.577627,19.387175,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.050000,pair_max_z,0.064800,25000,0.050000,4.520654,3.900470,0.360649,19.387175,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.050000,serial_overlap_z,0.046920,25000,0.050000,1.958777,0.798054,0.602812,19.387175,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.050000,anchored_box,0.743400,25000,0.050000,0.012433,0.008710,0.001998,19.387175,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.100000,marginal_chi2,0.996920,25000,0.050000,105.625992,83.962250,12.577627,19.415372,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.100000,pair_max_z,0.200440,25000,0.050000,4.520654,3.900470,0.360649,19.415372,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.100000,serial_overlap_z,0.052560,25000,0.050000,1.958777,0.798054,0.602812,19.415372,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.100000,anchored_box,0.999960,25000,0.050000,0.012433,0.008710,0.001998,19.415372,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.150000,marginal_chi2,1.000000,25000,0.050000,105.625992,83.962250,12.577627,19.454598,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.150000,pair_max_z,0.652440,25000,0.050000,4.520654,3.900470,0.360649,19.454598,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.150000,serial_overlap_z,0.052480,25000,0.050000,1.958777,0.798054,0.602812,19.454598,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.150000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,19.454598,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.200000,marginal_chi2,1.000000,25000,0.050000,105.625992,83.962250,12.577627,19.480562,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.200000,pair_max_z,0.986280,25000,0.050000,4.520654,3.900470,0.360649,19.480562,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.200000,serial_overlap_z,0.061040,25000,0.050000,1.958777,0.798054,0.602812,19.480562,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.200000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,19.480562,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.300000,marginal_chi2,1.000000,25000,0.050000,105.625992,83.962250,12.577627,19.530922,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.300000,pair_max_z,1.000000,25000,0.050000,4.520654,3.900470,0.360649,19.530922,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.300000,serial_overlap_z,0.111440,25000,0.050000,1.958777,0.798054,0.602812,19.530922,512,20260635
A100_6_90_frontier_fine,15000,hot_marginal,0.300000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,19.530922,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.000000,marginal_chi2,0.049320,25000,0.050000,105.625992,83.962250,12.577627,5.156175,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.000000,pair_max_z,0.044680,25000,0.050000,4.520654,3.900470,0.360649,5.156175,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.000000,serial_overlap_z,0.047640,25000,0.050000,1.958777,0.798054,0.602812,5.156175,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.000000,anchored_box,0.048200,25000,0.050000,0.012433,0.008710,0.001998,5.156175,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.005000,marginal_chi2,0.203720,25000,0.050000,105.625992,83.962250,12.577627,5.172712,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.005000,pair_max_z,0.999960,25000,0.050000,4.520654,3.900470,0.360649,5.172712,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.005000,serial_overlap_z,0.050200,25000,0.050000,1.958777,0.798054,0.602812,5.172712,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.005000,anchored_box,0.088280,25000,0.050000,0.012433,0.008710,0.001998,5.172712,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.010000,marginal_chi2,0.844320,25000,0.050000,105.625992,83.962250,12.577627,5.187636,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.010000,pair_max_z,1.000000,25000,0.050000,4.520654,3.900470,0.360649,5.187636,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.010000,serial_overlap_z,0.049000,25000,0.050000,1.958777,0.798054,0.602812,5.187636,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.010000,anchored_box,0.287240,25000,0.050000,0.012433,0.008710,0.001998,5.187636,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.020000,marginal_chi2,1.000000,25000,0.050000,105.625992,83.962250,12.577627,5.213948,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.020000,pair_max_z,1.000000,25000,0.050000,4.520654,3.900470,0.360649,5.213948,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.020000,serial_overlap_z,0.051120,25000,0.050000,1.958777,0.798054,0.602812,5.213948,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.020000,anchored_box,0.998400,25000,0.050000,0.012433,0.008710,0.001998,5.213948,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.030000,marginal_chi2,1.000000,25000,0.050000,105.625992,83.962250,12.577627,5.237265,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.030000,pair_max_z,1.000000,25000,0.050000,4.520654,3.900470,0.360649,5.237265,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.030000,serial_overlap_z,0.064040,25000,0.050000,1.958777,0.798054,0.602812,5.237265,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.030000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,5.237265,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.050000,marginal_chi2,1.000000,25000,0.050000,105.625992,83.962250,12.577627,5.275877,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.050000,pair_max_z,1.000000,25000,0.050000,4.520654,3.900470,0.360649,5.275877,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.050000,serial_overlap_z,0.152640,25000,0.050000,1.958777,0.798054,0.602812,5.275877,512,20260635
A100_6_90_frontier_fine,15000,pair_injection,0.050000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,5.275877,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.050760,25000,0.050000,105.625992,83.962250,12.577627,5.156884,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.044880,25000,0.050000,4.520654,3.900470,0.360649,5.156884,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.050400,25000,0.050000,1.958777,0.798054,0.602812,5.156884,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.000000,anchored_box,0.053040,25000,0.050000,0.012433,0.008710,0.001998,5.156884,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.052040,25000,0.050000,105.625992,83.962250,12.577627,5.159408,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.333640,25000,0.050000,4.520654,3.900470,0.360649,5.159408,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.048160,25000,0.050000,1.958777,0.798054,0.602812,5.159408,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.010000,anchored_box,0.130280,25000,0.050000,0.012433,0.008710,0.001998,5.159408,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051240,25000,0.050000,105.625992,83.962250,12.577627,5.161223,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.998320,25000,0.050000,4.520654,3.900470,0.360649,5.161223,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.050640,25000,0.050000,1.958777,0.798054,0.602812,5.161223,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.020000,anchored_box,0.509520,25000,0.050000,0.012433,0.008710,0.001998,5.161223,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.053560,25000,0.050000,105.625992,83.962250,12.577627,5.166266,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,25000,0.050000,4.520654,3.900470,0.360649,5.166266,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.049000,25000,0.050000,1.958777,0.798054,0.602812,5.166266,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.040000,anchored_box,0.999920,25000,0.050000,0.012433,0.008710,0.001998,5.166266,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.053560,25000,0.050000,105.625992,83.962250,12.577627,5.171427,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,25000,0.050000,4.520654,3.900470,0.360649,5.171427,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.055640,25000,0.050000,1.958777,0.798054,0.602812,5.171427,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,5.171427,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.056600,25000,0.050000,105.625992,83.962250,12.577627,5.175162,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,25000,0.050000,4.520654,3.900470,0.360649,5.175162,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.057120,25000,0.050000,1.958777,0.798054,0.602812,5.175162,512,20260635
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,5.175162,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.050960,25000,0.050000,105.625992,83.962250,12.577627,5.157294,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.044560,25000,0.050000,4.520654,3.900470,0.360649,5.157294,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.051160,25000,0.050000,1.958777,0.798054,0.602812,5.157294,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.048600,25000,0.050000,0.012433,0.008710,0.001998,5.157294,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.051960,25000,0.050000,105.625992,83.962250,12.577627,5.160501,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.046360,25000,0.050000,4.520654,3.900470,0.360649,5.160501,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.048600,25000,0.050000,1.958777,0.798054,0.602812,5.160501,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.482120,25000,0.050000,0.012433,0.008710,0.001998,5.160501,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.049240,25000,0.050000,105.625992,83.962250,12.577627,5.160882,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.053680,25000,0.050000,4.520654,3.900470,0.360649,5.160882,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.050600,25000,0.050000,1.958777,0.798054,0.602812,5.160882,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.999240,25000,0.050000,0.012433,0.008710,0.001998,5.160882,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.053160,25000,0.050000,105.625992,83.962250,12.577627,5.159467,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.065680,25000,0.050000,4.520654,3.900470,0.360649,5.159467,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.049040,25000,0.050000,1.958777,0.798054,0.602812,5.159467,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,5.159467,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.051440,25000,0.050000,105.625992,83.962250,12.577627,5.154998,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.088200,25000,0.050000,4.520654,3.900470,0.360649,5.154998,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.049080,25000,0.050000,1.958777,0.798054,0.602812,5.154998,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,5.154998,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.049000,25000,0.050000,105.625992,83.962250,12.577627,5.139450,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.193600,25000,0.050000,4.520654,3.900470,0.360649,5.139450,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.051200,25000,0.050000,1.958777,0.798054,0.602812,5.139450,512,20260635
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,25000,0.050000,0.012433,0.008710,0.001998,5.139450,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.000000,marginal_chi2,0.049560,25000,0.050000,105.625992,83.962250,12.577627,5.157090,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.000000,pair_max_z,0.048200,25000,0.050000,4.520654,3.900470,0.360649,5.157090,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.000000,serial_overlap_z,0.049120,25000,0.050000,1.958777,0.798054,0.602812,5.157090,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.000000,anchored_box,0.049800,25000,0.050000,0.012433,0.008710,0.001998,5.157090,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.020000,marginal_chi2,0.052960,25000,0.050000,105.625992,83.962250,12.577627,5.175084,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.020000,pair_max_z,0.047440,25000,0.050000,4.520654,3.900470,0.360649,5.175084,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.020000,serial_overlap_z,0.949800,25000,0.050000,1.958777,0.798054,0.602812,5.175084,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.020000,anchored_box,0.048440,25000,0.050000,0.012433,0.008710,0.001998,5.175084,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.040000,marginal_chi2,0.059120,25000,0.050000,105.625992,83.962250,12.577627,5.182977,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.040000,pair_max_z,0.047200,25000,0.050000,4.520654,3.900470,0.360649,5.182977,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.040000,serial_overlap_z,1.000000,25000,0.050000,1.958777,0.798054,0.602812,5.182977,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.040000,anchored_box,0.052120,25000,0.050000,0.012433,0.008710,0.001998,5.182977,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.060000,marginal_chi2,0.064760,25000,0.050000,105.625992,83.962250,12.577627,5.191124,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.060000,pair_max_z,0.047360,25000,0.050000,4.520654,3.900470,0.360649,5.191124,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.060000,serial_overlap_z,1.000000,25000,0.050000,1.958777,0.798054,0.602812,5.191124,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.060000,anchored_box,0.052160,25000,0.050000,0.012433,0.008710,0.001998,5.191124,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.080000,marginal_chi2,0.074280,25000,0.050000,105.625992,83.962250,12.577627,5.196626,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.080000,pair_max_z,0.047520,25000,0.050000,4.520654,3.900470,0.360649,5.196626,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.080000,serial_overlap_z,1.000000,25000,0.050000,1.958777,0.798054,0.602812,5.196626,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.080000,anchored_box,0.053600,25000,0.050000,0.012433,0.008710,0.001998,5.196626,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.120000,marginal_chi2,0.083320,25000,0.050000,105.625992,83.962250,12.577627,5.205417,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.120000,pair_max_z,0.047520,25000,0.050000,4.520654,3.900470,0.360649,5.205417,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.120000,serial_overlap_z,1.000000,25000,0.050000,1.958777,0.798054,0.602812,5.205417,512,20260635
A100_6_90_frontier_fine,15000,serial_stickiness,0.120000,anchored_box,0.054920,25000,0.050000,0.012433,0.008710,0.001998,5.205417,512,20260635


==> anc/results/gpu/gpu_power_rtx5090_5_50_calibrated.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed
RTX5090_5_50_calibrated,1956,null,0,marginal_chi2,0.04998,300000,0.05,60.8998,44.9914,9.10131,1.84742,512,20260630
RTX5090_5_50_calibrated,1956,null,0,pair_max_z,0.0284567,300000,0.05,4.5313,3.68007,0.437231,1.84742,512,20260630
RTX5090_5_50_calibrated,1956,null,0,serial_overlap_z,0.0497433,300000,0.05,1.95256,0.79976,0.60431,1.84742,512,20260630
RTX5090_5_50_calibrated,1956,null,0,anchored_box,0.05,300000,0.05,0.0343491,0.0239863,0.00557688,1.84742,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.000000,marginal_chi2,0.050683,60000,0.050000,60.899792,44.991367,9.101306,0.653234,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.000000,pair_max_z,0.029217,60000,0.050000,4.531304,3.680074,0.437231,0.653234,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.000000,serial_overlap_z,0.049550,60000,0.050000,1.952563,0.799760,0.604310,0.653234,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.000000,anchored_box,0.051500,60000,0.050000,0.034349,0.023986,0.005577,0.653234,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.050000,marginal_chi2,0.101500,60000,0.050000,60.899792,44.991367,9.101306,0.654627,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.050000,pair_max_z,0.032350,60000,0.050000,4.531304,3.680074,0.437231,0.654627,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.050000,serial_overlap_z,0.050333,60000,0.050000,1.952563,0.799760,0.604310,0.654627,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.050000,anchored_box,0.191483,60000,0.050000,0.034349,0.023986,0.005577,0.654627,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.100000,marginal_chi2,0.368867,60000,0.050000,60.899792,44.991367,9.101306,0.652938,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.100000,pair_max_z,0.051983,60000,0.050000,4.531304,3.680074,0.437231,0.652938,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.100000,serial_overlap_z,0.048967,60000,0.050000,1.952563,0.799760,0.604310,0.652938,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.100000,anchored_box,0.657917,60000,0.050000,0.034349,0.023986,0.005577,0.652938,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.150000,marginal_chi2,0.834917,60000,0.050000,60.899792,44.991367,9.101306,0.653370,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.150000,pair_max_z,0.102033,60000,0.050000,4.531304,3.680074,0.437231,0.653370,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.150000,serial_overlap_z,0.049817,60000,0.050000,1.952563,0.799760,0.604310,0.653370,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.150000,anchored_box,0.966317,60000,0.050000,0.034349,0.023986,0.005577,0.653370,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.200000,marginal_chi2,0.994533,60000,0.050000,60.899792,44.991367,9.101306,0.654295,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.200000,pair_max_z,0.229733,60000,0.050000,4.531304,3.680074,0.437231,0.654295,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.200000,serial_overlap_z,0.053767,60000,0.050000,1.952563,0.799760,0.604310,0.654295,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.200000,anchored_box,0.999750,60000,0.050000,0.034349,0.023986,0.005577,0.654295,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.300000,marginal_chi2,1.000000,60000,0.050000,60.899792,44.991367,9.101306,0.655180,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.300000,pair_max_z,0.767350,60000,0.050000,4.531304,3.680074,0.437231,0.655180,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.300000,serial_overlap_z,0.074733,60000,0.050000,1.952563,0.799760,0.604310,0.655180,512,20260630
RTX5090_5_50_calibrated,1956,hot_marginal,0.300000,anchored_box,1.000000,60000,0.050000,0.034349,0.023986,0.005577,0.655180,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.000000,marginal_chi2,0.050417,60000,0.050000,60.899792,44.991367,9.101306,0.375757,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.000000,pair_max_z,0.026800,60000,0.050000,4.531304,3.680074,0.437231,0.375757,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.000000,serial_overlap_z,0.050433,60000,0.050000,1.952563,0.799760,0.604310,0.375757,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.000000,anchored_box,0.050850,60000,0.050000,0.034349,0.023986,0.005577,0.375757,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.005000,marginal_chi2,0.061133,60000,0.050000,60.899792,44.991367,9.101306,0.376226,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.005000,pair_max_z,0.070550,60000,0.050000,4.531304,3.680074,0.437231,0.376226,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.005000,serial_overlap_z,0.049517,60000,0.050000,1.952563,0.799760,0.604310,0.376226,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.005000,anchored_box,0.054767,60000,0.050000,0.034349,0.023986,0.005577,0.376226,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.010000,marginal_chi2,0.106183,60000,0.050000,60.899792,44.991367,9.101306,0.376112,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.010000,pair_max_z,0.558400,60000,0.050000,4.531304,3.680074,0.437231,0.376112,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.010000,serial_overlap_z,0.049100,60000,0.050000,1.952563,0.799760,0.604310,0.376112,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.010000,anchored_box,0.074000,60000,0.050000,0.034349,0.023986,0.005577,0.376112,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.020000,marginal_chi2,0.381350,60000,0.050000,60.899792,44.991367,9.101306,0.375608,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.020000,pair_max_z,0.998583,60000,0.050000,4.531304,3.680074,0.437231,0.375608,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.020000,serial_overlap_z,0.049633,60000,0.050000,1.952563,0.799760,0.604310,0.375608,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.020000,anchored_box,0.165067,60000,0.050000,0.034349,0.023986,0.005577,0.375608,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.030000,marginal_chi2,0.810483,60000,0.050000,60.899792,44.991367,9.101306,0.376720,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.030000,pair_max_z,1.000000,60000,0.050000,4.531304,3.680074,0.437231,0.376720,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.030000,serial_overlap_z,0.050833,60000,0.050000,1.952563,0.799760,0.604310,0.376720,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.030000,anchored_box,0.428017,60000,0.050000,0.034349,0.023986,0.005577,0.376720,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.050000,marginal_chi2,0.999467,60000,0.050000,60.899792,44.991367,9.101306,0.376145,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.050000,pair_max_z,1.000000,60000,0.050000,4.531304,3.680074,0.437231,0.376145,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.050000,serial_overlap_z,0.061133,60000,0.050000,1.952563,0.799760,0.604310,0.376145,512,20260630
RTX5090_5_50_calibrated,1956,pair_injection,0.050000,anchored_box,0.984533,60000,0.050000,0.034349,0.023986,0.005577,0.376145,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049100,60000,0.050000,60.899792,44.991367,9.101306,0.376314,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.000000,pair_max_z,0.028583,60000,0.050000,4.531304,3.680074,0.437231,0.376314,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.048550,60000,0.050000,1.952563,0.799760,0.604310,0.376314,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.000000,anchored_box,0.050900,60000,0.050000,0.034349,0.023986,0.005577,0.376314,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050850,60000,0.050000,60.899792,44.991367,9.101306,0.375064,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.010000,pair_max_z,0.038183,60000,0.050000,4.531304,3.680074,0.437231,0.375064,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.049383,60000,0.050000,1.952563,0.799760,0.604310,0.375064,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.010000,anchored_box,0.057833,60000,0.050000,0.034349,0.023986,0.005577,0.375064,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.050717,60000,0.050000,60.899792,44.991367,9.101306,0.376560,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.020000,pair_max_z,0.102450,60000,0.050000,4.531304,3.680074,0.437231,0.376560,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.048983,60000,0.050000,1.952563,0.799760,0.604310,0.376560,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.020000,anchored_box,0.086483,60000,0.050000,0.034349,0.023986,0.005577,0.376560,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050883,60000,0.050000,60.899792,44.991367,9.101306,0.375454,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.040000,pair_max_z,0.637600,60000,0.050000,4.531304,3.680074,0.437231,0.375454,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.048867,60000,0.050000,1.952563,0.799760,0.604310,0.375454,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.040000,anchored_box,0.275383,60000,0.050000,0.034349,0.023986,0.005577,0.375454,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052083,60000,0.050000,60.899792,44.991367,9.101306,0.374033,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.080000,pair_max_z,0.999967,60000,0.050000,4.531304,3.680074,0.437231,0.374033,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.052117,60000,0.050000,1.952563,0.799760,0.604310,0.374033,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.080000,anchored_box,0.981017,60000,0.050000,0.034349,0.023986,0.005577,0.374033,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.056233,60000,0.050000,60.899792,44.991367,9.101306,0.372074,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,60000,0.050000,4.531304,3.680074,0.437231,0.372074,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056550,60000,0.050000,1.952563,0.799760,0.604310,0.372074,512,20260630
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,60000,0.050000,0.034349,0.023986,0.005577,0.372074,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.051067,60000,0.050000,60.899792,44.991367,9.101306,0.375972,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.028833,60000,0.050000,4.531304,3.680074,0.437231,0.375972,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.050067,60000,0.050000,1.952563,0.799760,0.604310,0.375972,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.000000,anchored_box,0.050550,60000,0.050000,0.034349,0.023986,0.005577,0.375972,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050617,60000,0.050000,60.899792,44.991367,9.101306,0.375991,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.028150,60000,0.050000,4.531304,3.680074,0.437231,0.375991,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.049950,60000,0.050000,1.952563,0.799760,0.604310,0.375991,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.020000,anchored_box,0.077467,60000,0.050000,0.034349,0.023986,0.005577,0.375991,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.052467,60000,0.050000,60.899792,44.991367,9.101306,0.375440,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.029850,60000,0.050000,4.531304,3.680074,0.437231,0.375440,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.047417,60000,0.050000,1.952563,0.799760,0.604310,0.375440,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.040000,anchored_box,0.186067,60000,0.050000,0.034349,0.023986,0.005577,0.375440,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.051167,60000,0.050000,60.899792,44.991367,9.101306,0.376020,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.034117,60000,0.050000,4.531304,3.680074,0.437231,0.376020,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.047767,60000,0.050000,1.952563,0.799760,0.604310,0.376020,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.080000,anchored_box,0.740700,60000,0.050000,0.034349,0.023986,0.005577,0.376020,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.049450,60000,0.050000,60.899792,44.991367,9.101306,0.374915,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.040967,60000,0.050000,4.531304,3.680074,0.437231,0.374915,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.048500,60000,0.050000,1.952563,0.799760,0.604310,0.374915,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.120000,anchored_box,0.995917,60000,0.050000,0.034349,0.023986,0.005577,0.374915,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.049500,60000,0.050000,60.899792,44.991367,9.101306,0.374372,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.053433,60000,0.050000,4.531304,3.680074,0.437231,0.374372,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.049983,60000,0.050000,1.952563,0.799760,0.604310,0.374372,512,20260630
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,60000,0.050000,0.034349,0.023986,0.005577,0.374372,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.000000,marginal_chi2,0.050700,60000,0.050000,60.899792,44.991367,9.101306,0.375935,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.000000,pair_max_z,0.028817,60000,0.050000,4.531304,3.680074,0.437231,0.375935,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.000000,serial_overlap_z,0.049050,60000,0.050000,1.952563,0.799760,0.604310,0.375935,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.000000,anchored_box,0.049450,60000,0.050000,0.034349,0.023986,0.005577,0.375935,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.020000,marginal_chi2,0.053983,60000,0.050000,60.899792,44.991367,9.101306,0.376067,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.020000,pair_max_z,0.028483,60000,0.050000,4.531304,3.680074,0.437231,0.376067,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.020000,serial_overlap_z,0.206300,60000,0.050000,1.952563,0.799760,0.604310,0.376067,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.020000,anchored_box,0.051200,60000,0.050000,0.034349,0.023986,0.005577,0.376067,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.040000,marginal_chi2,0.058800,60000,0.050000,60.899792,44.991367,9.101306,0.375731,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.040000,pair_max_z,0.029017,60000,0.050000,4.531304,3.680074,0.437231,0.375731,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.040000,serial_overlap_z,0.615250,60000,0.050000,1.952563,0.799760,0.604310,0.375731,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.040000,anchored_box,0.050767,60000,0.050000,0.034349,0.023986,0.005577,0.375731,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.060000,marginal_chi2,0.064583,60000,0.050000,60.899792,44.991367,9.101306,0.375829,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.060000,pair_max_z,0.029267,60000,0.050000,4.531304,3.680074,0.437231,0.375829,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.060000,serial_overlap_z,0.915967,60000,0.050000,1.952563,0.799760,0.604310,0.375829,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.060000,anchored_box,0.053200,60000,0.050000,0.034349,0.023986,0.005577,0.375829,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.080000,marginal_chi2,0.070300,60000,0.050000,60.899792,44.991367,9.101306,0.376519,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.080000,pair_max_z,0.028817,60000,0.050000,4.531304,3.680074,0.437231,0.376519,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.080000,serial_overlap_z,0.993033,60000,0.050000,1.952563,0.799760,0.604310,0.376519,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.080000,anchored_box,0.054583,60000,0.050000,0.034349,0.023986,0.005577,0.376519,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.120000,marginal_chi2,0.079383,60000,0.050000,60.899792,44.991367,9.101306,0.376738,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.120000,pair_max_z,0.030850,60000,0.050000,4.531304,3.680074,0.437231,0.376738,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.120000,serial_overlap_z,1.000000,60000,0.050000,1.952563,0.799760,0.604310,0.376738,512,20260630
RTX5090_5_50_calibrated,1956,serial_stickiness,0.120000,anchored_box,0.057000,60000,0.050000,0.034349,0.023986,0.005577,0.376738,512,20260630
RTX5090_5_50_calibrated,5000,null,0,marginal_chi2,0.050000,300000,0.050000,60.855999,44.972416,9.072677,4.706410,512,20260630
RTX5090_5_50_calibrated,5000,null,0,pair_max_z,0.040550,300000,0.050000,4.272392,3.574577,0.387569,4.706410,512,20260630
RTX5090_5_50_calibrated,5000,null,0,serial_overlap_z,0.047890,300000,0.050000,1.969095,0.798636,0.603159,4.706410,512,20260630
RTX5090_5_50_calibrated,5000,null,0,anchored_box,0.049987,300000,0.050000,0.021508,0.015011,0.003492,4.706410,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.000000,marginal_chi2,0.049733,60000,0.050000,60.855999,44.972416,9.072677,1.668499,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.000000,pair_max_z,0.041767,60000,0.050000,4.272392,3.574577,0.387569,1.668499,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.000000,serial_overlap_z,0.047717,60000,0.050000,1.969095,0.798636,0.603159,1.668499,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.000000,anchored_box,0.050783,60000,0.050000,0.021508,0.015011,0.003492,1.668499,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.050000,marginal_chi2,0.218800,60000,0.050000,60.855999,44.972416,9.072677,1.669716,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.050000,pair_max_z,0.055317,60000,0.050000,4.272392,3.574577,0.387569,1.669716,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.050000,serial_overlap_z,0.047700,60000,0.050000,1.969095,0.798636,0.603159,1.669716,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.050000,anchored_box,0.444400,60000,0.050000,0.021508,0.015011,0.003492,1.669716,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.100000,marginal_chi2,0.883983,60000,0.050000,60.855999,44.972416,9.072677,1.669568,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.100000,pair_max_z,0.141300,60000,0.050000,4.272392,3.574577,0.387569,1.669568,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.100000,serial_overlap_z,0.048167,60000,0.050000,1.969095,0.798636,0.603159,1.669568,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.100000,anchored_box,0.980517,60000,0.050000,0.021508,0.015011,0.003492,1.669568,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.150000,marginal_chi2,0.999900,60000,0.050000,60.855999,44.972416,9.072677,1.672217,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.150000,pair_max_z,0.414933,60000,0.050000,4.272392,3.574577,0.387569,1.672217,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.150000,serial_overlap_z,0.051350,60000,0.050000,1.969095,0.798636,0.603159,1.672217,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.150000,anchored_box,1.000000,60000,0.050000,0.021508,0.015011,0.003492,1.672217,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.200000,marginal_chi2,1.000000,60000,0.050000,60.855999,44.972416,9.072677,1.670749,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.200000,pair_max_z,0.832550,60000,0.050000,4.272392,3.574577,0.387569,1.670749,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.200000,serial_overlap_z,0.059067,60000,0.050000,1.969095,0.798636,0.603159,1.670749,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.200000,anchored_box,1.000000,60000,0.050000,0.021508,0.015011,0.003492,1.670749,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.300000,marginal_chi2,1.000000,60000,0.050000,60.855999,44.972416,9.072677,1.671930,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.300000,pair_max_z,1.000000,60000,0.050000,4.272392,3.574577,0.387569,1.671930,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.300000,serial_overlap_z,0.110633,60000,0.050000,1.969095,0.798636,0.603159,1.671930,512,20260630
RTX5090_5_50_calibrated,5000,hot_marginal,0.300000,anchored_box,1.000000,60000,0.050000,0.021508,0.015011,0.003492,1.671930,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.000000,marginal_chi2,0.050983,60000,0.050000,60.855999,44.972416,9.072677,0.959913,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.000000,pair_max_z,0.040317,60000,0.050000,4.272392,3.574577,0.387569,0.959913,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.000000,serial_overlap_z,0.047483,60000,0.050000,1.969095,0.798636,0.603159,0.959913,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.000000,anchored_box,0.048317,60000,0.050000,0.021508,0.015011,0.003492,0.959913,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.005000,marginal_chi2,0.083617,60000,0.050000,60.855999,44.972416,9.072677,0.959776,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.005000,pair_max_z,0.378750,60000,0.050000,4.272392,3.574577,0.387569,0.959776,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.005000,serial_overlap_z,0.046950,60000,0.050000,1.969095,0.798636,0.603159,0.959776,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.005000,anchored_box,0.064617,60000,0.050000,0.021508,0.015011,0.003492,0.959776,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.010000,marginal_chi2,0.234883,60000,0.050000,60.855999,44.972416,9.072677,0.959821,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.010000,pair_max_z,0.992883,60000,0.050000,4.272392,3.574577,0.387569,0.959821,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.010000,serial_overlap_z,0.048133,60000,0.050000,1.969095,0.798636,0.603159,0.959821,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.010000,anchored_box,0.114483,60000,0.050000,0.021508,0.015011,0.003492,0.959821,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.020000,marginal_chi2,0.877400,60000,0.050000,60.855999,44.972416,9.072677,0.960615,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.020000,pair_max_z,1.000000,60000,0.050000,4.272392,3.574577,0.387569,0.960615,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.020000,serial_overlap_z,0.048083,60000,0.050000,1.969095,0.798636,0.603159,0.960615,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.020000,anchored_box,0.494200,60000,0.050000,0.021508,0.015011,0.003492,0.960615,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.030000,marginal_chi2,0.999533,60000,0.050000,60.855999,44.972416,9.072677,0.960667,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.030000,pair_max_z,1.000000,60000,0.050000,4.272392,3.574577,0.387569,0.960667,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.030000,serial_overlap_z,0.052800,60000,0.050000,1.969095,0.798636,0.603159,0.960667,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.030000,anchored_box,0.978583,60000,0.050000,0.021508,0.015011,0.003492,0.960667,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.050000,marginal_chi2,1.000000,60000,0.050000,60.855999,44.972416,9.072677,0.959907,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.050000,pair_max_z,1.000000,60000,0.050000,4.272392,3.574577,0.387569,0.959907,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.050000,serial_overlap_z,0.073300,60000,0.050000,1.969095,0.798636,0.603159,0.959907,512,20260630
RTX5090_5_50_calibrated,5000,pair_injection,0.050000,anchored_box,1.000000,60000,0.050000,0.021508,0.015011,0.003492,0.959907,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.050517,60000,0.050000,60.855999,44.972416,9.072677,0.959540,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.039533,60000,0.050000,4.272392,3.574577,0.387569,0.959540,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.048600,60000,0.050000,1.969095,0.798636,0.603159,0.959540,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.000000,anchored_box,0.049583,60000,0.050000,0.021508,0.015011,0.003492,0.959540,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050200,60000,0.050000,60.855999,44.972416,9.072677,0.958653,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.087600,60000,0.050000,4.272392,3.574577,0.387569,0.958653,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.048150,60000,0.050000,1.969095,0.798636,0.603159,0.958653,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.010000,anchored_box,0.070917,60000,0.050000,0.021508,0.015011,0.003492,0.958653,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051433,60000,0.050000,60.855999,44.972416,9.072677,0.959591,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.439367,60000,0.050000,4.272392,3.574577,0.387569,0.959591,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.048417,60000,0.050000,1.969095,0.798636,0.603159,0.959591,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.020000,anchored_box,0.166033,60000,0.050000,0.021508,0.015011,0.003492,0.959591,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.052617,60000,0.050000,60.855999,44.972416,9.072677,0.957816,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.040000,pair_max_z,0.999450,60000,0.050000,4.272392,3.574577,0.387569,0.957816,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.048083,60000,0.050000,1.969095,0.798636,0.603159,0.957816,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.040000,anchored_box,0.810100,60000,0.050000,0.021508,0.015011,0.003492,0.957816,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.053817,60000,0.050000,60.855999,44.972416,9.072677,0.955704,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,60000,0.050000,4.272392,3.574577,0.387569,0.955704,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.051633,60000,0.050000,1.969095,0.798636,0.603159,0.955704,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,60000,0.050000,0.021508,0.015011,0.003492,0.955704,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.055567,60000,0.050000,60.855999,44.972416,9.072677,0.951728,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,60000,0.050000,4.272392,3.574577,0.387569,0.951728,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.055333,60000,0.050000,1.969095,0.798636,0.603159,0.951728,512,20260630
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,60000,0.050000,0.021508,0.015011,0.003492,0.951728,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.048600,60000,0.050000,60.855999,44.972416,9.072677,0.959673,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.041783,60000,0.050000,4.272392,3.574577,0.387569,0.959673,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.047467,60000,0.050000,1.969095,0.798636,0.603159,0.959673,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.049933,60000,0.050000,0.021508,0.015011,0.003492,0.959673,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.049617,60000,0.050000,60.855999,44.972416,9.072677,0.960135,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.039817,60000,0.050000,4.272392,3.574577,0.387569,0.960135,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.046900,60000,0.050000,1.969095,0.798636,0.603159,0.960135,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.132367,60000,0.050000,0.021508,0.015011,0.003492,0.960135,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.051033,60000,0.050000,60.855999,44.972416,9.072677,0.958928,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.044300,60000,0.050000,4.272392,3.574577,0.387569,0.958928,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.048933,60000,0.050000,1.969095,0.798636,0.603159,0.958928,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.489100,60000,0.050000,0.021508,0.015011,0.003492,0.958928,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.052217,60000,0.050000,60.855999,44.972416,9.072677,0.958259,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.056967,60000,0.050000,4.272392,3.574577,0.387569,0.958259,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.047883,60000,0.050000,1.969095,0.798636,0.603159,0.958259,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.080000,anchored_box,0.999300,60000,0.050000,0.021508,0.015011,0.003492,0.958259,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.050633,60000,0.050000,60.855999,44.972416,9.072677,0.958075,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.070667,60000,0.050000,4.272392,3.574577,0.387569,0.958075,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.048017,60000,0.050000,1.969095,0.798636,0.603159,0.958075,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,60000,0.050000,0.021508,0.015011,0.003492,0.958075,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050300,60000,0.050000,60.855999,44.972416,9.072677,0.954036,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.124733,60000,0.050000,4.272392,3.574577,0.387569,0.954036,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.048533,60000,0.050000,1.969095,0.798636,0.603159,0.954036,512,20260630
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,60000,0.050000,0.021508,0.015011,0.003492,0.954036,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.000000,marginal_chi2,0.050717,60000,0.050000,60.855999,44.972416,9.072677,0.958442,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.000000,pair_max_z,0.040767,60000,0.050000,4.272392,3.574577,0.387569,0.958442,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.000000,serial_overlap_z,0.047733,60000,0.050000,1.969095,0.798636,0.603159,0.958442,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.000000,anchored_box,0.050083,60000,0.050000,0.021508,0.015011,0.003492,0.958442,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.020000,marginal_chi2,0.055167,60000,0.050000,60.855999,44.972416,9.072677,0.959563,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.020000,pair_max_z,0.041533,60000,0.050000,4.272392,3.574577,0.387569,0.959563,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.020000,serial_overlap_z,0.435750,60000,0.050000,1.969095,0.798636,0.603159,0.959563,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.020000,anchored_box,0.050133,60000,0.050000,0.021508,0.015011,0.003492,0.959563,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.040000,marginal_chi2,0.058317,60000,0.050000,60.855999,44.972416,9.072677,0.960913,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.040000,pair_max_z,0.042067,60000,0.050000,4.272392,3.574577,0.387569,0.960913,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.040000,serial_overlap_z,0.946483,60000,0.050000,1.969095,0.798636,0.603159,0.960913,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.040000,anchored_box,0.052317,60000,0.050000,0.021508,0.015011,0.003492,0.960913,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.060000,marginal_chi2,0.066817,60000,0.050000,60.855999,44.972416,9.072677,0.960231,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.060000,pair_max_z,0.042300,60000,0.050000,4.272392,3.574577,0.387569,0.960231,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.060000,serial_overlap_z,0.999517,60000,0.050000,1.969095,0.798636,0.603159,0.960231,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.060000,anchored_box,0.053233,60000,0.050000,0.021508,0.015011,0.003492,0.960231,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.080000,marginal_chi2,0.069767,60000,0.050000,60.855999,44.972416,9.072677,0.960422,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.080000,pair_max_z,0.042000,60000,0.050000,4.272392,3.574577,0.387569,0.960422,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.080000,serial_overlap_z,1.000000,60000,0.050000,1.969095,0.798636,0.603159,0.960422,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.080000,anchored_box,0.054650,60000,0.050000,0.021508,0.015011,0.003492,0.960422,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.120000,marginal_chi2,0.080217,60000,0.050000,60.855999,44.972416,9.072677,0.961170,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.120000,pair_max_z,0.041683,60000,0.050000,4.272392,3.574577,0.387569,0.961170,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.120000,serial_overlap_z,1.000000,60000,0.050000,1.969095,0.798636,0.603159,0.961170,512,20260630
RTX5090_5_50_calibrated,5000,serial_stickiness,0.120000,anchored_box,0.055467,60000,0.050000,0.021508,0.015011,0.003492,0.961170,512,20260630
RTX5090_5_50_calibrated,10000,null,0,marginal_chi2,0.050000,300000,0.050000,60.991989,45.037518,9.105496,9.407586,512,20260630
RTX5090_5_50_calibrated,10000,null,0,pair_max_z,0.049853,300000,0.050000,4.152792,3.532121,0.363620,9.407586,512,20260630
RTX5090_5_50_calibrated,10000,null,0,serial_overlap_z,0.049943,300000,0.050000,1.952319,0.799677,0.602396,9.407586,512,20260630
RTX5090_5_50_calibrated,10000,null,0,anchored_box,0.049950,300000,0.050000,0.015187,0.010608,0.002467,9.407586,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.000000,marginal_chi2,0.049400,60000,0.050000,60.991989,45.037518,9.105496,3.333472,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.000000,pair_max_z,0.049817,60000,0.050000,4.152792,3.532121,0.363620,3.333472,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.000000,serial_overlap_z,0.049950,60000,0.050000,1.952319,0.799677,0.602396,3.333472,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.000000,anchored_box,0.051517,60000,0.050000,0.015187,0.010608,0.002467,3.333472,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.050000,marginal_chi2,0.471183,60000,0.050000,60.991989,45.037518,9.105496,3.336256,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.050000,pair_max_z,0.090117,60000,0.050000,4.152792,3.532121,0.363620,3.336256,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.050000,serial_overlap_z,0.049250,60000,0.050000,1.952319,0.799677,0.602396,3.336256,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.050000,anchored_box,0.770583,60000,0.050000,0.015187,0.010608,0.002467,3.336256,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.100000,marginal_chi2,0.999033,60000,0.050000,60.991989,45.037518,9.105496,3.338514,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.100000,pair_max_z,0.351833,60000,0.050000,4.152792,3.532121,0.363620,3.338514,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.100000,serial_overlap_z,0.050783,60000,0.050000,1.952319,0.799677,0.602396,3.338514,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.100000,anchored_box,0.999967,60000,0.050000,0.015187,0.010608,0.002467,3.338514,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.150000,marginal_chi2,1.000000,60000,0.050000,60.991989,45.037518,9.105496,3.338790,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.150000,pair_max_z,0.887583,60000,0.050000,4.152792,3.532121,0.363620,3.338790,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.150000,serial_overlap_z,0.056800,60000,0.050000,1.952319,0.799677,0.602396,3.338790,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.150000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,3.338790,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.200000,marginal_chi2,1.000000,60000,0.050000,60.991989,45.037518,9.105496,3.343419,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.200000,pair_max_z,0.999550,60000,0.050000,4.152792,3.532121,0.363620,3.343419,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.200000,serial_overlap_z,0.072217,60000,0.050000,1.952319,0.799677,0.602396,3.343419,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.200000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,3.343419,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.300000,marginal_chi2,1.000000,60000,0.050000,60.991989,45.037518,9.105496,3.337428,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.300000,pair_max_z,1.000000,60000,0.050000,4.152792,3.532121,0.363620,3.337428,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.300000,serial_overlap_z,0.180467,60000,0.050000,1.952319,0.799677,0.602396,3.337428,512,20260630
RTX5090_5_50_calibrated,10000,hot_marginal,0.300000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,3.337428,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.000000,marginal_chi2,0.049250,60000,0.050000,60.991989,45.037518,9.105496,1.919553,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.000000,pair_max_z,0.049433,60000,0.050000,4.152792,3.532121,0.363620,1.919553,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.000000,serial_overlap_z,0.049900,60000,0.050000,1.952319,0.799677,0.602396,1.919553,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.000000,anchored_box,0.048733,60000,0.050000,0.015187,0.010608,0.002467,1.919553,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.005000,marginal_chi2,0.121983,60000,0.050000,60.991989,45.037518,9.105496,1.918415,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.005000,pair_max_z,0.858650,60000,0.050000,4.152792,3.532121,0.363620,1.918415,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.005000,serial_overlap_z,0.050033,60000,0.050000,1.952319,0.799677,0.602396,1.918415,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.005000,anchored_box,0.077400,60000,0.050000,0.015187,0.010608,0.002467,1.918415,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.010000,marginal_chi2,0.500967,60000,0.050000,60.991989,45.037518,9.105496,1.918694,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.010000,pair_max_z,1.000000,60000,0.050000,4.152792,3.532121,0.363620,1.918694,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.010000,serial_overlap_z,0.049383,60000,0.050000,1.952319,0.799677,0.602396,1.918694,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.010000,anchored_box,0.206483,60000,0.050000,0.015187,0.010608,0.002467,1.918694,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.020000,marginal_chi2,0.998467,60000,0.050000,60.991989,45.037518,9.105496,1.920100,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.020000,pair_max_z,1.000000,60000,0.050000,4.152792,3.532121,0.363620,1.920100,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.020000,serial_overlap_z,0.050967,60000,0.050000,1.952319,0.799677,0.602396,1.920100,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.020000,anchored_box,0.957350,60000,0.050000,0.015187,0.010608,0.002467,1.920100,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.030000,marginal_chi2,1.000000,60000,0.050000,60.991989,45.037518,9.105496,1.920600,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.030000,pair_max_z,1.000000,60000,0.050000,4.152792,3.532121,0.363620,1.920600,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.030000,serial_overlap_z,0.059233,60000,0.050000,1.952319,0.799677,0.602396,1.920600,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.030000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,1.920600,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.050000,marginal_chi2,1.000000,60000,0.050000,60.991989,45.037518,9.105496,1.921323,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.050000,pair_max_z,1.000000,60000,0.050000,4.152792,3.532121,0.363620,1.921323,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.050000,serial_overlap_z,0.103183,60000,0.050000,1.952319,0.799677,0.602396,1.921323,512,20260630
RTX5090_5_50_calibrated,10000,pair_injection,0.050000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,1.921323,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049850,60000,0.050000,60.991989,45.037518,9.105496,1.917654,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.050450,60000,0.050000,4.152792,3.532121,0.363620,1.917654,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.049900,60000,0.050000,1.952319,0.799677,0.602396,1.917654,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.000000,anchored_box,0.050250,60000,0.050000,0.015187,0.010608,0.002467,1.917654,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050533,60000,0.050000,60.991989,45.037518,9.105496,1.917040,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.195317,60000,0.050000,4.152792,3.532121,0.363620,1.917040,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.049667,60000,0.050000,1.952319,0.799677,0.602396,1.917040,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.010000,anchored_box,0.096333,60000,0.050000,0.015187,0.010608,0.002467,1.917040,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.050450,60000,0.050000,60.991989,45.037518,9.105496,1.918560,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.912650,60000,0.050000,4.152792,3.532121,0.363620,1.918560,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.051150,60000,0.050000,1.952319,0.799677,0.602396,1.918560,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.020000,anchored_box,0.370633,60000,0.050000,0.015187,0.010608,0.002467,1.918560,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.051133,60000,0.050000,60.991989,45.037518,9.105496,1.917474,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,60000,0.050000,4.152792,3.532121,0.363620,1.917474,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.051233,60000,0.050000,1.952319,0.799677,0.602396,1.917474,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.040000,anchored_box,0.999150,60000,0.050000,0.015187,0.010608,0.002467,1.917474,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052467,60000,0.050000,60.991989,45.037518,9.105496,1.909423,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,60000,0.050000,4.152792,3.532121,0.363620,1.909423,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.053783,60000,0.050000,1.952319,0.799677,0.602396,1.909423,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,1.909423,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.054817,60000,0.050000,60.991989,45.037518,9.105496,1.901948,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,60000,0.050000,4.152792,3.532121,0.363620,1.901948,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.057950,60000,0.050000,1.952319,0.799677,0.602396,1.901948,512,20260630
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,1.901948,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.048350,60000,0.050000,60.991989,45.037518,9.105496,1.917257,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.048867,60000,0.050000,4.152792,3.532121,0.363620,1.917257,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.050250,60000,0.050000,1.952319,0.799677,0.602396,1.917257,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.048650,60000,0.050000,0.015187,0.010608,0.002467,1.917257,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050500,60000,0.050000,60.991989,45.037518,9.105496,1.920006,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.053533,60000,0.050000,4.152792,3.532121,0.363620,1.920006,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.051250,60000,0.050000,1.952319,0.799677,0.602396,1.920006,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.242850,60000,0.050000,0.015187,0.010608,0.002467,1.920006,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.049800,60000,0.050000,60.991989,45.037518,9.105496,1.917772,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.061283,60000,0.050000,4.152792,3.532121,0.363620,1.917772,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.049317,60000,0.050000,1.952319,0.799677,0.602396,1.917772,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.881700,60000,0.050000,0.015187,0.010608,0.002467,1.917772,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.049267,60000,0.050000,60.991989,45.037518,9.105496,1.917452,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.093650,60000,0.050000,4.152792,3.532121,0.363620,1.917452,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.050333,60000,0.050000,1.952319,0.799677,0.602396,1.917452,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,1.917452,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.049183,60000,0.050000,60.991989,45.037518,9.105496,1.914556,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.158317,60000,0.050000,4.152792,3.532121,0.363620,1.914556,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.050433,60000,0.050000,1.952319,0.799677,0.602396,1.914556,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,1.914556,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.049067,60000,0.050000,60.991989,45.037518,9.105496,1.910463,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.609583,60000,0.050000,4.152792,3.532121,0.363620,1.910463,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.050567,60000,0.050000,1.952319,0.799677,0.602396,1.910463,512,20260630
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,60000,0.050000,0.015187,0.010608,0.002467,1.910463,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.000000,marginal_chi2,0.051150,60000,0.050000,60.991989,45.037518,9.105496,1.918779,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.000000,pair_max_z,0.049650,60000,0.050000,4.152792,3.532121,0.363620,1.918779,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.000000,serial_overlap_z,0.050200,60000,0.050000,1.952319,0.799677,0.602396,1.918779,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.000000,anchored_box,0.050117,60000,0.050000,0.015187,0.010608,0.002467,1.918779,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.020000,marginal_chi2,0.052650,60000,0.050000,60.991989,45.037518,9.105496,1.920229,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.020000,pair_max_z,0.049817,60000,0.050000,4.152792,3.532121,0.363620,1.920229,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.020000,serial_overlap_z,0.728367,60000,0.050000,1.952319,0.799677,0.602396,1.920229,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.020000,anchored_box,0.053433,60000,0.050000,0.015187,0.010608,0.002467,1.920229,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.040000,marginal_chi2,0.057200,60000,0.050000,60.991989,45.037518,9.105496,1.921764,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.040000,pair_max_z,0.050583,60000,0.050000,4.152792,3.532121,0.363620,1.921764,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.040000,serial_overlap_z,0.999167,60000,0.050000,1.952319,0.799677,0.602396,1.921764,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.040000,anchored_box,0.051617,60000,0.050000,0.015187,0.010608,0.002467,1.921764,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.060000,marginal_chi2,0.063683,60000,0.050000,60.991989,45.037518,9.105496,1.920920,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.060000,pair_max_z,0.052467,60000,0.050000,4.152792,3.532121,0.363620,1.920920,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.060000,serial_overlap_z,1.000000,60000,0.050000,1.952319,0.799677,0.602396,1.920920,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.060000,anchored_box,0.053733,60000,0.050000,0.015187,0.010608,0.002467,1.920920,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.080000,marginal_chi2,0.067117,60000,0.050000,60.991989,45.037518,9.105496,1.920642,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.080000,pair_max_z,0.051783,60000,0.050000,4.152792,3.532121,0.363620,1.920642,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.080000,serial_overlap_z,1.000000,60000,0.050000,1.952319,0.799677,0.602396,1.920642,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.080000,anchored_box,0.053767,60000,0.050000,0.015187,0.010608,0.002467,1.920642,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.120000,marginal_chi2,0.078900,60000,0.050000,60.991989,45.037518,9.105496,1.920430,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.120000,pair_max_z,0.052250,60000,0.050000,4.152792,3.532121,0.363620,1.920430,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.120000,serial_overlap_z,1.000000,60000,0.050000,1.952319,0.799677,0.602396,1.920430,512,20260630
RTX5090_5_50_calibrated,10000,serial_stickiness,0.120000,anchored_box,0.055633,60000,0.050000,0.015187,0.010608,0.002467,1.920430,512,20260630


==> anc/results/gpu/gpu_power_rtx5090_5_50_frontier_fine.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed
RTX5090_5_50_frontier_fine,1200,null,0,marginal_chi2,0.0499944,180000,0.05,60.8833,44.979,9.0935,0.736477,512,20260633
RTX5090_5_50_frontier_fine,1200,null,0,pair_max_z,0.0371,180000,0.05,4.55691,3.7745,0.466858,0.736477,512,20260633
RTX5090_5_50_frontier_fine,1200,null,0,serial_overlap_z,0.04745,180000,0.05,1.95418,0.798121,0.600484,0.736477,512,20260633
RTX5090_5_50_frontier_fine,1200,null,0,anchored_box,0.0499889,180000,0.05,0.0435237,0.0303574,0.00704686,0.736477,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.000000,marginal_chi2,0.049450,40000,0.050000,60.883331,44.979015,9.093499,0.382502,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.000000,pair_max_z,0.038825,40000,0.050000,4.556911,3.774495,0.466858,0.382502,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.000000,serial_overlap_z,0.048225,40000,0.050000,1.954183,0.798121,0.600484,0.382502,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.000000,anchored_box,0.048100,40000,0.050000,0.043524,0.030357,0.007047,0.382502,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.050000,marginal_chi2,0.076325,40000,0.050000,60.883331,44.979015,9.093499,0.383009,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.050000,pair_max_z,0.041425,40000,0.050000,4.556911,3.774495,0.466858,0.383009,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.050000,serial_overlap_z,0.048400,40000,0.050000,1.954183,0.798121,0.600484,0.383009,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.050000,anchored_box,0.124225,40000,0.050000,0.043524,0.030357,0.007047,0.383009,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.100000,marginal_chi2,0.220250,40000,0.050000,60.883331,44.979015,9.093499,0.383500,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.100000,pair_max_z,0.051725,40000,0.050000,4.556911,3.774495,0.466858,0.383500,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.100000,serial_overlap_z,0.049825,40000,0.050000,1.954183,0.798121,0.600484,0.383500,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.100000,anchored_box,0.401475,40000,0.050000,0.043524,0.030357,0.007047,0.383500,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.150000,marginal_chi2,0.547600,40000,0.050000,60.883331,44.979015,9.093499,0.384089,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.150000,pair_max_z,0.083175,40000,0.050000,4.556911,3.774495,0.466858,0.384089,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.150000,serial_overlap_z,0.047750,40000,0.050000,1.954183,0.798121,0.600484,0.384089,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.150000,anchored_box,0.780125,40000,0.050000,0.043524,0.030357,0.007047,0.384089,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.200000,marginal_chi2,0.883475,40000,0.050000,60.883331,44.979015,9.093499,0.383346,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.200000,pair_max_z,0.153800,40000,0.050000,4.556911,3.774495,0.466858,0.383346,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.200000,serial_overlap_z,0.051050,40000,0.050000,1.954183,0.798121,0.600484,0.383346,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.200000,anchored_box,0.968150,40000,0.050000,0.043524,0.030357,0.007047,0.383346,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.300000,marginal_chi2,0.999925,40000,0.050000,60.883331,44.979015,9.093499,0.384468,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.300000,pair_max_z,0.489150,40000,0.050000,4.556911,3.774495,0.466858,0.384468,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.300000,serial_overlap_z,0.065725,40000,0.050000,1.954183,0.798121,0.600484,0.384468,512,20260633
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.300000,anchored_box,0.999975,40000,0.050000,0.043524,0.030357,0.007047,0.384468,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.000000,marginal_chi2,0.051350,40000,0.050000,60.883331,44.979015,9.093499,0.188970,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.000000,pair_max_z,0.037125,40000,0.050000,4.556911,3.774495,0.466858,0.188970,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.000000,serial_overlap_z,0.046975,40000,0.050000,1.954183,0.798121,0.600484,0.188970,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.000000,anchored_box,0.050575,40000,0.050000,0.043524,0.030357,0.007047,0.188970,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.005000,marginal_chi2,0.056975,40000,0.050000,60.883331,44.979015,9.093499,0.189288,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.005000,pair_max_z,0.053775,40000,0.050000,4.556911,3.774495,0.466858,0.189288,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.005000,serial_overlap_z,0.047800,40000,0.050000,1.954183,0.798121,0.600484,0.189288,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.005000,anchored_box,0.055175,40000,0.050000,0.043524,0.030357,0.007047,0.189288,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.010000,marginal_chi2,0.082250,40000,0.050000,60.883331,44.979015,9.093499,0.189500,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.010000,pair_max_z,0.292275,40000,0.050000,4.556911,3.774495,0.466858,0.189500,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.010000,serial_overlap_z,0.047150,40000,0.050000,1.954183,0.798121,0.600484,0.189500,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.010000,anchored_box,0.063850,40000,0.050000,0.043524,0.030357,0.007047,0.189500,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.020000,marginal_chi2,0.228075,40000,0.050000,60.883331,44.979015,9.093499,0.190847,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.020000,pair_max_z,0.952075,40000,0.050000,4.556911,3.774495,0.466858,0.190847,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.020000,serial_overlap_z,0.048475,40000,0.050000,1.954183,0.798121,0.600484,0.190847,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.020000,anchored_box,0.118200,40000,0.050000,0.043524,0.030357,0.007047,0.190847,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.030000,marginal_chi2,0.542725,40000,0.050000,60.883331,44.979015,9.093499,0.190890,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.030000,pair_max_z,0.999825,40000,0.050000,4.556911,3.774495,0.466858,0.190890,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.030000,serial_overlap_z,0.049225,40000,0.050000,1.954183,0.798121,0.600484,0.190890,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.030000,anchored_box,0.233600,40000,0.050000,0.043524,0.030357,0.007047,0.190890,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.050000,marginal_chi2,0.971550,40000,0.050000,60.883331,44.979015,9.093499,0.191835,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.556911,3.774495,0.466858,0.191835,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.050000,serial_overlap_z,0.053675,40000,0.050000,1.954183,0.798121,0.600484,0.191835,512,20260633
RTX5090_5_50_frontier_fine,1200,pair_injection,0.050000,anchored_box,0.750150,40000,0.050000,0.043524,0.030357,0.007047,0.191835,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.051750,40000,0.050000,60.883331,44.979015,9.093499,0.188892,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.000000,pair_max_z,0.037325,40000,0.050000,4.556911,3.774495,0.466858,0.188892,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.050400,40000,0.050000,1.954183,0.798121,0.600484,0.188892,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.000000,anchored_box,0.046750,40000,0.050000,0.043524,0.030357,0.007047,0.188892,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.052625,40000,0.050000,60.883331,44.979015,9.093499,0.188897,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.010000,pair_max_z,0.042725,40000,0.050000,4.556911,3.774495,0.466858,0.188897,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.047200,40000,0.050000,1.954183,0.798121,0.600484,0.188897,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.010000,anchored_box,0.054150,40000,0.050000,0.043524,0.030357,0.007047,0.188897,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051025,40000,0.050000,60.883331,44.979015,9.093499,0.189350,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.020000,pair_max_z,0.081925,40000,0.050000,4.556911,3.774495,0.466858,0.189350,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.049400,40000,0.050000,1.954183,0.798121,0.600484,0.189350,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.020000,anchored_box,0.063750,40000,0.050000,0.043524,0.030357,0.007047,0.189350,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050325,40000,0.050000,60.883331,44.979015,9.093499,0.189001,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.040000,pair_max_z,0.393100,40000,0.050000,4.556911,3.774495,0.466858,0.189001,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.048700,40000,0.050000,1.954183,0.798121,0.600484,0.189001,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.040000,anchored_box,0.129650,40000,0.050000,0.043524,0.030357,0.007047,0.189001,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.053325,40000,0.050000,60.883331,44.979015,9.093499,0.188950,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.080000,pair_max_z,0.992900,40000,0.050000,4.556911,3.774495,0.466858,0.188950,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.051725,40000,0.050000,1.954183,0.798121,0.600484,0.188950,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.080000,anchored_box,0.713250,40000,0.050000,0.043524,0.030357,0.007047,0.188950,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.053650,40000,0.050000,60.883331,44.979015,9.093499,0.189117,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.556911,3.774495,0.466858,0.189117,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.054425,40000,0.050000,1.954183,0.798121,0.600484,0.189117,512,20260633
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.120000,anchored_box,0.998300,40000,0.050000,0.043524,0.030357,0.007047,0.189117,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.050975,40000,0.050000,60.883331,44.979015,9.093499,0.188577,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.035000,40000,0.050000,4.556911,3.774495,0.466858,0.188577,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.049200,40000,0.050000,1.954183,0.798121,0.600484,0.188577,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.000000,anchored_box,0.050450,40000,0.050000,0.043524,0.030357,0.007047,0.188577,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.049475,40000,0.050000,60.883331,44.979015,9.093499,0.188973,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.037250,40000,0.050000,4.556911,3.774495,0.466858,0.188973,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.047275,40000,0.050000,1.954183,0.798121,0.600484,0.188973,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.020000,anchored_box,0.062450,40000,0.050000,0.043524,0.030357,0.007047,0.188973,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.050475,40000,0.050000,60.883331,44.979015,9.093499,0.188688,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.037450,40000,0.050000,4.556911,3.774495,0.466858,0.188688,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.050575,40000,0.050000,1.954183,0.798121,0.600484,0.188688,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.040000,anchored_box,0.110875,40000,0.050000,0.043524,0.030357,0.007047,0.188688,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.050575,40000,0.050000,60.883331,44.979015,9.093499,0.188779,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.041250,40000,0.050000,4.556911,3.774495,0.466858,0.188779,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.048125,40000,0.050000,1.954183,0.798121,0.600484,0.188779,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.080000,anchored_box,0.425500,40000,0.050000,0.043524,0.030357,0.007047,0.188779,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.052625,40000,0.050000,60.883331,44.979015,9.093499,0.188578,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.044425,40000,0.050000,4.556911,3.774495,0.466858,0.188578,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.048300,40000,0.050000,1.954183,0.798121,0.600484,0.188578,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.120000,anchored_box,0.877175,40000,0.050000,0.043524,0.030357,0.007047,0.188578,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050175,40000,0.050000,60.883331,44.979015,9.093499,0.188584,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.059150,40000,0.050000,4.556911,3.774495,0.466858,0.188584,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.049100,40000,0.050000,1.954183,0.798121,0.600484,0.188584,512,20260633
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.043524,0.030357,0.007047,0.188584,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.000000,marginal_chi2,0.050325,40000,0.050000,60.883331,44.979015,9.093499,0.189022,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.000000,pair_max_z,0.038075,40000,0.050000,4.556911,3.774495,0.466858,0.189022,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.000000,serial_overlap_z,0.048125,40000,0.050000,1.954183,0.798121,0.600484,0.189022,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.000000,anchored_box,0.049200,40000,0.050000,0.043524,0.030357,0.007047,0.189022,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.020000,marginal_chi2,0.054350,40000,0.050000,60.883331,44.979015,9.093499,0.189165,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.020000,pair_max_z,0.036975,40000,0.050000,4.556911,3.774495,0.466858,0.189165,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.020000,serial_overlap_z,0.145500,40000,0.050000,1.954183,0.798121,0.600484,0.189165,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.020000,anchored_box,0.050150,40000,0.050000,0.043524,0.030357,0.007047,0.189165,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.040000,marginal_chi2,0.058000,40000,0.050000,60.883331,44.979015,9.093499,0.189921,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.040000,pair_max_z,0.038675,40000,0.050000,4.556911,3.774495,0.466858,0.189921,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.040000,serial_overlap_z,0.421950,40000,0.050000,1.954183,0.798121,0.600484,0.189921,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.040000,anchored_box,0.051525,40000,0.050000,0.043524,0.030357,0.007047,0.189921,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.060000,marginal_chi2,0.063500,40000,0.050000,60.883331,44.979015,9.093499,0.189922,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.060000,pair_max_z,0.037675,40000,0.050000,4.556911,3.774495,0.466858,0.189922,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.060000,serial_overlap_z,0.744700,40000,0.050000,1.954183,0.798121,0.600484,0.189922,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.060000,anchored_box,0.051625,40000,0.050000,0.043524,0.030357,0.007047,0.189922,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.080000,marginal_chi2,0.069175,40000,0.050000,60.883331,44.979015,9.093499,0.190236,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.080000,pair_max_z,0.037925,40000,0.050000,4.556911,3.774495,0.466858,0.190236,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.080000,serial_overlap_z,0.934650,40000,0.050000,1.954183,0.798121,0.600484,0.190236,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.080000,anchored_box,0.053950,40000,0.050000,0.043524,0.030357,0.007047,0.190236,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.120000,marginal_chi2,0.079050,40000,0.050000,60.883331,44.979015,9.093499,0.190644,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.120000,pair_max_z,0.038225,40000,0.050000,4.556911,3.774495,0.466858,0.190644,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.120000,serial_overlap_z,0.999225,40000,0.050000,1.954183,0.798121,0.600484,0.190644,512,20260633
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.120000,anchored_box,0.056000,40000,0.050000,0.043524,0.030357,0.007047,0.190644,512,20260633
RTX5090_5_50_frontier_fine,1500,null,0,marginal_chi2,0.050000,180000,0.050000,60.933350,45.023628,9.114443,0.909934,512,20260633
RTX5090_5_50_frontier_fine,1500,null,0,pair_max_z,0.034983,180000,0.050000,4.520886,3.728401,0.452108,0.909934,512,20260633
RTX5090_5_50_frontier_fine,1500,null,0,serial_overlap_z,0.049283,180000,0.050000,1.948616,0.800516,0.603990,0.909934,512,20260633
RTX5090_5_50_frontier_fine,1500,null,0,anchored_box,0.050000,180000,0.050000,0.038965,0.027184,0.006324,0.909934,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.000000,marginal_chi2,0.049950,40000,0.050000,60.933350,45.023628,9.114443,0.479651,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.000000,pair_max_z,0.033550,40000,0.050000,4.520886,3.728401,0.452108,0.479651,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.000000,serial_overlap_z,0.049325,40000,0.050000,1.948616,0.800516,0.603990,0.479651,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.000000,anchored_box,0.050700,40000,0.050000,0.038965,0.027184,0.006324,0.479651,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.050000,marginal_chi2,0.086325,40000,0.050000,60.933350,45.023628,9.114443,0.478399,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.050000,pair_max_z,0.038600,40000,0.050000,4.520886,3.728401,0.452108,0.478399,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.050000,serial_overlap_z,0.048500,40000,0.050000,1.948616,0.800516,0.603990,0.478399,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.050000,anchored_box,0.144775,40000,0.050000,0.038965,0.027184,0.006324,0.478399,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.100000,marginal_chi2,0.274275,40000,0.050000,60.933350,45.023628,9.114443,0.480124,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.100000,pair_max_z,0.055400,40000,0.050000,4.520886,3.728401,0.452108,0.480124,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.100000,serial_overlap_z,0.050050,40000,0.050000,1.948616,0.800516,0.603990,0.480124,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.100000,anchored_box,0.493250,40000,0.050000,0.038965,0.027184,0.006324,0.480124,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.150000,marginal_chi2,0.682250,40000,0.050000,60.933350,45.023628,9.114443,0.478844,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.150000,pair_max_z,0.096975,40000,0.050000,4.520886,3.728401,0.452108,0.478844,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.150000,serial_overlap_z,0.049075,40000,0.050000,1.948616,0.800516,0.603990,0.478844,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.150000,anchored_box,0.873100,40000,0.050000,0.038965,0.027184,0.006324,0.478844,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.200000,marginal_chi2,0.959025,40000,0.050000,60.933350,45.023628,9.114443,0.481216,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.200000,pair_max_z,0.191675,40000,0.050000,4.520886,3.728401,0.452108,0.481216,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.200000,serial_overlap_z,0.052125,40000,0.050000,1.948616,0.800516,0.603990,0.481216,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.200000,anchored_box,0.992575,40000,0.050000,0.038965,0.027184,0.006324,0.481216,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,60.933350,45.023628,9.114443,0.479522,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.300000,pair_max_z,0.623150,40000,0.050000,4.520886,3.728401,0.452108,0.479522,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.300000,serial_overlap_z,0.068675,40000,0.050000,1.948616,0.800516,0.603990,0.479522,512,20260633
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.038965,0.027184,0.006324,0.479522,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.000000,marginal_chi2,0.049200,40000,0.050000,60.933350,45.023628,9.114443,0.235684,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.000000,pair_max_z,0.036600,40000,0.050000,4.520886,3.728401,0.452108,0.235684,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.000000,serial_overlap_z,0.048600,40000,0.050000,1.948616,0.800516,0.603990,0.235684,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.000000,anchored_box,0.049400,40000,0.050000,0.038965,0.027184,0.006324,0.235684,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.005000,marginal_chi2,0.059200,40000,0.050000,60.933350,45.023628,9.114443,0.236397,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.005000,pair_max_z,0.061375,40000,0.050000,4.520886,3.728401,0.452108,0.236397,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.005000,serial_overlap_z,0.049450,40000,0.050000,1.948616,0.800516,0.603990,0.236397,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.005000,anchored_box,0.053200,40000,0.050000,0.038965,0.027184,0.006324,0.236397,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.010000,marginal_chi2,0.091050,40000,0.050000,60.933350,45.023628,9.114443,0.236967,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.010000,pair_max_z,0.404375,40000,0.050000,4.520886,3.728401,0.452108,0.236967,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.010000,serial_overlap_z,0.048000,40000,0.050000,1.948616,0.800516,0.603990,0.236967,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.010000,anchored_box,0.065575,40000,0.050000,0.038965,0.027184,0.006324,0.236967,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.020000,marginal_chi2,0.284750,40000,0.050000,60.933350,45.023628,9.114443,0.237850,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.020000,pair_max_z,0.986775,40000,0.050000,4.520886,3.728401,0.452108,0.237850,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.020000,serial_overlap_z,0.049325,40000,0.050000,1.948616,0.800516,0.603990,0.237850,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.020000,anchored_box,0.134975,40000,0.050000,0.038965,0.027184,0.006324,0.237850,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.030000,marginal_chi2,0.660950,40000,0.050000,60.933350,45.023628,9.114443,0.238494,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.520886,3.728401,0.452108,0.238494,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.030000,serial_overlap_z,0.051775,40000,0.050000,1.948616,0.800516,0.603990,0.238494,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.030000,anchored_box,0.294325,40000,0.050000,0.038965,0.027184,0.006324,0.238494,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.050000,marginal_chi2,0.993950,40000,0.050000,60.933350,45.023628,9.114443,0.239304,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.520886,3.728401,0.452108,0.239304,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.050000,serial_overlap_z,0.060775,40000,0.050000,1.948616,0.800516,0.603990,0.239304,512,20260633
RTX5090_5_50_frontier_fine,1500,pair_injection,0.050000,anchored_box,0.883575,40000,0.050000,0.038965,0.027184,0.006324,0.239304,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.050925,40000,0.050000,60.933350,45.023628,9.114443,0.236016,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.000000,pair_max_z,0.036200,40000,0.050000,4.520886,3.728401,0.452108,0.236016,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.048775,40000,0.050000,1.948616,0.800516,0.603990,0.236016,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.000000,anchored_box,0.050425,40000,0.050000,0.038965,0.027184,0.006324,0.236016,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.049425,40000,0.050000,60.933350,45.023628,9.114443,0.235717,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.010000,pair_max_z,0.044975,40000,0.050000,4.520886,3.728401,0.452108,0.235717,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.048325,40000,0.050000,1.948616,0.800516,0.603990,0.235717,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.010000,anchored_box,0.053325,40000,0.050000,0.038965,0.027184,0.006324,0.235717,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.050925,40000,0.050000,60.933350,45.023628,9.114443,0.236191,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.020000,pair_max_z,0.096700,40000,0.050000,4.520886,3.728401,0.452108,0.236191,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.050425,40000,0.050000,1.948616,0.800516,0.603990,0.236191,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.020000,anchored_box,0.068225,40000,0.050000,0.038965,0.027184,0.006324,0.236191,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050825,40000,0.050000,60.933350,45.023628,9.114443,0.235839,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.040000,pair_max_z,0.502725,40000,0.050000,4.520886,3.728401,0.452108,0.235839,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.049200,40000,0.050000,1.948616,0.800516,0.603990,0.235839,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.040000,anchored_box,0.157250,40000,0.050000,0.038965,0.027184,0.006324,0.235839,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.054075,40000,0.050000,60.933350,45.023628,9.114443,0.236024,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.080000,pair_max_z,0.999500,40000,0.050000,4.520886,3.728401,0.452108,0.236024,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.053850,40000,0.050000,1.948616,0.800516,0.603990,0.236024,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.080000,anchored_box,0.850225,40000,0.050000,0.038965,0.027184,0.006324,0.236024,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.053400,40000,0.050000,60.933350,45.023628,9.114443,0.235554,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.520886,3.728401,0.452108,0.235554,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056675,40000,0.050000,1.948616,0.800516,0.603990,0.235554,512,20260633
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.120000,anchored_box,0.999875,40000,0.050000,0.038965,0.027184,0.006324,0.235554,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.048325,40000,0.050000,60.933350,45.023628,9.114443,0.235581,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.033525,40000,0.050000,4.520886,3.728401,0.452108,0.235581,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.051650,40000,0.050000,1.948616,0.800516,0.603990,0.235581,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.000000,anchored_box,0.049425,40000,0.050000,0.038965,0.027184,0.006324,0.235581,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.049225,40000,0.050000,60.933350,45.023628,9.114443,0.236141,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.037625,40000,0.050000,4.520886,3.728401,0.452108,0.236141,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.049725,40000,0.050000,1.948616,0.800516,0.603990,0.236141,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.020000,anchored_box,0.066575,40000,0.050000,0.038965,0.027184,0.006324,0.236141,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.049900,40000,0.050000,60.933350,45.023628,9.114443,0.236260,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.036925,40000,0.050000,4.520886,3.728401,0.452108,0.236260,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.048475,40000,0.050000,1.948616,0.800516,0.603990,0.236260,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.040000,anchored_box,0.130200,40000,0.050000,0.038965,0.027184,0.006324,0.236260,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.051025,40000,0.050000,60.933350,45.023628,9.114443,0.236392,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.040250,40000,0.050000,4.520886,3.728401,0.452108,0.236392,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.049950,40000,0.050000,1.948616,0.800516,0.603990,0.236392,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.080000,anchored_box,0.537800,40000,0.050000,0.038965,0.027184,0.006324,0.236392,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.051025,40000,0.050000,60.933350,45.023628,9.114443,0.236065,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.046525,40000,0.050000,4.520886,3.728401,0.452108,0.236065,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.050700,40000,0.050000,1.948616,0.800516,0.603990,0.236065,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.120000,anchored_box,0.956025,40000,0.050000,0.038965,0.027184,0.006324,0.236065,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.049050,40000,0.050000,60.933350,45.023628,9.114443,0.235352,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.058150,40000,0.050000,4.520886,3.728401,0.452108,0.235352,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.048175,40000,0.050000,1.948616,0.800516,0.603990,0.235352,512,20260633
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.038965,0.027184,0.006324,0.235352,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.000000,marginal_chi2,0.048050,40000,0.050000,60.933350,45.023628,9.114443,0.235885,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.000000,pair_max_z,0.035275,40000,0.050000,4.520886,3.728401,0.452108,0.235885,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.000000,serial_overlap_z,0.048550,40000,0.050000,1.948616,0.800516,0.603990,0.235885,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.000000,anchored_box,0.049050,40000,0.050000,0.038965,0.027184,0.006324,0.235885,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.020000,marginal_chi2,0.053575,40000,0.050000,60.933350,45.023628,9.114443,0.236318,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.020000,pair_max_z,0.036975,40000,0.050000,4.520886,3.728401,0.452108,0.236318,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.020000,serial_overlap_z,0.171125,40000,0.050000,1.948616,0.800516,0.603990,0.236318,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.020000,anchored_box,0.050600,40000,0.050000,0.038965,0.027184,0.006324,0.236318,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.040000,marginal_chi2,0.061375,40000,0.050000,60.933350,45.023628,9.114443,0.237103,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.040000,pair_max_z,0.035725,40000,0.050000,4.520886,3.728401,0.452108,0.237103,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.040000,serial_overlap_z,0.512725,40000,0.050000,1.948616,0.800516,0.603990,0.237103,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.040000,anchored_box,0.050900,40000,0.050000,0.038965,0.027184,0.006324,0.237103,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.060000,marginal_chi2,0.061925,40000,0.050000,60.933350,45.023628,9.114443,0.236886,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.060000,pair_max_z,0.037050,40000,0.050000,4.520886,3.728401,0.452108,0.236886,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.060000,serial_overlap_z,0.838000,40000,0.050000,1.948616,0.800516,0.603990,0.236886,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.060000,anchored_box,0.051675,40000,0.050000,0.038965,0.027184,0.006324,0.236886,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.080000,marginal_chi2,0.068650,40000,0.050000,60.933350,45.023628,9.114443,0.237486,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.080000,pair_max_z,0.036350,40000,0.050000,4.520886,3.728401,0.452108,0.237486,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.080000,serial_overlap_z,0.973200,40000,0.050000,1.948616,0.800516,0.603990,0.237486,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.080000,anchored_box,0.053575,40000,0.050000,0.038965,0.027184,0.006324,0.237486,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.120000,marginal_chi2,0.079350,40000,0.050000,60.933350,45.023628,9.114443,0.237402,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.120000,pair_max_z,0.037675,40000,0.050000,4.520886,3.728401,0.452108,0.237402,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.120000,serial_overlap_z,0.999875,40000,0.050000,1.948616,0.800516,0.603990,0.237402,512,20260633
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.120000,anchored_box,0.055150,40000,0.050000,0.038965,0.027184,0.006324,0.237402,512,20260633
RTX5090_5_50_frontier_fine,1956,null,0,marginal_chi2,0.049989,180000,0.050000,60.838436,44.951019,9.086588,1.187045,512,20260633
RTX5090_5_50_frontier_fine,1956,null,0,pair_max_z,0.028600,180000,0.050000,4.531304,3.681122,0.436846,1.187045,512,20260633
RTX5090_5_50_frontier_fine,1956,null,0,serial_overlap_z,0.048678,180000,0.050000,1.952563,0.800152,0.601764,1.187045,512,20260633
RTX5090_5_50_frontier_fine,1956,null,0,anchored_box,0.049978,180000,0.050000,0.034052,0.023782,0.005521,1.187045,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.000000,marginal_chi2,0.050450,40000,0.050000,60.838436,44.951019,9.086588,0.625062,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.000000,pair_max_z,0.028000,40000,0.050000,4.531304,3.681122,0.436846,0.625062,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.000000,serial_overlap_z,0.049350,40000,0.050000,1.952563,0.800152,0.601764,0.625062,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.000000,anchored_box,0.047625,40000,0.050000,0.034052,0.023782,0.005521,0.625062,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.050000,marginal_chi2,0.098800,40000,0.050000,60.838436,44.951019,9.086588,0.624531,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.050000,pair_max_z,0.032225,40000,0.050000,4.531304,3.681122,0.436846,0.624531,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.050000,serial_overlap_z,0.047875,40000,0.050000,1.952563,0.800152,0.601764,0.624531,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.050000,anchored_box,0.176550,40000,0.050000,0.034052,0.023782,0.005521,0.624531,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.100000,marginal_chi2,0.372500,40000,0.050000,60.838436,44.951019,9.086588,0.625220,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.100000,pair_max_z,0.052975,40000,0.050000,4.531304,3.681122,0.436846,0.625220,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.100000,serial_overlap_z,0.049950,40000,0.050000,1.952563,0.800152,0.601764,0.625220,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.100000,anchored_box,0.613200,40000,0.050000,0.034052,0.023782,0.005521,0.625220,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.150000,marginal_chi2,0.836050,40000,0.050000,60.838436,44.951019,9.086588,0.624091,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.150000,pair_max_z,0.103875,40000,0.050000,4.531304,3.681122,0.436846,0.624091,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.150000,serial_overlap_z,0.050600,40000,0.050000,1.952563,0.800152,0.601764,0.624091,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.150000,anchored_box,0.950600,40000,0.050000,0.034052,0.023782,0.005521,0.624091,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.200000,marginal_chi2,0.993750,40000,0.050000,60.838436,44.951019,9.086588,0.625946,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.200000,pair_max_z,0.233425,40000,0.050000,4.531304,3.681122,0.436846,0.625946,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.200000,serial_overlap_z,0.054650,40000,0.050000,1.952563,0.800152,0.601764,0.625946,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.200000,anchored_box,0.998925,40000,0.050000,0.034052,0.023782,0.005521,0.625946,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,60.838436,44.951019,9.086588,0.624723,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.300000,pair_max_z,0.764975,40000,0.050000,4.531304,3.681122,0.436846,0.624723,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.300000,serial_overlap_z,0.073725,40000,0.050000,1.952563,0.800152,0.601764,0.624723,512,20260633
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.034052,0.023782,0.005521,0.624723,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.000000,marginal_chi2,0.048900,40000,0.050000,60.838436,44.951019,9.086588,0.307092,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.000000,pair_max_z,0.027925,40000,0.050000,4.531304,3.681122,0.436846,0.307092,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.000000,serial_overlap_z,0.048675,40000,0.050000,1.952563,0.800152,0.601764,0.307092,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.000000,anchored_box,0.050225,40000,0.050000,0.034052,0.023782,0.005521,0.307092,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.005000,marginal_chi2,0.062200,40000,0.050000,60.838436,44.951019,9.086588,0.307885,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.005000,pair_max_z,0.073275,40000,0.050000,4.531304,3.681122,0.436846,0.307885,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.005000,serial_overlap_z,0.046800,40000,0.050000,1.952563,0.800152,0.601764,0.307885,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.005000,anchored_box,0.055900,40000,0.050000,0.034052,0.023782,0.005521,0.307885,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.010000,marginal_chi2,0.106750,40000,0.050000,60.838436,44.951019,9.086588,0.309511,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.010000,pair_max_z,0.561425,40000,0.050000,4.531304,3.681122,0.436846,0.309511,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.010000,serial_overlap_z,0.049950,40000,0.050000,1.952563,0.800152,0.601764,0.309511,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.010000,anchored_box,0.074975,40000,0.050000,0.034052,0.023782,0.005521,0.309511,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.020000,marginal_chi2,0.387300,40000,0.050000,60.838436,44.951019,9.086588,0.309720,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.020000,pair_max_z,0.998600,40000,0.050000,4.531304,3.681122,0.436846,0.309720,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.020000,serial_overlap_z,0.048600,40000,0.050000,1.952563,0.800152,0.601764,0.309720,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.020000,anchored_box,0.167525,40000,0.050000,0.034052,0.023782,0.005521,0.309720,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.030000,marginal_chi2,0.810150,40000,0.050000,60.838436,44.951019,9.086588,0.311241,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.531304,3.681122,0.436846,0.311241,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.030000,serial_overlap_z,0.051725,40000,0.050000,1.952563,0.800152,0.601764,0.311241,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.030000,anchored_box,0.410175,40000,0.050000,0.034052,0.023782,0.005521,0.311241,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.050000,marginal_chi2,0.999575,40000,0.050000,60.838436,44.951019,9.086588,0.312267,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.531304,3.681122,0.436846,0.312267,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.050000,serial_overlap_z,0.060400,40000,0.050000,1.952563,0.800152,0.601764,0.312267,512,20260633
RTX5090_5_50_frontier_fine,1956,pair_injection,0.050000,anchored_box,0.974000,40000,0.050000,0.034052,0.023782,0.005521,0.312267,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049975,40000,0.050000,60.838436,44.951019,9.086588,0.307679,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.000000,pair_max_z,0.028200,40000,0.050000,4.531304,3.681122,0.436846,0.307679,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.050200,40000,0.050000,1.952563,0.800152,0.601764,0.307679,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.000000,anchored_box,0.051550,40000,0.050000,0.034052,0.023782,0.005521,0.307679,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.052150,40000,0.050000,60.838436,44.951019,9.086588,0.308087,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.010000,pair_max_z,0.037300,40000,0.050000,4.531304,3.681122,0.436846,0.308087,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.050775,40000,0.050000,1.952563,0.800152,0.601764,0.308087,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.010000,anchored_box,0.056750,40000,0.050000,0.034052,0.023782,0.005521,0.308087,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.052000,40000,0.050000,60.838436,44.951019,9.086588,0.307633,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.020000,pair_max_z,0.105425,40000,0.050000,4.531304,3.681122,0.436846,0.307633,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.049125,40000,0.050000,1.952563,0.800152,0.601764,0.307633,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.020000,anchored_box,0.077675,40000,0.050000,0.034052,0.023782,0.005521,0.307633,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.049825,40000,0.050000,60.838436,44.951019,9.086588,0.307348,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.040000,pair_max_z,0.633525,40000,0.050000,4.531304,3.681122,0.436846,0.307348,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.049275,40000,0.050000,1.952563,0.800152,0.601764,0.307348,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.040000,anchored_box,0.212075,40000,0.050000,0.034052,0.023782,0.005521,0.307348,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.053275,40000,0.050000,60.838436,44.951019,9.086588,0.307829,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.531304,3.681122,0.436846,0.307829,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.051750,40000,0.050000,1.952563,0.800152,0.601764,0.307829,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.080000,anchored_box,0.965275,40000,0.050000,0.034052,0.023782,0.005521,0.307829,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.056125,40000,0.050000,60.838436,44.951019,9.086588,0.307236,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.531304,3.681122,0.436846,0.307236,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.054200,40000,0.050000,1.952563,0.800152,0.601764,0.307236,512,20260633
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.034052,0.023782,0.005521,0.307236,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.048675,40000,0.050000,60.838436,44.951019,9.086588,0.307255,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.027550,40000,0.050000,4.531304,3.681122,0.436846,0.307255,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.045750,40000,0.050000,1.952563,0.800152,0.601764,0.307255,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.000000,anchored_box,0.051650,40000,0.050000,0.034052,0.023782,0.005521,0.307255,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050075,40000,0.050000,60.838436,44.951019,9.086588,0.307230,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.027625,40000,0.050000,4.531304,3.681122,0.436846,0.307230,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.048150,40000,0.050000,1.952563,0.800152,0.601764,0.307230,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.020000,anchored_box,0.072825,40000,0.050000,0.034052,0.023782,0.005521,0.307230,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.052750,40000,0.050000,60.838436,44.951019,9.086588,0.307972,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.030400,40000,0.050000,4.531304,3.681122,0.436846,0.307972,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.050125,40000,0.050000,1.952563,0.800152,0.601764,0.307972,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.040000,anchored_box,0.163850,40000,0.050000,0.034052,0.023782,0.005521,0.307972,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.051000,40000,0.050000,60.838436,44.951019,9.086588,0.308032,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.033175,40000,0.050000,4.531304,3.681122,0.436846,0.308032,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.048200,40000,0.050000,1.952563,0.800152,0.601764,0.308032,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.080000,anchored_box,0.701325,40000,0.050000,0.034052,0.023782,0.005521,0.308032,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.049100,40000,0.050000,60.838436,44.951019,9.086588,0.307577,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.038300,40000,0.050000,4.531304,3.681122,0.436846,0.307577,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.048675,40000,0.050000,1.952563,0.800152,0.601764,0.307577,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.120000,anchored_box,0.994675,40000,0.050000,0.034052,0.023782,0.005521,0.307577,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.051800,40000,0.050000,60.838436,44.951019,9.086588,0.307133,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.052500,40000,0.050000,4.531304,3.681122,0.436846,0.307133,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.049550,40000,0.050000,1.952563,0.800152,0.601764,0.307133,512,20260633
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.034052,0.023782,0.005521,0.307133,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.000000,marginal_chi2,0.049525,40000,0.050000,60.838436,44.951019,9.086588,0.307205,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.000000,pair_max_z,0.028150,40000,0.050000,4.531304,3.681122,0.436846,0.307205,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.000000,serial_overlap_z,0.048600,40000,0.050000,1.952563,0.800152,0.601764,0.307205,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.000000,anchored_box,0.049100,40000,0.050000,0.034052,0.023782,0.005521,0.307205,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.020000,marginal_chi2,0.054825,40000,0.050000,60.838436,44.951019,9.086588,0.308120,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.020000,pair_max_z,0.028675,40000,0.050000,4.531304,3.681122,0.436846,0.308120,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.020000,serial_overlap_z,0.208950,40000,0.050000,1.952563,0.800152,0.601764,0.308120,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.020000,anchored_box,0.050450,40000,0.050000,0.034052,0.023782,0.005521,0.308120,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.040000,marginal_chi2,0.060650,40000,0.050000,60.838436,44.951019,9.086588,0.308764,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.040000,pair_max_z,0.028075,40000,0.050000,4.531304,3.681122,0.436846,0.308764,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.040000,serial_overlap_z,0.614825,40000,0.050000,1.952563,0.800152,0.601764,0.308764,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.040000,anchored_box,0.049775,40000,0.050000,0.034052,0.023782,0.005521,0.308764,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.060000,marginal_chi2,0.065525,40000,0.050000,60.838436,44.951019,9.086588,0.309361,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.060000,pair_max_z,0.029675,40000,0.050000,4.531304,3.681122,0.436846,0.309361,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.060000,serial_overlap_z,0.918025,40000,0.050000,1.952563,0.800152,0.601764,0.309361,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.060000,anchored_box,0.051250,40000,0.050000,0.034052,0.023782,0.005521,0.309361,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.080000,marginal_chi2,0.070500,40000,0.050000,60.838436,44.951019,9.086588,0.309950,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.080000,pair_max_z,0.029975,40000,0.050000,4.531304,3.681122,0.436846,0.309950,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.080000,serial_overlap_z,0.993650,40000,0.050000,1.952563,0.800152,0.601764,0.309950,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.080000,anchored_box,0.054700,40000,0.050000,0.034052,0.023782,0.005521,0.309950,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.120000,marginal_chi2,0.082200,40000,0.050000,60.838436,44.951019,9.086588,0.310173,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.120000,pair_max_z,0.028400,40000,0.050000,4.531304,3.681122,0.436846,0.310173,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.952563,0.800152,0.601764,0.310173,512,20260633
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.120000,anchored_box,0.057400,40000,0.050000,0.034052,0.023782,0.005521,0.310173,512,20260633
RTX5090_5_50_frontier_fine,2500,null,0,marginal_chi2,0.050000,180000,0.050000,60.943996,45.008751,9.090699,1.523455,512,20260633
RTX5090_5_50_frontier_fine,2500,null,0,pair_max_z,0.043667,180000,0.050000,4.354649,3.647442,0.422601,1.523455,512,20260633
RTX5090_5_50_frontier_fine,2500,null,0,serial_overlap_z,0.049572,180000,0.050000,1.944832,0.797464,0.602742,1.523455,512,20260633
RTX5090_5_50_frontier_fine,2500,null,0,anchored_box,0.049994,180000,0.050000,0.030138,0.021062,0.004885,1.523455,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.000000,marginal_chi2,0.050525,40000,0.050000,60.943996,45.008751,9.090699,0.797043,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.000000,pair_max_z,0.042075,40000,0.050000,4.354649,3.647442,0.422601,0.797043,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.000000,serial_overlap_z,0.050425,40000,0.050000,1.944832,0.797464,0.602742,0.797043,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.000000,anchored_box,0.051375,40000,0.050000,0.030138,0.021062,0.004885,0.797043,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.050000,marginal_chi2,0.114225,40000,0.050000,60.943996,45.008751,9.090699,0.799736,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.050000,pair_max_z,0.051500,40000,0.050000,4.354649,3.647442,0.422601,0.799736,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.050000,serial_overlap_z,0.050775,40000,0.050000,1.944832,0.797464,0.602742,0.799736,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.050000,anchored_box,0.209300,40000,0.050000,0.030138,0.021062,0.004885,0.799736,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.100000,marginal_chi2,0.490400,40000,0.050000,60.943996,45.008751,9.090699,0.796988,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.100000,pair_max_z,0.086300,40000,0.050000,4.354649,3.647442,0.422601,0.796988,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.100000,serial_overlap_z,0.049200,40000,0.050000,1.944832,0.797464,0.602742,0.796988,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.100000,anchored_box,0.735375,40000,0.050000,0.030138,0.021062,0.004885,0.796988,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.150000,marginal_chi2,0.937200,40000,0.050000,60.943996,45.008751,9.090699,0.800000,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.150000,pair_max_z,0.183975,40000,0.050000,4.354649,3.647442,0.422601,0.800000,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.150000,serial_overlap_z,0.051925,40000,0.050000,1.944832,0.797464,0.602742,0.800000,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.150000,anchored_box,0.986375,40000,0.050000,0.030138,0.021062,0.004885,0.800000,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.200000,marginal_chi2,0.999475,40000,0.050000,60.943996,45.008751,9.090699,0.798267,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.200000,pair_max_z,0.405850,40000,0.050000,4.354649,3.647442,0.422601,0.798267,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.200000,serial_overlap_z,0.055350,40000,0.050000,1.944832,0.797464,0.602742,0.798267,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.200000,anchored_box,0.999950,40000,0.050000,0.030138,0.021062,0.004885,0.798267,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,60.943996,45.008751,9.090699,0.800814,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.300000,pair_max_z,0.944125,40000,0.050000,4.354649,3.647442,0.422601,0.800814,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.300000,serial_overlap_z,0.082475,40000,0.050000,1.944832,0.797464,0.602742,0.800814,512,20260633
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.030138,0.021062,0.004885,0.800814,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.000000,marginal_chi2,0.051325,40000,0.050000,60.943996,45.008751,9.090699,0.391877,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.000000,pair_max_z,0.041725,40000,0.050000,4.354649,3.647442,0.422601,0.391877,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.000000,serial_overlap_z,0.047700,40000,0.050000,1.944832,0.797464,0.602742,0.391877,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.000000,anchored_box,0.050200,40000,0.050000,0.030138,0.021062,0.004885,0.391877,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.005000,marginal_chi2,0.065000,40000,0.050000,60.943996,45.008751,9.090699,0.393589,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.005000,pair_max_z,0.133175,40000,0.050000,4.354649,3.647442,0.422601,0.393589,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.005000,serial_overlap_z,0.049875,40000,0.050000,1.944832,0.797464,0.602742,0.393589,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.005000,anchored_box,0.059475,40000,0.050000,0.030138,0.021062,0.004885,0.393589,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.010000,marginal_chi2,0.124100,40000,0.050000,60.943996,45.008751,9.090699,0.394552,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.010000,pair_max_z,0.766850,40000,0.050000,4.354649,3.647442,0.422601,0.394552,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.010000,serial_overlap_z,0.048675,40000,0.050000,1.944832,0.797464,0.602742,0.394552,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.010000,anchored_box,0.081375,40000,0.050000,0.030138,0.021062,0.004885,0.394552,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.020000,marginal_chi2,0.499075,40000,0.050000,60.943996,45.008751,9.090699,0.395832,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.020000,pair_max_z,0.999950,40000,0.050000,4.354649,3.647442,0.422601,0.395832,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.020000,serial_overlap_z,0.051000,40000,0.050000,1.944832,0.797464,0.602742,0.395832,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.020000,anchored_box,0.212800,40000,0.050000,0.030138,0.021062,0.004885,0.395832,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.030000,marginal_chi2,0.911450,40000,0.050000,60.943996,45.008751,9.090699,0.397142,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.354649,3.647442,0.422601,0.397142,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.030000,serial_overlap_z,0.051700,40000,0.050000,1.944832,0.797464,0.602742,0.397142,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.030000,anchored_box,0.560000,40000,0.050000,0.030138,0.021062,0.004885,0.397142,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.050000,marginal_chi2,1.000000,40000,0.050000,60.943996,45.008751,9.090699,0.399474,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.354649,3.647442,0.422601,0.399474,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.050000,serial_overlap_z,0.063425,40000,0.050000,1.944832,0.797464,0.602742,0.399474,512,20260633
RTX5090_5_50_frontier_fine,2500,pair_injection,0.050000,anchored_box,0.997575,40000,0.050000,0.030138,0.021062,0.004885,0.399474,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.048650,40000,0.050000,60.943996,45.008751,9.090699,0.393004,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.000000,pair_max_z,0.043975,40000,0.050000,4.354649,3.647442,0.422601,0.393004,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.051825,40000,0.050000,1.944832,0.797464,0.602742,0.393004,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.000000,anchored_box,0.048900,40000,0.050000,0.030138,0.021062,0.004885,0.393004,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050300,40000,0.050000,60.943996,45.008751,9.090699,0.392707,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.010000,pair_max_z,0.064625,40000,0.050000,4.354649,3.647442,0.422601,0.392707,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.050650,40000,0.050000,1.944832,0.797464,0.602742,0.392707,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.010000,anchored_box,0.057925,40000,0.050000,0.030138,0.021062,0.004885,0.392707,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051850,40000,0.050000,60.943996,45.008751,9.090699,0.392532,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.020000,pair_max_z,0.193100,40000,0.050000,4.354649,3.647442,0.422601,0.392532,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.051725,40000,0.050000,1.944832,0.797464,0.602742,0.392532,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.020000,anchored_box,0.085550,40000,0.050000,0.030138,0.021062,0.004885,0.392532,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050000,40000,0.050000,60.943996,45.008751,9.090699,0.393516,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.040000,pair_max_z,0.868600,40000,0.050000,4.354649,3.647442,0.422601,0.393516,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.049475,40000,0.050000,1.944832,0.797464,0.602742,0.393516,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.040000,anchored_box,0.294475,40000,0.050000,0.030138,0.021062,0.004885,0.393516,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.053300,40000,0.050000,60.943996,45.008751,9.090699,0.392602,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.354649,3.647442,0.422601,0.392602,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.053975,40000,0.050000,1.944832,0.797464,0.602742,0.392602,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.080000,anchored_box,0.996300,40000,0.050000,0.030138,0.021062,0.004885,0.392602,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.055750,40000,0.050000,60.943996,45.008751,9.090699,0.392755,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.354649,3.647442,0.422601,0.392755,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056200,40000,0.050000,1.944832,0.797464,0.602742,0.392755,512,20260633
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.030138,0.021062,0.004885,0.392755,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.048700,40000,0.050000,60.943996,45.008751,9.090699,0.392766,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.042600,40000,0.050000,4.354649,3.647442,0.422601,0.392766,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.049625,40000,0.050000,1.944832,0.797464,0.602742,0.392766,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.000000,anchored_box,0.049675,40000,0.050000,0.030138,0.021062,0.004885,0.392766,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.047725,40000,0.050000,60.943996,45.008751,9.090699,0.393091,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.043650,40000,0.050000,4.354649,3.647442,0.422601,0.393091,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.050875,40000,0.050000,1.944832,0.797464,0.602742,0.393091,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.020000,anchored_box,0.079475,40000,0.050000,0.030138,0.021062,0.004885,0.393091,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.050675,40000,0.050000,60.943996,45.008751,9.090699,0.392745,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.047050,40000,0.050000,4.354649,3.647442,0.422601,0.392745,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.049775,40000,0.050000,1.944832,0.797464,0.602742,0.392745,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.040000,anchored_box,0.208125,40000,0.050000,0.030138,0.021062,0.004885,0.392745,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.049750,40000,0.050000,60.943996,45.008751,9.090699,0.392742,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.053275,40000,0.050000,4.354649,3.647442,0.422601,0.392742,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.050875,40000,0.050000,1.944832,0.797464,0.602742,0.392742,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.080000,anchored_box,0.847075,40000,0.050000,0.030138,0.021062,0.004885,0.392742,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.050750,40000,0.050000,60.943996,45.008751,9.090699,0.392820,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.063750,40000,0.050000,4.354649,3.647442,0.422601,0.392820,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.051025,40000,0.050000,1.944832,0.797464,0.602742,0.392820,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.120000,anchored_box,0.999650,40000,0.050000,0.030138,0.021062,0.004885,0.392820,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050725,40000,0.050000,60.943996,45.008751,9.090699,0.391917,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.085925,40000,0.050000,4.354649,3.647442,0.422601,0.391917,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.050875,40000,0.050000,1.944832,0.797464,0.602742,0.391917,512,20260633
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.030138,0.021062,0.004885,0.391917,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.000000,marginal_chi2,0.049650,40000,0.050000,60.943996,45.008751,9.090699,0.392630,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.000000,pair_max_z,0.044275,40000,0.050000,4.354649,3.647442,0.422601,0.392630,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.000000,serial_overlap_z,0.049750,40000,0.050000,1.944832,0.797464,0.602742,0.392630,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.000000,anchored_box,0.048600,40000,0.050000,0.030138,0.021062,0.004885,0.392630,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.020000,marginal_chi2,0.056050,40000,0.050000,60.943996,45.008751,9.090699,0.394181,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.020000,pair_max_z,0.044425,40000,0.050000,4.354649,3.647442,0.422601,0.394181,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.020000,serial_overlap_z,0.254825,40000,0.050000,1.944832,0.797464,0.602742,0.394181,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.020000,anchored_box,0.049600,40000,0.050000,0.030138,0.021062,0.004885,0.394181,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.040000,marginal_chi2,0.058250,40000,0.050000,60.943996,45.008751,9.090699,0.394357,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.040000,pair_max_z,0.043275,40000,0.050000,4.354649,3.647442,0.422601,0.394357,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.040000,serial_overlap_z,0.728975,40000,0.050000,1.944832,0.797464,0.602742,0.394357,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.040000,anchored_box,0.052825,40000,0.050000,0.030138,0.021062,0.004885,0.394357,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.060000,marginal_chi2,0.062875,40000,0.050000,60.943996,45.008751,9.090699,0.395180,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.060000,pair_max_z,0.045525,40000,0.050000,4.354649,3.647442,0.422601,0.395180,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.060000,serial_overlap_z,0.965700,40000,0.050000,1.944832,0.797464,0.602742,0.395180,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.060000,anchored_box,0.050300,40000,0.050000,0.030138,0.021062,0.004885,0.395180,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.080000,marginal_chi2,0.071050,40000,0.050000,60.943996,45.008751,9.090699,0.395215,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.080000,pair_max_z,0.047875,40000,0.050000,4.354649,3.647442,0.422601,0.395215,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.080000,serial_overlap_z,0.998675,40000,0.050000,1.944832,0.797464,0.602742,0.395215,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.080000,anchored_box,0.054825,40000,0.050000,0.030138,0.021062,0.004885,0.395215,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.120000,marginal_chi2,0.079550,40000,0.050000,60.943996,45.008751,9.090699,0.396009,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.120000,pair_max_z,0.044450,40000,0.050000,4.354649,3.647442,0.422601,0.396009,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.944832,0.797464,0.602742,0.396009,512,20260633
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.120000,anchored_box,0.055675,40000,0.050000,0.030138,0.021062,0.004885,0.396009,512,20260633
RTX5090_5_50_frontier_fine,3000,null,0,marginal_chi2,0.050000,180000,0.050000,60.986675,45.000736,9.097713,1.817794,512,20260633
RTX5090_5_50_frontier_fine,3000,null,0,pair_max_z,0.037683,180000,0.050000,4.364473,3.621620,0.412618,1.817794,512,20260633
RTX5090_5_50_frontier_fine,3000,null,0,serial_overlap_z,0.049889,180000,0.050000,1.945756,0.795572,0.602483,1.817794,512,20260633
RTX5090_5_50_frontier_fine,3000,null,0,anchored_box,0.050000,180000,0.050000,0.027515,0.019208,0.004460,1.817794,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.000000,marginal_chi2,0.049175,40000,0.050000,60.986675,45.000736,9.097713,0.954899,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.000000,pair_max_z,0.038125,40000,0.050000,4.364473,3.621620,0.412618,0.954899,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.000000,serial_overlap_z,0.050000,40000,0.050000,1.945756,0.795572,0.602483,0.954899,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.000000,anchored_box,0.052275,40000,0.050000,0.027515,0.019208,0.004460,0.954899,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.050000,marginal_chi2,0.130625,40000,0.050000,60.986675,45.000736,9.097713,0.958972,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.050000,pair_max_z,0.046075,40000,0.050000,4.364473,3.621620,0.412618,0.958972,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.050000,serial_overlap_z,0.049400,40000,0.050000,1.945756,0.795572,0.602483,0.958972,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.050000,anchored_box,0.253425,40000,0.050000,0.027515,0.019208,0.004460,0.958972,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.100000,marginal_chi2,0.594550,40000,0.050000,60.986675,45.000736,9.097713,0.957232,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.100000,pair_max_z,0.084775,40000,0.050000,4.364473,3.621620,0.412618,0.957232,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.100000,serial_overlap_z,0.049225,40000,0.050000,1.945756,0.795572,0.602483,0.957232,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.100000,anchored_box,0.820000,40000,0.050000,0.027515,0.019208,0.004460,0.957232,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.150000,marginal_chi2,0.976375,40000,0.050000,60.986675,45.000736,9.097713,0.959743,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.150000,pair_max_z,0.206200,40000,0.050000,4.364473,3.621620,0.412618,0.959743,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.150000,serial_overlap_z,0.051875,40000,0.050000,1.945756,0.795572,0.602483,0.959743,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.150000,anchored_box,0.996175,40000,0.050000,0.027515,0.019208,0.004460,0.959743,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.200000,marginal_chi2,1.000000,40000,0.050000,60.986675,45.000736,9.097713,0.958342,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.200000,pair_max_z,0.480100,40000,0.050000,4.364473,3.621620,0.412618,0.958342,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.200000,serial_overlap_z,0.059000,40000,0.050000,1.945756,0.795572,0.602483,0.958342,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.200000,anchored_box,1.000000,40000,0.050000,0.027515,0.019208,0.004460,0.958342,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,60.986675,45.000736,9.097713,0.960558,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.300000,pair_max_z,0.980750,40000,0.050000,4.364473,3.621620,0.412618,0.960558,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.300000,serial_overlap_z,0.089675,40000,0.050000,1.945756,0.795572,0.602483,0.960558,512,20260633
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.027515,0.019208,0.004460,0.960558,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.000000,marginal_chi2,0.047775,40000,0.050000,60.986675,45.000736,9.097713,0.469738,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.000000,pair_max_z,0.037625,40000,0.050000,4.364473,3.621620,0.412618,0.469738,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.000000,serial_overlap_z,0.049550,40000,0.050000,1.945756,0.795572,0.602483,0.469738,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.000000,anchored_box,0.049150,40000,0.050000,0.027515,0.019208,0.004460,0.469738,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.005000,marginal_chi2,0.066375,40000,0.050000,60.986675,45.000736,9.097713,0.472331,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.005000,pair_max_z,0.161100,40000,0.050000,4.364473,3.621620,0.412618,0.472331,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.005000,serial_overlap_z,0.047725,40000,0.050000,1.945756,0.795572,0.602483,0.472331,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.005000,anchored_box,0.058650,40000,0.050000,0.027515,0.019208,0.004460,0.472331,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.010000,marginal_chi2,0.145625,40000,0.050000,60.986675,45.000736,9.097713,0.473224,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.010000,pair_max_z,0.857300,40000,0.050000,4.364473,3.621620,0.412618,0.473224,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.010000,serial_overlap_z,0.051950,40000,0.050000,1.945756,0.795572,0.602483,0.473224,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.010000,anchored_box,0.084700,40000,0.050000,0.027515,0.019208,0.004460,0.473224,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.020000,marginal_chi2,0.598650,40000,0.050000,60.986675,45.000736,9.097713,0.475407,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.020000,pair_max_z,1.000000,40000,0.050000,4.364473,3.621620,0.412618,0.475407,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.020000,serial_overlap_z,0.051250,40000,0.050000,1.945756,0.795572,0.602483,0.475407,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.020000,anchored_box,0.258875,40000,0.050000,0.027515,0.019208,0.004460,0.475407,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.030000,marginal_chi2,0.961575,40000,0.050000,60.986675,45.000736,9.097713,0.476534,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.364473,3.621620,0.412618,0.476534,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.030000,serial_overlap_z,0.052550,40000,0.050000,1.945756,0.795572,0.602483,0.476534,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.030000,anchored_box,0.691150,40000,0.050000,0.027515,0.019208,0.004460,0.476534,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.050000,marginal_chi2,1.000000,40000,0.050000,60.986675,45.000736,9.097713,0.479270,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.364473,3.621620,0.412618,0.479270,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.050000,serial_overlap_z,0.068900,40000,0.050000,1.945756,0.795572,0.602483,0.479270,512,20260633
RTX5090_5_50_frontier_fine,3000,pair_injection,0.050000,anchored_box,0.999850,40000,0.050000,0.027515,0.019208,0.004460,0.479270,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049950,40000,0.050000,60.986675,45.000736,9.097713,0.471261,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.037225,40000,0.050000,4.364473,3.621620,0.412618,0.471261,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.050100,40000,0.050000,1.945756,0.795572,0.602483,0.471261,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.000000,anchored_box,0.049400,40000,0.050000,0.027515,0.019208,0.004460,0.471261,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.048825,40000,0.050000,60.986675,45.000736,9.097713,0.471391,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.062400,40000,0.050000,4.364473,3.621620,0.412618,0.471391,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.051150,40000,0.050000,1.945756,0.795572,0.602483,0.471391,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.010000,anchored_box,0.058575,40000,0.050000,0.027515,0.019208,0.004460,0.471391,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.049150,40000,0.050000,60.986675,45.000736,9.097713,0.471327,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.216125,40000,0.050000,4.364473,3.621620,0.412618,0.471327,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.050425,40000,0.050000,1.945756,0.795572,0.602483,0.471327,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.020000,anchored_box,0.090450,40000,0.050000,0.027515,0.019208,0.004460,0.471327,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050850,40000,0.050000,60.986675,45.000736,9.097713,0.471688,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.040000,pair_max_z,0.933775,40000,0.050000,4.364473,3.621620,0.412618,0.471688,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.050775,40000,0.050000,1.945756,0.795572,0.602483,0.471688,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.040000,anchored_box,0.380300,40000,0.050000,0.027515,0.019208,0.004460,0.471688,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052250,40000,0.050000,60.986675,45.000736,9.097713,0.471648,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.364473,3.621620,0.412618,0.471648,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.054775,40000,0.050000,1.945756,0.795572,0.602483,0.471648,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.080000,anchored_box,0.999625,40000,0.050000,0.027515,0.019208,0.004460,0.471648,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.053425,40000,0.050000,60.986675,45.000736,9.097713,0.470966,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.364473,3.621620,0.412618,0.470966,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056700,40000,0.050000,1.945756,0.795572,0.602483,0.470966,512,20260633
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.027515,0.019208,0.004460,0.470966,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.050300,40000,0.050000,60.986675,45.000736,9.097713,0.471031,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.039675,40000,0.050000,4.364473,3.621620,0.412618,0.471031,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.048875,40000,0.050000,1.945756,0.795572,0.602483,0.471031,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.049475,40000,0.050000,0.027515,0.019208,0.004460,0.471031,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.047800,40000,0.050000,60.986675,45.000736,9.097713,0.472162,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.039275,40000,0.050000,4.364473,3.621620,0.412618,0.472162,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.048075,40000,0.050000,1.945756,0.795572,0.602483,0.472162,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.086400,40000,0.050000,0.027515,0.019208,0.004460,0.472162,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.049375,40000,0.050000,60.986675,45.000736,9.097713,0.471757,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.040950,40000,0.050000,4.364473,3.621620,0.412618,0.471757,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.051375,40000,0.050000,1.945756,0.795572,0.602483,0.471757,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.251175,40000,0.050000,0.027515,0.019208,0.004460,0.471757,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.050150,40000,0.050000,60.986675,45.000736,9.097713,0.471702,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.049000,40000,0.050000,4.364473,3.621620,0.412618,0.471702,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.047600,40000,0.050000,1.945756,0.795572,0.602483,0.471702,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.080000,anchored_box,0.927150,40000,0.050000,0.027515,0.019208,0.004460,0.471702,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.049700,40000,0.050000,60.986675,45.000736,9.097713,0.471582,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.054225,40000,0.050000,4.364473,3.621620,0.412618,0.471582,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.049700,40000,0.050000,1.945756,0.795572,0.602483,0.471582,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.027515,0.019208,0.004460,0.471582,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050025,40000,0.050000,60.986675,45.000736,9.097713,0.470992,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.084725,40000,0.050000,4.364473,3.621620,0.412618,0.470992,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.050650,40000,0.050000,1.945756,0.795572,0.602483,0.470992,512,20260633
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.027515,0.019208,0.004460,0.470992,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.000000,marginal_chi2,0.051000,40000,0.050000,60.986675,45.000736,9.097713,0.471694,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.000000,pair_max_z,0.038450,40000,0.050000,4.364473,3.621620,0.412618,0.471694,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.000000,serial_overlap_z,0.048975,40000,0.050000,1.945756,0.795572,0.602483,0.471694,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.000000,anchored_box,0.049975,40000,0.050000,0.027515,0.019208,0.004460,0.471694,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.020000,marginal_chi2,0.053325,40000,0.050000,60.986675,45.000736,9.097713,0.473490,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.020000,pair_max_z,0.038775,40000,0.050000,4.364473,3.621620,0.412618,0.473490,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.020000,serial_overlap_z,0.289225,40000,0.050000,1.945756,0.795572,0.602483,0.473490,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.020000,anchored_box,0.052925,40000,0.050000,0.027515,0.019208,0.004460,0.473490,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.040000,marginal_chi2,0.060350,40000,0.050000,60.986675,45.000736,9.097713,0.473805,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.040000,pair_max_z,0.038650,40000,0.050000,4.364473,3.621620,0.412618,0.473805,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.040000,serial_overlap_z,0.801750,40000,0.050000,1.945756,0.795572,0.602483,0.473805,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.040000,anchored_box,0.052150,40000,0.050000,0.027515,0.019208,0.004460,0.473805,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.060000,marginal_chi2,0.061275,40000,0.050000,60.986675,45.000736,9.097713,0.474662,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.060000,pair_max_z,0.038750,40000,0.050000,4.364473,3.621620,0.412618,0.474662,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.060000,serial_overlap_z,0.985950,40000,0.050000,1.945756,0.795572,0.602483,0.474662,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.060000,anchored_box,0.054200,40000,0.050000,0.027515,0.019208,0.004460,0.474662,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.080000,marginal_chi2,0.067125,40000,0.050000,60.986675,45.000736,9.097713,0.474419,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.080000,pair_max_z,0.043100,40000,0.050000,4.364473,3.621620,0.412618,0.474419,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.080000,serial_overlap_z,0.999875,40000,0.050000,1.945756,0.795572,0.602483,0.474419,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.080000,anchored_box,0.052600,40000,0.050000,0.027515,0.019208,0.004460,0.474419,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.120000,marginal_chi2,0.077925,40000,0.050000,60.986675,45.000736,9.097713,0.476095,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.120000,pair_max_z,0.039225,40000,0.050000,4.364473,3.621620,0.412618,0.476095,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.945756,0.795572,0.602483,0.476095,512,20260633
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.120000,anchored_box,0.055750,40000,0.050000,0.027515,0.019208,0.004460,0.476095,512,20260633
RTX5090_5_50_frontier_fine,4000,null,0,marginal_chi2,0.050000,180000,0.050000,60.950005,45.009457,9.084635,2.429946,512,20260633
RTX5090_5_50_frontier_fine,4000,null,0,pair_max_z,0.043011,180000,0.050000,4.278213,3.591525,0.395635,2.429946,512,20260633
RTX5090_5_50_frontier_fine,4000,null,0,serial_overlap_z,0.048994,180000,0.050000,1.955589,0.799390,0.604294,2.429946,512,20260633
RTX5090_5_50_frontier_fine,4000,null,0,anchored_box,0.050000,180000,0.050000,0.023882,0.016641,0.003876,2.429946,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.000000,marginal_chi2,0.049350,40000,0.050000,60.950005,45.009457,9.084635,1.276652,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.000000,pair_max_z,0.042625,40000,0.050000,4.278213,3.591525,0.395635,1.276652,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.000000,serial_overlap_z,0.048425,40000,0.050000,1.955589,0.799390,0.604294,1.276652,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.000000,anchored_box,0.048175,40000,0.050000,0.023882,0.016641,0.003876,1.276652,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.050000,marginal_chi2,0.174225,40000,0.050000,60.950005,45.009457,9.084635,1.274226,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.050000,pair_max_z,0.054975,40000,0.050000,4.278213,3.591525,0.395635,1.274226,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.050000,serial_overlap_z,0.048525,40000,0.050000,1.955589,0.799390,0.604294,1.274226,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.050000,anchored_box,0.324200,40000,0.050000,0.023882,0.016641,0.003876,1.274226,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.100000,marginal_chi2,0.766250,40000,0.050000,60.950005,45.009457,9.084635,1.280992,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.100000,pair_max_z,0.121100,40000,0.050000,4.278213,3.591525,0.395635,1.280992,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.100000,serial_overlap_z,0.049425,40000,0.050000,1.955589,0.799390,0.604294,1.280992,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.100000,anchored_box,0.919775,40000,0.050000,0.023882,0.016641,0.003876,1.280992,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.150000,marginal_chi2,0.997875,40000,0.050000,60.950005,45.009457,9.084635,1.274653,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.150000,pair_max_z,0.324450,40000,0.050000,4.278213,3.591525,0.395635,1.274653,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.150000,serial_overlap_z,0.052925,40000,0.050000,1.955589,0.799390,0.604294,1.274653,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.150000,anchored_box,0.999700,40000,0.050000,0.023882,0.016641,0.003876,1.274653,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.200000,marginal_chi2,1.000000,40000,0.050000,60.950005,45.009457,9.084635,1.280423,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.200000,pair_max_z,0.697650,40000,0.050000,4.278213,3.591525,0.395635,1.280423,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.200000,serial_overlap_z,0.059100,40000,0.050000,1.955589,0.799390,0.604294,1.280423,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.200000,anchored_box,1.000000,40000,0.050000,0.023882,0.016641,0.003876,1.280423,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,60.950005,45.009457,9.084635,1.277065,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.300000,pair_max_z,0.999275,40000,0.050000,4.278213,3.591525,0.395635,1.277065,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.300000,serial_overlap_z,0.097250,40000,0.050000,1.955589,0.799390,0.604294,1.277065,512,20260633
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.023882,0.016641,0.003876,1.277065,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.000000,marginal_chi2,0.048675,40000,0.050000,60.950005,45.009457,9.084635,0.627665,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.000000,pair_max_z,0.043450,40000,0.050000,4.278213,3.591525,0.395635,0.627665,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.000000,serial_overlap_z,0.047800,40000,0.050000,1.955589,0.799390,0.604294,0.627665,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.000000,anchored_box,0.048475,40000,0.050000,0.023882,0.016641,0.003876,0.627665,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.005000,marginal_chi2,0.074050,40000,0.050000,60.950005,45.009457,9.084635,0.629578,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.005000,pair_max_z,0.275175,40000,0.050000,4.278213,3.591525,0.395635,0.629578,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.005000,serial_overlap_z,0.047750,40000,0.050000,1.955589,0.799390,0.604294,0.629578,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.005000,anchored_box,0.058600,40000,0.050000,0.023882,0.016641,0.003876,0.629578,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.010000,marginal_chi2,0.183425,40000,0.050000,60.950005,45.009457,9.084635,0.632154,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.010000,pair_max_z,0.966125,40000,0.050000,4.278213,3.591525,0.395635,0.632154,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.010000,serial_overlap_z,0.050050,40000,0.050000,1.955589,0.799390,0.604294,0.632154,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.010000,anchored_box,0.099750,40000,0.050000,0.023882,0.016641,0.003876,0.632154,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.020000,marginal_chi2,0.767350,40000,0.050000,60.950005,45.009457,9.084635,0.634027,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.020000,pair_max_z,1.000000,40000,0.050000,4.278213,3.591525,0.395635,0.634027,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.020000,serial_overlap_z,0.049350,40000,0.050000,1.955589,0.799390,0.604294,0.634027,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.020000,anchored_box,0.355900,40000,0.050000,0.023882,0.016641,0.003876,0.634027,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.030000,marginal_chi2,0.994875,40000,0.050000,60.950005,45.009457,9.084635,0.635800,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.278213,3.591525,0.395635,0.635800,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.030000,serial_overlap_z,0.052125,40000,0.050000,1.955589,0.799390,0.604294,0.635800,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.030000,anchored_box,0.877625,40000,0.050000,0.023882,0.016641,0.003876,0.635800,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.050000,marginal_chi2,1.000000,40000,0.050000,60.950005,45.009457,9.084635,0.639577,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.278213,3.591525,0.395635,0.639577,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.050000,serial_overlap_z,0.070600,40000,0.050000,1.955589,0.799390,0.604294,0.639577,512,20260633
RTX5090_5_50_frontier_fine,4000,pair_injection,0.050000,anchored_box,1.000000,40000,0.050000,0.023882,0.016641,0.003876,0.639577,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049050,40000,0.050000,60.950005,45.009457,9.084635,0.629170,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.042550,40000,0.050000,4.278213,3.591525,0.395635,0.629170,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.048625,40000,0.050000,1.955589,0.799390,0.604294,0.629170,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.000000,anchored_box,0.047550,40000,0.050000,0.023882,0.016641,0.003876,0.629170,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.049425,40000,0.050000,60.950005,45.009457,9.084635,0.628466,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.081150,40000,0.050000,4.278213,3.591525,0.395635,0.628466,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.047875,40000,0.050000,1.955589,0.799390,0.604294,0.628466,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.010000,anchored_box,0.061550,40000,0.050000,0.023882,0.016641,0.003876,0.628466,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051050,40000,0.050000,60.950005,45.009457,9.084635,0.629094,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.343075,40000,0.050000,4.278213,3.591525,0.395635,0.629094,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.048700,40000,0.050000,1.955589,0.799390,0.604294,0.629094,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.020000,anchored_box,0.105675,40000,0.050000,0.023882,0.016641,0.003876,0.629094,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.049300,40000,0.050000,60.950005,45.009457,9.084635,0.629473,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.040000,pair_max_z,0.993950,40000,0.050000,4.278213,3.591525,0.395635,0.629473,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.050450,40000,0.050000,1.955589,0.799390,0.604294,0.629473,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.040000,anchored_box,0.560525,40000,0.050000,0.023882,0.016641,0.003876,0.629473,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052425,40000,0.050000,60.950005,45.009457,9.084635,0.629569,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.278213,3.591525,0.395635,0.629569,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.051725,40000,0.050000,1.955589,0.799390,0.604294,0.629569,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.023882,0.016641,0.003876,0.629569,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.056725,40000,0.050000,60.950005,45.009457,9.084635,0.628249,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.278213,3.591525,0.395635,0.628249,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.057425,40000,0.050000,1.955589,0.799390,0.604294,0.628249,512,20260633
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.023882,0.016641,0.003876,0.628249,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.047725,40000,0.050000,60.950005,45.009457,9.084635,0.628672,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.044450,40000,0.050000,4.278213,3.591525,0.395635,0.628672,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.048650,40000,0.050000,1.955589,0.799390,0.604294,0.628672,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.048400,40000,0.050000,0.023882,0.016641,0.003876,0.628672,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050100,40000,0.050000,60.950005,45.009457,9.084635,0.628442,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.045275,40000,0.050000,4.278213,3.591525,0.395635,0.628442,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.046250,40000,0.050000,1.955589,0.799390,0.604294,0.628442,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.099950,40000,0.050000,0.023882,0.016641,0.003876,0.628442,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.051900,40000,0.050000,60.950005,45.009457,9.084635,0.629246,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.048350,40000,0.050000,4.278213,3.591525,0.395635,0.629246,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.049250,40000,0.050000,1.955589,0.799390,0.604294,0.629246,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.343975,40000,0.050000,0.023882,0.016641,0.003876,0.629246,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.050125,40000,0.050000,60.950005,45.009457,9.084635,0.629296,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.057550,40000,0.050000,4.278213,3.591525,0.395635,0.629296,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.048725,40000,0.050000,1.955589,0.799390,0.604294,0.629296,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.080000,anchored_box,0.986825,40000,0.050000,0.023882,0.016641,0.003876,0.629296,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.051100,40000,0.050000,60.950005,45.009457,9.084635,0.629848,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.071475,40000,0.050000,4.278213,3.591525,0.395635,0.629848,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.048525,40000,0.050000,1.955589,0.799390,0.604294,0.629848,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.023882,0.016641,0.003876,0.629848,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050825,40000,0.050000,60.950005,45.009457,9.084635,0.628227,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.116575,40000,0.050000,4.278213,3.591525,0.395635,0.628227,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.048075,40000,0.050000,1.955589,0.799390,0.604294,0.628227,512,20260633
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.023882,0.016641,0.003876,0.628227,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.000000,marginal_chi2,0.050500,40000,0.050000,60.950005,45.009457,9.084635,0.629268,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.000000,pair_max_z,0.041925,40000,0.050000,4.278213,3.591525,0.395635,0.629268,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.000000,serial_overlap_z,0.048300,40000,0.050000,1.955589,0.799390,0.604294,0.629268,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.000000,anchored_box,0.048775,40000,0.050000,0.023882,0.016641,0.003876,0.629268,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.020000,marginal_chi2,0.054125,40000,0.050000,60.950005,45.009457,9.084635,0.630679,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.020000,pair_max_z,0.046725,40000,0.050000,4.278213,3.591525,0.395635,0.630679,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.020000,serial_overlap_z,0.368050,40000,0.050000,1.955589,0.799390,0.604294,0.630679,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.020000,anchored_box,0.048775,40000,0.050000,0.023882,0.016641,0.003876,0.630679,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.040000,marginal_chi2,0.057700,40000,0.050000,60.950005,45.009457,9.084635,0.632389,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.040000,pair_max_z,0.043850,40000,0.050000,4.278213,3.591525,0.395635,0.632389,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.040000,serial_overlap_z,0.893800,40000,0.050000,1.955589,0.799390,0.604294,0.632389,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.040000,anchored_box,0.053675,40000,0.050000,0.023882,0.016641,0.003876,0.632389,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.060000,marginal_chi2,0.064200,40000,0.050000,60.950005,45.009457,9.084635,0.632924,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.060000,pair_max_z,0.046900,40000,0.050000,4.278213,3.591525,0.395635,0.632924,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.060000,serial_overlap_z,0.997400,40000,0.050000,1.955589,0.799390,0.604294,0.632924,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.060000,anchored_box,0.053625,40000,0.050000,0.023882,0.016641,0.003876,0.632924,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.080000,marginal_chi2,0.071225,40000,0.050000,60.950005,45.009457,9.084635,0.633198,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.080000,pair_max_z,0.046000,40000,0.050000,4.278213,3.591525,0.395635,0.633198,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.080000,serial_overlap_z,0.999975,40000,0.050000,1.955589,0.799390,0.604294,0.633198,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.080000,anchored_box,0.053525,40000,0.050000,0.023882,0.016641,0.003876,0.633198,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.120000,marginal_chi2,0.077100,40000,0.050000,60.950005,45.009457,9.084635,0.633978,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.120000,pair_max_z,0.047600,40000,0.050000,4.278213,3.591525,0.395635,0.633978,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.955589,0.799390,0.604294,0.633978,512,20260633
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.120000,anchored_box,0.053600,40000,0.050000,0.023882,0.016641,0.003876,0.633978,512,20260633
RTX5090_5_50_frontier_fine,6000,null,0,marginal_chi2,0.050000,180000,0.050000,60.926666,45.044773,9.085037,3.650862,512,20260633
RTX5090_5_50_frontier_fine,6000,null,0,pair_max_z,0.033094,180000,0.050000,4.307139,3.558741,0.380264,3.650862,512,20260633
RTX5090_5_50_frontier_fine,6000,null,0,serial_overlap_z,0.048883,180000,0.050000,1.958170,0.797547,0.602560,3.650862,512,20260633
RTX5090_5_50_frontier_fine,6000,null,0,anchored_box,0.049989,180000,0.050000,0.019480,0.013586,0.003152,3.650862,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.000000,marginal_chi2,0.050925,40000,0.050000,60.926666,45.044773,9.085037,1.922585,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.000000,pair_max_z,0.032175,40000,0.050000,4.307139,3.558741,0.380264,1.922585,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.000000,serial_overlap_z,0.049475,40000,0.050000,1.958170,0.797547,0.602560,1.922585,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.000000,anchored_box,0.051700,40000,0.050000,0.019480,0.013586,0.003152,1.922585,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.050000,marginal_chi2,0.259475,40000,0.050000,60.926666,45.044773,9.085037,1.917898,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.050000,pair_max_z,0.046650,40000,0.050000,4.307139,3.558741,0.380264,1.917898,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.050000,serial_overlap_z,0.048950,40000,0.050000,1.958170,0.797547,0.602560,1.917898,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.050000,anchored_box,0.473825,40000,0.050000,0.019480,0.013586,0.003152,1.917898,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.100000,marginal_chi2,0.948650,40000,0.050000,60.926666,45.044773,9.085037,1.922852,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.100000,pair_max_z,0.148825,40000,0.050000,4.307139,3.558741,0.380264,1.922852,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.100000,serial_overlap_z,0.049125,40000,0.050000,1.958170,0.797547,0.602560,1.922852,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.100000,anchored_box,0.989250,40000,0.050000,0.019480,0.013586,0.003152,1.922852,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.150000,marginal_chi2,1.000000,40000,0.050000,60.926666,45.044773,9.085037,1.919130,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.150000,pair_max_z,0.474125,40000,0.050000,4.307139,3.558741,0.380264,1.919130,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.150000,serial_overlap_z,0.054725,40000,0.050000,1.958170,0.797547,0.602560,1.919130,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.150000,anchored_box,1.000000,40000,0.050000,0.019480,0.013586,0.003152,1.919130,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.200000,marginal_chi2,1.000000,40000,0.050000,60.926666,45.044773,9.085037,1.926319,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.200000,pair_max_z,0.904875,40000,0.050000,4.307139,3.558741,0.380264,1.926319,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.200000,serial_overlap_z,0.061950,40000,0.050000,1.958170,0.797547,0.602560,1.926319,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.200000,anchored_box,1.000000,40000,0.050000,0.019480,0.013586,0.003152,1.926319,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,60.926666,45.044773,9.085037,1.922587,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.300000,pair_max_z,1.000000,40000,0.050000,4.307139,3.558741,0.380264,1.922587,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.300000,serial_overlap_z,0.125150,40000,0.050000,1.958170,0.797547,0.602560,1.922587,512,20260633
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.019480,0.013586,0.003152,1.922587,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.000000,marginal_chi2,0.049350,40000,0.050000,60.926666,45.044773,9.085037,0.942946,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.000000,pair_max_z,0.032800,40000,0.050000,4.307139,3.558741,0.380264,0.942946,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.000000,serial_overlap_z,0.048900,40000,0.050000,1.958170,0.797547,0.602560,0.942946,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.000000,anchored_box,0.050950,40000,0.050000,0.019480,0.013586,0.003152,0.942946,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.005000,marginal_chi2,0.090100,40000,0.050000,60.926666,45.044773,9.085037,0.944394,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.005000,pair_max_z,0.475950,40000,0.050000,4.307139,3.558741,0.380264,0.944394,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.005000,serial_overlap_z,0.048775,40000,0.050000,1.958170,0.797547,0.602560,0.944394,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.005000,anchored_box,0.067575,40000,0.050000,0.019480,0.013586,0.003152,0.944394,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.010000,marginal_chi2,0.282500,40000,0.050000,60.926666,45.044773,9.085037,0.948594,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.010000,pair_max_z,0.997900,40000,0.050000,4.307139,3.558741,0.380264,0.948594,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.010000,serial_overlap_z,0.049325,40000,0.050000,1.958170,0.797547,0.602560,0.948594,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.010000,anchored_box,0.130925,40000,0.050000,0.019480,0.013586,0.003152,0.948594,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.020000,marginal_chi2,0.939925,40000,0.050000,60.926666,45.044773,9.085037,0.950443,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.020000,pair_max_z,1.000000,40000,0.050000,4.307139,3.558741,0.380264,0.950443,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.020000,serial_overlap_z,0.049425,40000,0.050000,1.958170,0.797547,0.602560,0.950443,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.020000,anchored_box,0.598950,40000,0.050000,0.019480,0.013586,0.003152,0.950443,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.030000,marginal_chi2,0.999950,40000,0.050000,60.926666,45.044773,9.085037,0.955247,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.307139,3.558741,0.380264,0.955247,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.030000,serial_overlap_z,0.053325,40000,0.050000,1.958170,0.797547,0.602560,0.955247,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.030000,anchored_box,0.993500,40000,0.050000,0.019480,0.013586,0.003152,0.955247,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.050000,marginal_chi2,1.000000,40000,0.050000,60.926666,45.044773,9.085037,0.958079,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.307139,3.558741,0.380264,0.958079,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.050000,serial_overlap_z,0.081900,40000,0.050000,1.958170,0.797547,0.602560,0.958079,512,20260633
RTX5090_5_50_frontier_fine,6000,pair_injection,0.050000,anchored_box,1.000000,40000,0.050000,0.019480,0.013586,0.003152,0.958079,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.050950,40000,0.050000,60.926666,45.044773,9.085037,0.943550,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.033650,40000,0.050000,4.307139,3.558741,0.380264,0.943550,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.048450,40000,0.050000,1.958170,0.797547,0.602560,0.943550,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.000000,anchored_box,0.049275,40000,0.050000,0.019480,0.013586,0.003152,0.943550,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.049200,40000,0.050000,60.926666,45.044773,9.085037,0.943086,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.084875,40000,0.050000,4.307139,3.558741,0.380264,0.943086,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.049525,40000,0.050000,1.958170,0.797547,0.602560,0.943086,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.010000,anchored_box,0.066550,40000,0.050000,0.019480,0.013586,0.003152,0.943086,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051175,40000,0.050000,60.926666,45.044773,9.085037,0.944496,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.505500,40000,0.050000,4.307139,3.558741,0.380264,0.944496,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.048425,40000,0.050000,1.958170,0.797547,0.602560,0.944496,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.020000,anchored_box,0.152150,40000,0.050000,0.019480,0.013586,0.003152,0.944496,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.051550,40000,0.050000,60.926666,45.044773,9.085037,0.943267,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,40000,0.050000,4.307139,3.558741,0.380264,0.943267,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.050625,40000,0.050000,1.958170,0.797547,0.602560,0.943267,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.040000,anchored_box,0.863100,40000,0.050000,0.019480,0.013586,0.003152,0.943267,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.051900,40000,0.050000,60.926666,45.044773,9.085037,0.944106,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.307139,3.558741,0.380264,0.944106,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.053400,40000,0.050000,1.958170,0.797547,0.602560,0.944106,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.019480,0.013586,0.003152,0.944106,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.055400,40000,0.050000,60.926666,45.044773,9.085037,0.942510,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.307139,3.558741,0.380264,0.942510,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.057050,40000,0.050000,1.958170,0.797547,0.602560,0.942510,512,20260633
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.019480,0.013586,0.003152,0.942510,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.049625,40000,0.050000,60.926666,45.044773,9.085037,0.943274,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.033025,40000,0.050000,4.307139,3.558741,0.380264,0.943274,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.049300,40000,0.050000,1.958170,0.797547,0.602560,0.943274,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.050550,40000,0.050000,0.019480,0.013586,0.003152,0.943274,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.051225,40000,0.050000,60.926666,45.044773,9.085037,0.943182,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.034950,40000,0.050000,4.307139,3.558741,0.380264,0.943182,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.049075,40000,0.050000,1.958170,0.797547,0.602560,0.943182,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.133450,40000,0.050000,0.019480,0.013586,0.003152,0.943182,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.050075,40000,0.050000,60.926666,45.044773,9.085037,0.945672,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.036250,40000,0.050000,4.307139,3.558741,0.380264,0.945672,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.048950,40000,0.050000,1.958170,0.797547,0.602560,0.945672,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.547575,40000,0.050000,0.019480,0.013586,0.003152,0.945672,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.049450,40000,0.050000,60.926666,45.044773,9.085037,0.943979,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.046025,40000,0.050000,4.307139,3.558741,0.380264,0.943979,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.049875,40000,0.050000,1.958170,0.797547,0.602560,0.943979,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.080000,anchored_box,0.999950,40000,0.050000,0.019480,0.013586,0.003152,0.943979,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.050800,40000,0.050000,60.926666,45.044773,9.085037,0.944998,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.064925,40000,0.050000,4.307139,3.558741,0.380264,0.944998,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.049500,40000,0.050000,1.958170,0.797547,0.602560,0.944998,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.019480,0.013586,0.003152,0.944998,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050125,40000,0.050000,60.926666,45.044773,9.085037,0.941831,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.128875,40000,0.050000,4.307139,3.558741,0.380264,0.941831,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.049300,40000,0.050000,1.958170,0.797547,0.602560,0.941831,512,20260633
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.019480,0.013586,0.003152,0.941831,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.000000,marginal_chi2,0.051725,40000,0.050000,60.926666,45.044773,9.085037,0.943430,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.000000,pair_max_z,0.031575,40000,0.050000,4.307139,3.558741,0.380264,0.943430,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.000000,serial_overlap_z,0.049175,40000,0.050000,1.958170,0.797547,0.602560,0.943430,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.000000,anchored_box,0.050600,40000,0.050000,0.019480,0.013586,0.003152,0.943430,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.020000,marginal_chi2,0.054400,40000,0.050000,60.926666,45.044773,9.085037,0.945160,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.020000,pair_max_z,0.034800,40000,0.050000,4.307139,3.558741,0.380264,0.945160,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.020000,serial_overlap_z,0.502625,40000,0.050000,1.958170,0.797547,0.602560,0.945160,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.020000,anchored_box,0.049600,40000,0.050000,0.019480,0.013586,0.003152,0.945160,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.040000,marginal_chi2,0.061625,40000,0.050000,60.926666,45.044773,9.085037,0.948633,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.040000,pair_max_z,0.033900,40000,0.050000,4.307139,3.558741,0.380264,0.948633,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.040000,serial_overlap_z,0.977825,40000,0.050000,1.958170,0.797547,0.602560,0.948633,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.040000,anchored_box,0.052850,40000,0.050000,0.019480,0.013586,0.003152,0.948633,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.060000,marginal_chi2,0.062800,40000,0.050000,60.926666,45.044773,9.085037,0.949002,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.060000,pair_max_z,0.034425,40000,0.050000,4.307139,3.558741,0.380264,0.949002,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.060000,serial_overlap_z,0.999875,40000,0.050000,1.958170,0.797547,0.602560,0.949002,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.060000,anchored_box,0.051925,40000,0.050000,0.019480,0.013586,0.003152,0.949002,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.080000,marginal_chi2,0.069425,40000,0.050000,60.926666,45.044773,9.085037,0.950447,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.080000,pair_max_z,0.034750,40000,0.050000,4.307139,3.558741,0.380264,0.950447,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.080000,serial_overlap_z,1.000000,40000,0.050000,1.958170,0.797547,0.602560,0.950447,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.080000,anchored_box,0.053550,40000,0.050000,0.019480,0.013586,0.003152,0.950447,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.120000,marginal_chi2,0.079225,40000,0.050000,60.926666,45.044773,9.085037,0.950540,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.120000,pair_max_z,0.034325,40000,0.050000,4.307139,3.558741,0.380264,0.950540,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.958170,0.797547,0.602560,0.950540,512,20260633
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.120000,anchored_box,0.052975,40000,0.050000,0.019480,0.013586,0.003152,0.950540,512,20260633
RTX5090_5_50_frontier_fine,8000,null,0,marginal_chi2,0.049989,180000,0.050000,60.825001,44.987267,9.081520,4.879283,512,20260633
RTX5090_5_50_frontier_fine,8000,null,0,pair_max_z,0.046250,180000,0.050000,4.186528,3.544783,0.369781,4.879283,512,20260633
RTX5090_5_50_frontier_fine,8000,null,0,serial_overlap_z,0.048894,180000,0.050000,1.974074,0.799142,0.603731,4.879283,512,20260633
RTX5090_5_50_frontier_fine,8000,null,0,anchored_box,0.049994,180000,0.050000,0.016853,0.011764,0.002731,4.879283,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.000000,marginal_chi2,0.050000,40000,0.050000,60.825001,44.987267,9.081520,2.555072,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.000000,pair_max_z,0.046700,40000,0.050000,4.186528,3.544783,0.369781,2.555072,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.000000,serial_overlap_z,0.048525,40000,0.050000,1.974074,0.799142,0.603731,2.555072,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.000000,anchored_box,0.052075,40000,0.050000,0.016853,0.011764,0.002731,2.555072,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.050000,marginal_chi2,0.372425,40000,0.050000,60.825001,44.987267,9.081520,2.563660,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.050000,pair_max_z,0.077050,40000,0.050000,4.186528,3.544783,0.369781,2.563660,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.050000,serial_overlap_z,0.047025,40000,0.050000,1.974074,0.799142,0.603731,2.563660,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.050000,anchored_box,0.610650,40000,0.050000,0.016853,0.011764,0.002731,2.563660,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.100000,marginal_chi2,0.991975,40000,0.050000,60.825001,44.987267,9.081520,2.557889,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.100000,pair_max_z,0.262725,40000,0.050000,4.186528,3.544783,0.369781,2.557889,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.100000,serial_overlap_z,0.048950,40000,0.050000,1.974074,0.799142,0.603731,2.557889,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.100000,anchored_box,0.998975,40000,0.050000,0.016853,0.011764,0.002731,2.557889,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.150000,marginal_chi2,1.000000,40000,0.050000,60.825001,44.987267,9.081520,2.568630,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.150000,pair_max_z,0.747900,40000,0.050000,4.186528,3.544783,0.369781,2.568630,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.150000,serial_overlap_z,0.054650,40000,0.050000,1.974074,0.799142,0.603731,2.568630,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.150000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,2.568630,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.200000,marginal_chi2,1.000000,40000,0.050000,60.825001,44.987267,9.081520,2.562789,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.200000,pair_max_z,0.992425,40000,0.050000,4.186528,3.544783,0.369781,2.562789,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.200000,serial_overlap_z,0.066575,40000,0.050000,1.974074,0.799142,0.603731,2.562789,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.200000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,2.562789,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.300000,marginal_chi2,1.000000,40000,0.050000,60.825001,44.987267,9.081520,2.566586,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.300000,pair_max_z,1.000000,40000,0.050000,4.186528,3.544783,0.369781,2.566586,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.300000,serial_overlap_z,0.152150,40000,0.050000,1.974074,0.799142,0.603731,2.566586,512,20260633
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.300000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,2.566586,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.000000,marginal_chi2,0.050800,40000,0.050000,60.825001,44.987267,9.081520,1.256211,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.000000,pair_max_z,0.044850,40000,0.050000,4.186528,3.544783,0.369781,1.256211,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.000000,serial_overlap_z,0.048350,40000,0.050000,1.974074,0.799142,0.603731,1.256211,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.000000,anchored_box,0.049975,40000,0.050000,0.016853,0.011764,0.002731,1.256211,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.005000,marginal_chi2,0.108000,40000,0.050000,60.825001,44.987267,9.081520,1.260766,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.005000,pair_max_z,0.712725,40000,0.050000,4.186528,3.544783,0.369781,1.260766,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.005000,serial_overlap_z,0.046150,40000,0.050000,1.974074,0.799142,0.603731,1.260766,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.005000,anchored_box,0.073750,40000,0.050000,0.016853,0.011764,0.002731,1.260766,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.010000,marginal_chi2,0.397200,40000,0.050000,60.825001,44.987267,9.081520,1.263864,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.010000,pair_max_z,1.000000,40000,0.050000,4.186528,3.544783,0.369781,1.263864,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.010000,serial_overlap_z,0.049225,40000,0.050000,1.974074,0.799142,0.603731,1.263864,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.010000,anchored_box,0.162975,40000,0.050000,0.016853,0.011764,0.002731,1.263864,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.020000,marginal_chi2,0.989825,40000,0.050000,60.825001,44.987267,9.081520,1.269426,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.020000,pair_max_z,1.000000,40000,0.050000,4.186528,3.544783,0.369781,1.269426,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.020000,serial_overlap_z,0.050025,40000,0.050000,1.974074,0.799142,0.603731,1.269426,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.020000,anchored_box,0.817550,40000,0.050000,0.016853,0.011764,0.002731,1.269426,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.030000,marginal_chi2,1.000000,40000,0.050000,60.825001,44.987267,9.081520,1.271623,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.030000,pair_max_z,1.000000,40000,0.050000,4.186528,3.544783,0.369781,1.271623,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.030000,serial_overlap_z,0.054025,40000,0.050000,1.974074,0.799142,0.603731,1.271623,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.030000,anchored_box,0.999775,40000,0.050000,0.016853,0.011764,0.002731,1.271623,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.050000,marginal_chi2,1.000000,40000,0.050000,60.825001,44.987267,9.081520,1.278739,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.050000,pair_max_z,1.000000,40000,0.050000,4.186528,3.544783,0.369781,1.278739,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.050000,serial_overlap_z,0.091075,40000,0.050000,1.974074,0.799142,0.603731,1.278739,512,20260633
RTX5090_5_50_frontier_fine,8000,pair_injection,0.050000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,1.278739,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.048475,40000,0.050000,60.825001,44.987267,9.081520,1.257035,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.045775,40000,0.050000,4.186528,3.544783,0.369781,1.257035,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.047175,40000,0.050000,1.974074,0.799142,0.603731,1.257035,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.000000,anchored_box,0.048825,40000,0.050000,0.016853,0.011764,0.002731,1.257035,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050425,40000,0.050000,60.825001,44.987267,9.081520,1.257561,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.146375,40000,0.050000,4.186528,3.544783,0.369781,1.257561,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.046850,40000,0.050000,1.974074,0.799142,0.603731,1.257561,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.010000,anchored_box,0.072125,40000,0.050000,0.016853,0.011764,0.002731,1.257561,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051025,40000,0.050000,60.825001,44.987267,9.081520,1.257541,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.776700,40000,0.050000,4.186528,3.544783,0.369781,1.257541,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.048100,40000,0.050000,1.974074,0.799142,0.603731,1.257541,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.020000,anchored_box,0.207025,40000,0.050000,0.016853,0.011764,0.002731,1.257541,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.052175,40000,0.050000,60.825001,44.987267,9.081520,1.258777,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,40000,0.050000,4.186528,3.544783,0.369781,1.258777,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.050925,40000,0.050000,1.974074,0.799142,0.603731,1.258777,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.040000,anchored_box,0.977350,40000,0.050000,0.016853,0.011764,0.002731,1.258777,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.053200,40000,0.050000,60.825001,44.987267,9.081520,1.258157,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,40000,0.050000,4.186528,3.544783,0.369781,1.258157,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.052275,40000,0.050000,1.974074,0.799142,0.603731,1.258157,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,1.258157,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.056475,40000,0.050000,60.825001,44.987267,9.081520,1.257443,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,40000,0.050000,4.186528,3.544783,0.369781,1.257443,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056000,40000,0.050000,1.974074,0.799142,0.603731,1.257443,512,20260633
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,1.257443,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.050075,40000,0.050000,60.825001,44.987267,9.081520,1.257615,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.045000,40000,0.050000,4.186528,3.544783,0.369781,1.257615,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.046550,40000,0.050000,1.974074,0.799142,0.603731,1.257615,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.050575,40000,0.050000,0.016853,0.011764,0.002731,1.257615,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050850,40000,0.050000,60.825001,44.987267,9.081520,1.258656,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.047900,40000,0.050000,4.186528,3.544783,0.369781,1.258656,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.049550,40000,0.050000,1.974074,0.799142,0.603731,1.258656,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.170500,40000,0.050000,0.016853,0.011764,0.002731,1.258656,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.050200,40000,0.050000,60.825001,44.987267,9.081520,1.259421,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.053675,40000,0.050000,4.186528,3.544783,0.369781,1.259421,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.047475,40000,0.050000,1.974074,0.799142,0.603731,1.259421,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.722525,40000,0.050000,0.016853,0.011764,0.002731,1.259421,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.052750,40000,0.050000,60.825001,44.987267,9.081520,1.259669,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.075700,40000,0.050000,4.186528,3.544783,0.369781,1.259669,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.048750,40000,0.050000,1.974074,0.799142,0.603731,1.259669,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,1.259669,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.050475,40000,0.050000,60.825001,44.987267,9.081520,1.258635,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.109600,40000,0.050000,4.186528,3.544783,0.369781,1.258635,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.049450,40000,0.050000,1.974074,0.799142,0.603731,1.258635,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,1.258635,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.052125,40000,0.050000,60.825001,44.987267,9.081520,1.256364,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.332775,40000,0.050000,4.186528,3.544783,0.369781,1.256364,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.047775,40000,0.050000,1.974074,0.799142,0.603731,1.256364,512,20260633
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,40000,0.050000,0.016853,0.011764,0.002731,1.256364,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.000000,marginal_chi2,0.051100,40000,0.050000,60.825001,44.987267,9.081520,1.257738,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.000000,pair_max_z,0.044675,40000,0.050000,4.186528,3.544783,0.369781,1.257738,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.000000,serial_overlap_z,0.048625,40000,0.050000,1.974074,0.799142,0.603731,1.257738,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.000000,anchored_box,0.049175,40000,0.050000,0.016853,0.011764,0.002731,1.257738,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.020000,marginal_chi2,0.053000,40000,0.050000,60.825001,44.987267,9.081520,1.262260,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.020000,pair_max_z,0.045125,40000,0.050000,4.186528,3.544783,0.369781,1.262260,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.020000,serial_overlap_z,0.630925,40000,0.050000,1.974074,0.799142,0.603731,1.262260,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.020000,anchored_box,0.050800,40000,0.050000,0.016853,0.011764,0.002731,1.262260,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.040000,marginal_chi2,0.058200,40000,0.050000,60.825001,44.987267,9.081520,1.262783,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.040000,pair_max_z,0.048100,40000,0.050000,4.186528,3.544783,0.369781,1.262783,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.040000,serial_overlap_z,0.995200,40000,0.050000,1.974074,0.799142,0.603731,1.262783,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.040000,anchored_box,0.051775,40000,0.050000,0.016853,0.011764,0.002731,1.262783,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.060000,marginal_chi2,0.066825,40000,0.050000,60.825001,44.987267,9.081520,1.265680,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.060000,pair_max_z,0.048525,40000,0.050000,4.186528,3.544783,0.369781,1.265680,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.060000,serial_overlap_z,1.000000,40000,0.050000,1.974074,0.799142,0.603731,1.265680,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.060000,anchored_box,0.053450,40000,0.050000,0.016853,0.011764,0.002731,1.265680,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.080000,marginal_chi2,0.069300,40000,0.050000,60.825001,44.987267,9.081520,1.266937,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.080000,pair_max_z,0.049725,40000,0.050000,4.186528,3.544783,0.369781,1.266937,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.080000,serial_overlap_z,1.000000,40000,0.050000,1.974074,0.799142,0.603731,1.266937,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.080000,anchored_box,0.053150,40000,0.050000,0.016853,0.011764,0.002731,1.266937,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.120000,marginal_chi2,0.078900,40000,0.050000,60.825001,44.987267,9.081520,1.269074,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.120000,pair_max_z,0.048125,40000,0.050000,4.186528,3.544783,0.369781,1.269074,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.120000,serial_overlap_z,1.000000,40000,0.050000,1.974074,0.799142,0.603731,1.269074,512,20260633
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.120000,anchored_box,0.057125,40000,0.050000,0.016853,0.011764,0.002731,1.269074,512,20260633


==> anc/results/gpu/gpu_power_rtx5090_6_54_fixed.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed
RTX5090_6_54_fixed,1956,null,0,marginal_chi2,0.0499583,120000,0.05,64.2331,47.9923,9.31358,0.90513,512,20260631
RTX5090_6_54_fixed,1956,null,0,pair_max_z,0.0258667,120000,0.05,4.55056,3.69164,0.420677,0.90513,512,20260631
RTX5090_6_54_fixed,1956,null,0,serial_overlap_z,0.048925,120000,0.05,1.96552,0.799451,0.603457,0.90513,512,20260631
RTX5090_6_54_fixed,1956,null,0,anchored_box,0.05,120000,0.05,0.0344808,0.0240813,0.00558814,0.90513,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.000000,marginal_chi2,0.052233,30000,0.050000,64.233139,47.992329,9.313580,0.852306,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.000000,pair_max_z,0.025833,30000,0.050000,4.550564,3.691638,0.420677,0.852306,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.000000,serial_overlap_z,0.046433,30000,0.050000,1.965522,0.799451,0.603457,0.852306,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.000000,anchored_box,0.050567,30000,0.050000,0.034481,0.024081,0.005588,0.852306,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.050000,marginal_chi2,0.104167,30000,0.050000,64.233139,47.992329,9.313580,0.849023,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.050000,pair_max_z,0.030267,30000,0.050000,4.550564,3.691638,0.420677,0.849023,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.050000,serial_overlap_z,0.047000,30000,0.050000,1.965522,0.799451,0.603457,0.849023,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.050000,anchored_box,0.201000,30000,0.050000,0.034481,0.024081,0.005588,0.849023,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.100000,marginal_chi2,0.408833,30000,0.050000,64.233139,47.992329,9.313580,0.850364,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.100000,pair_max_z,0.052833,30000,0.050000,4.550564,3.691638,0.420677,0.850364,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.100000,serial_overlap_z,0.048500,30000,0.050000,1.965522,0.799451,0.603457,0.850364,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.100000,anchored_box,0.697800,30000,0.050000,0.034481,0.024081,0.005588,0.850364,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.150000,marginal_chi2,0.879300,30000,0.050000,64.233139,47.992329,9.313580,0.850839,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.150000,pair_max_z,0.125033,30000,0.050000,4.550564,3.691638,0.420677,0.850839,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.150000,serial_overlap_z,0.048333,30000,0.050000,1.965522,0.799451,0.603457,0.850839,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.150000,anchored_box,0.978667,30000,0.050000,0.034481,0.024081,0.005588,0.850839,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.200000,marginal_chi2,0.997867,30000,0.050000,64.233139,47.992329,9.313580,0.849298,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.200000,pair_max_z,0.303533,30000,0.050000,4.550564,3.691638,0.420677,0.849298,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.200000,serial_overlap_z,0.051600,30000,0.050000,1.965522,0.799451,0.603457,0.849298,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.200000,anchored_box,0.999833,30000,0.050000,0.034481,0.024081,0.005588,0.849298,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.300000,marginal_chi2,1.000000,30000,0.050000,64.233139,47.992329,9.313580,0.849660,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.300000,pair_max_z,0.896467,30000,0.050000,4.550564,3.691638,0.420677,0.849660,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.300000,serial_overlap_z,0.075067,30000,0.050000,1.965522,0.799451,0.603457,0.849660,512,20260631
RTX5090_6_54_fixed,1956,hot_marginal,0.300000,anchored_box,1.000000,30000,0.050000,0.034481,0.024081,0.005588,0.849660,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.000000,marginal_chi2,0.051367,30000,0.050000,64.233139,47.992329,9.313580,0.316707,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.000000,pair_max_z,0.025767,30000,0.050000,4.550564,3.691638,0.420677,0.316707,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.000000,serial_overlap_z,0.049800,30000,0.050000,1.965522,0.799451,0.603457,0.316707,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.000000,anchored_box,0.048633,30000,0.050000,0.034481,0.024081,0.005588,0.316707,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.005000,marginal_chi2,0.061733,30000,0.050000,64.233139,47.992329,9.313580,0.317793,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.005000,pair_max_z,0.048267,30000,0.050000,4.550564,3.691638,0.420677,0.317793,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.005000,serial_overlap_z,0.048400,30000,0.050000,1.965522,0.799451,0.603457,0.317793,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.005000,anchored_box,0.056000,30000,0.050000,0.034481,0.024081,0.005588,0.317793,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.010000,marginal_chi2,0.096167,30000,0.050000,64.233139,47.992329,9.313580,0.319057,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.010000,pair_max_z,0.399033,30000,0.050000,4.550564,3.691638,0.420677,0.319057,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.010000,serial_overlap_z,0.047633,30000,0.050000,1.965522,0.799451,0.603457,0.319057,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.010000,anchored_box,0.069100,30000,0.050000,0.034481,0.024081,0.005588,0.319057,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.020000,marginal_chi2,0.323967,30000,0.050000,64.233139,47.992329,9.313580,0.320291,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.020000,pair_max_z,0.994333,30000,0.050000,4.550564,3.691638,0.420677,0.320291,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.020000,serial_overlap_z,0.050300,30000,0.050000,1.965522,0.799451,0.603457,0.320291,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.020000,anchored_box,0.141633,30000,0.050000,0.034481,0.024081,0.005588,0.320291,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.030000,marginal_chi2,0.732733,30000,0.050000,64.233139,47.992329,9.313580,0.320729,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.030000,pair_max_z,1.000000,30000,0.050000,4.550564,3.691638,0.420677,0.320729,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.030000,serial_overlap_z,0.049733,30000,0.050000,1.965522,0.799451,0.603457,0.320729,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.030000,anchored_box,0.323867,30000,0.050000,0.034481,0.024081,0.005588,0.320729,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.050000,marginal_chi2,0.998167,30000,0.050000,64.233139,47.992329,9.313580,0.320445,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.050000,pair_max_z,1.000000,30000,0.050000,4.550564,3.691638,0.420677,0.320445,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.050000,serial_overlap_z,0.055000,30000,0.050000,1.965522,0.799451,0.603457,0.320445,512,20260631
RTX5090_6_54_fixed,1956,pair_injection,0.050000,anchored_box,0.939467,30000,0.050000,0.034481,0.024081,0.005588,0.320445,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.052067,30000,0.050000,64.233139,47.992329,9.313580,0.316927,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.000000,pair_max_z,0.026767,30000,0.050000,4.550564,3.691638,0.420677,0.316927,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.048633,30000,0.050000,1.965522,0.799451,0.603457,0.316927,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.000000,anchored_box,0.051100,30000,0.050000,0.034481,0.024081,0.005588,0.316927,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.048300,30000,0.050000,64.233139,47.992329,9.313580,0.316597,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.010000,pair_max_z,0.036033,30000,0.050000,4.550564,3.691638,0.420677,0.316597,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.048733,30000,0.050000,1.965522,0.799451,0.603457,0.316597,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.010000,anchored_box,0.057633,30000,0.050000,0.034481,0.024081,0.005588,0.316597,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.050633,30000,0.050000,64.233139,47.992329,9.313580,0.317232,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.020000,pair_max_z,0.106300,30000,0.050000,4.550564,3.691638,0.420677,0.317232,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.051267,30000,0.050000,1.965522,0.799451,0.603457,0.317232,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.020000,anchored_box,0.081933,30000,0.050000,0.034481,0.024081,0.005588,0.317232,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050800,30000,0.050000,64.233139,47.992329,9.313580,0.316456,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.040000,pair_max_z,0.632100,30000,0.050000,4.550564,3.691638,0.420677,0.316456,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.048367,30000,0.050000,1.965522,0.799451,0.603457,0.316456,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.040000,anchored_box,0.207667,30000,0.050000,0.034481,0.024081,0.005588,0.316456,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.055167,30000,0.050000,64.233139,47.992329,9.313580,0.314426,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,30000,0.050000,4.550564,3.691638,0.420677,0.314426,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.051467,30000,0.050000,1.965522,0.799451,0.603457,0.314426,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.080000,anchored_box,0.888233,30000,0.050000,0.034481,0.024081,0.005588,0.314426,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.061100,30000,0.050000,64.233139,47.992329,9.313580,0.314268,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,30000,0.050000,4.550564,3.691638,0.420677,0.314268,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056533,30000,0.050000,1.965522,0.799451,0.603457,0.314268,512,20260631
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.034481,0.024081,0.005588,0.314268,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.048100,30000,0.050000,64.233139,47.992329,9.313580,0.317275,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.026533,30000,0.050000,4.550564,3.691638,0.420677,0.317275,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.047800,30000,0.050000,1.965522,0.799451,0.603457,0.317275,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.000000,anchored_box,0.051200,30000,0.050000,0.034481,0.024081,0.005588,0.317275,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.052300,30000,0.050000,64.233139,47.992329,9.313580,0.318306,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.028533,30000,0.050000,4.550564,3.691638,0.420677,0.318306,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.046400,30000,0.050000,1.965522,0.799451,0.603457,0.318306,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.020000,anchored_box,0.094800,30000,0.050000,0.034481,0.024081,0.005588,0.318306,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.048433,30000,0.050000,64.233139,47.992329,9.313580,0.316560,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.027100,30000,0.050000,4.550564,3.691638,0.420677,0.316560,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.048767,30000,0.050000,1.965522,0.799451,0.603457,0.316560,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.040000,anchored_box,0.276667,30000,0.050000,0.034481,0.024081,0.005588,0.316560,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.049767,30000,0.050000,64.233139,47.992329,9.313580,0.318324,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.029933,30000,0.050000,4.550564,3.691638,0.420677,0.318324,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.047267,30000,0.050000,1.965522,0.799451,0.603457,0.318324,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.080000,anchored_box,0.923733,30000,0.050000,0.034481,0.024081,0.005588,0.318324,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.051500,30000,0.050000,64.233139,47.992329,9.313580,0.318095,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.035133,30000,0.050000,4.550564,3.691638,0.420677,0.318095,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.049133,30000,0.050000,1.965522,0.799451,0.603457,0.318095,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.120000,anchored_box,0.999933,30000,0.050000,0.034481,0.024081,0.005588,0.318095,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.049967,30000,0.050000,64.233139,47.992329,9.313580,0.316951,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.047500,30000,0.050000,4.550564,3.691638,0.420677,0.316951,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.048033,30000,0.050000,1.965522,0.799451,0.603457,0.316951,512,20260631
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,30000,0.050000,0.034481,0.024081,0.005588,0.316951,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.000000,marginal_chi2,0.050433,30000,0.050000,64.233139,47.992329,9.313580,0.317911,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.000000,pair_max_z,0.028033,30000,0.050000,4.550564,3.691638,0.420677,0.317911,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.000000,serial_overlap_z,0.049067,30000,0.050000,1.965522,0.799451,0.603457,0.317911,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.000000,anchored_box,0.051800,30000,0.050000,0.034481,0.024081,0.005588,0.317911,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.020000,marginal_chi2,0.053567,30000,0.050000,64.233139,47.992329,9.313580,0.317605,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.020000,pair_max_z,0.025133,30000,0.050000,4.550564,3.691638,0.420677,0.317605,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.020000,serial_overlap_z,0.161300,30000,0.050000,1.965522,0.799451,0.603457,0.317605,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.020000,anchored_box,0.050533,30000,0.050000,0.034481,0.024081,0.005588,0.317605,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.040000,marginal_chi2,0.058933,30000,0.050000,64.233139,47.992329,9.313580,0.318108,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.040000,pair_max_z,0.026600,30000,0.050000,4.550564,3.691638,0.420677,0.318108,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.040000,serial_overlap_z,0.481533,30000,0.050000,1.965522,0.799451,0.603457,0.318108,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.040000,anchored_box,0.049167,30000,0.050000,0.034481,0.024081,0.005588,0.318108,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.060000,marginal_chi2,0.063700,30000,0.050000,64.233139,47.992329,9.313580,0.319394,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.060000,pair_max_z,0.025633,30000,0.050000,4.550564,3.691638,0.420677,0.319394,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.060000,serial_overlap_z,0.820833,30000,0.050000,1.965522,0.799451,0.603457,0.319394,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.060000,anchored_box,0.053567,30000,0.050000,0.034481,0.024081,0.005588,0.319394,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.080000,marginal_chi2,0.067000,30000,0.050000,64.233139,47.992329,9.313580,0.320302,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.080000,pair_max_z,0.026800,30000,0.050000,4.550564,3.691638,0.420677,0.320302,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.080000,serial_overlap_z,0.968500,30000,0.050000,1.965522,0.799451,0.603457,0.320302,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.080000,anchored_box,0.052867,30000,0.050000,0.034481,0.024081,0.005588,0.320302,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.120000,marginal_chi2,0.073333,30000,0.050000,64.233139,47.992329,9.313580,0.320641,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.120000,pair_max_z,0.027567,30000,0.050000,4.550564,3.691638,0.420677,0.320641,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.120000,serial_overlap_z,0.999933,30000,0.050000,1.965522,0.799451,0.603457,0.320641,512,20260631
RTX5090_6_54_fixed,1956,serial_stickiness,0.120000,anchored_box,0.053767,30000,0.050000,0.034481,0.024081,0.005588,0.320641,512,20260631
RTX5090_6_54_fixed,5000,null,0,marginal_chi2,0.050000,120000,0.050000,64.230011,47.972984,9.300646,2.300442,512,20260631
RTX5090_6_54_fixed,5000,null,0,pair_max_z,0.046717,120000,0.050000,4.247604,3.599848,0.376492,2.300442,512,20260631
RTX5090_6_54_fixed,5000,null,0,serial_overlap_z,0.049783,120000,0.050000,1.956364,0.797655,0.602885,2.300442,512,20260631
RTX5090_6_54_fixed,5000,null,0,anchored_box,0.049992,120000,0.050000,0.021534,0.015068,0.003484,2.300442,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.000000,marginal_chi2,0.050600,30000,0.050000,64.230011,47.972984,9.300646,2.177469,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.000000,pair_max_z,0.047433,30000,0.050000,4.247604,3.599848,0.376492,2.177469,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.000000,serial_overlap_z,0.048967,30000,0.050000,1.956364,0.797655,0.602885,2.177469,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.000000,anchored_box,0.049900,30000,0.050000,0.021534,0.015068,0.003484,2.177469,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.050000,marginal_chi2,0.239300,30000,0.050000,64.230011,47.972984,9.300646,2.176692,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.050000,pair_max_z,0.063467,30000,0.050000,4.247604,3.599848,0.376492,2.176692,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.050000,serial_overlap_z,0.050567,30000,0.050000,1.956364,0.797655,0.602885,2.176692,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.050000,anchored_box,0.484100,30000,0.050000,0.021534,0.015068,0.003484,2.176692,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.100000,marginal_chi2,0.918833,30000,0.050000,64.230011,47.972984,9.300646,2.177590,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.100000,pair_max_z,0.194300,30000,0.050000,4.247604,3.599848,0.376492,2.177590,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.100000,serial_overlap_z,0.049267,30000,0.050000,1.956364,0.797655,0.602885,2.177590,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.100000,anchored_box,0.988867,30000,0.050000,0.021534,0.015068,0.003484,2.177590,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.150000,marginal_chi2,1.000000,30000,0.050000,64.230011,47.972984,9.300646,2.180512,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.150000,pair_max_z,0.577833,30000,0.050000,4.247604,3.599848,0.376492,2.180512,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.150000,serial_overlap_z,0.051867,30000,0.050000,1.956364,0.797655,0.602885,2.180512,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.150000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,2.180512,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.200000,marginal_chi2,1.000000,30000,0.050000,64.230011,47.972984,9.300646,2.181470,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.200000,pair_max_z,0.950933,30000,0.050000,4.247604,3.599848,0.376492,2.181470,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.200000,serial_overlap_z,0.063333,30000,0.050000,1.956364,0.797655,0.602885,2.181470,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.200000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,2.181470,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.300000,marginal_chi2,1.000000,30000,0.050000,64.230011,47.972984,9.300646,2.181011,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.300000,pair_max_z,1.000000,30000,0.050000,4.247604,3.599848,0.376492,2.181011,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.300000,serial_overlap_z,0.126767,30000,0.050000,1.956364,0.797655,0.602885,2.181011,512,20260631
RTX5090_6_54_fixed,5000,hot_marginal,0.300000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,2.181011,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.000000,marginal_chi2,0.049633,30000,0.050000,64.230011,47.972984,9.300646,0.810360,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.000000,pair_max_z,0.046200,30000,0.050000,4.247604,3.599848,0.376492,0.810360,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.000000,serial_overlap_z,0.049767,30000,0.050000,1.956364,0.797655,0.602885,0.810360,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.000000,anchored_box,0.050133,30000,0.050000,0.021534,0.015068,0.003484,0.810360,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.005000,marginal_chi2,0.078433,30000,0.050000,64.230011,47.972984,9.300646,0.811944,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.005000,pair_max_z,0.260333,30000,0.050000,4.247604,3.599848,0.376492,0.811944,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.005000,serial_overlap_z,0.048100,30000,0.050000,1.956364,0.797655,0.602885,0.811944,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.005000,anchored_box,0.061900,30000,0.050000,0.021534,0.015068,0.003484,0.811944,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.010000,marginal_chi2,0.196767,30000,0.050000,64.230011,47.972984,9.300646,0.814815,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.010000,pair_max_z,0.971067,30000,0.050000,4.247604,3.599848,0.376492,0.814815,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.010000,serial_overlap_z,0.048367,30000,0.050000,1.956364,0.797655,0.602885,0.814815,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.010000,anchored_box,0.098400,30000,0.050000,0.021534,0.015068,0.003484,0.814815,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.020000,marginal_chi2,0.805500,30000,0.050000,64.230011,47.972984,9.300646,0.815836,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.020000,pair_max_z,1.000000,30000,0.050000,4.247604,3.599848,0.376492,0.815836,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.020000,serial_overlap_z,0.049967,30000,0.050000,1.956364,0.797655,0.602885,0.815836,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.020000,anchored_box,0.376300,30000,0.050000,0.021534,0.015068,0.003484,0.815836,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.030000,marginal_chi2,0.997600,30000,0.050000,64.230011,47.972984,9.300646,0.817582,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.030000,pair_max_z,1.000000,30000,0.050000,4.247604,3.599848,0.376492,0.817582,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.030000,serial_overlap_z,0.051700,30000,0.050000,1.956364,0.797655,0.602885,0.817582,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.030000,anchored_box,0.922167,30000,0.050000,0.021534,0.015068,0.003484,0.817582,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.050000,marginal_chi2,1.000000,30000,0.050000,64.230011,47.972984,9.300646,0.819908,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.050000,pair_max_z,1.000000,30000,0.050000,4.247604,3.599848,0.376492,0.819908,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.050000,serial_overlap_z,0.069300,30000,0.050000,1.956364,0.797655,0.602885,0.819908,512,20260631
RTX5090_6_54_fixed,5000,pair_injection,0.050000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,0.819908,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049333,30000,0.050000,64.230011,47.972984,9.300646,0.810581,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.044933,30000,0.050000,4.247604,3.599848,0.376492,0.810581,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.049167,30000,0.050000,1.956364,0.797655,0.602885,0.810581,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.000000,anchored_box,0.051667,30000,0.050000,0.021534,0.015068,0.003484,0.810581,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.047833,30000,0.050000,64.230011,47.972984,9.300646,0.810946,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.100833,30000,0.050000,4.247604,3.599848,0.376492,0.810946,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.050967,30000,0.050000,1.956364,0.797655,0.602885,0.810946,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.010000,anchored_box,0.067467,30000,0.050000,0.021534,0.015068,0.003484,0.810946,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.050700,30000,0.050000,64.230011,47.972984,9.300646,0.809629,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.485467,30000,0.050000,4.247604,3.599848,0.376492,0.809629,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.049267,30000,0.050000,1.956364,0.797655,0.602885,0.809629,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.020000,anchored_box,0.140467,30000,0.050000,0.021534,0.015068,0.003484,0.809629,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050167,30000,0.050000,64.230011,47.972984,9.300646,0.808655,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.040000,pair_max_z,0.999667,30000,0.050000,4.247604,3.599848,0.376492,0.808655,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.050133,30000,0.050000,1.956364,0.797655,0.602885,0.808655,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.040000,anchored_box,0.605833,30000,0.050000,0.021534,0.015068,0.003484,0.808655,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052767,30000,0.050000,64.230011,47.972984,9.300646,0.804601,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,30000,0.050000,4.247604,3.599848,0.376492,0.804601,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.054533,30000,0.050000,1.956364,0.797655,0.602885,0.804601,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,0.804601,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.057167,30000,0.050000,64.230011,47.972984,9.300646,0.801284,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,30000,0.050000,4.247604,3.599848,0.376492,0.801284,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.061467,30000,0.050000,1.956364,0.797655,0.602885,0.801284,512,20260631
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,0.801284,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.050033,30000,0.050000,64.230011,47.972984,9.300646,0.810632,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.046833,30000,0.050000,4.247604,3.599848,0.376492,0.810632,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.049833,30000,0.050000,1.956364,0.797655,0.602885,0.810632,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.052000,30000,0.050000,0.021534,0.015068,0.003484,0.810632,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050933,30000,0.050000,64.230011,47.972984,9.300646,0.810893,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.048367,30000,0.050000,4.247604,3.599848,0.376492,0.810893,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.051033,30000,0.050000,1.956364,0.797655,0.602885,0.810893,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.180567,30000,0.050000,0.021534,0.015068,0.003484,0.810893,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.052867,30000,0.050000,64.230011,47.972984,9.300646,0.811670,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.051700,30000,0.050000,4.247604,3.599848,0.376492,0.811670,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.048300,30000,0.050000,1.956364,0.797655,0.602885,0.811670,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.712167,30000,0.050000,0.021534,0.015068,0.003484,0.811670,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.050867,30000,0.050000,64.230011,47.972984,9.300646,0.814443,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.063067,30000,0.050000,4.247604,3.599848,0.376492,0.814443,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.050200,30000,0.050000,1.956364,0.797655,0.602885,0.814443,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,0.814443,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.050067,30000,0.050000,64.230011,47.972984,9.300646,0.814240,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.080500,30000,0.050000,4.247604,3.599848,0.376492,0.814240,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.050100,30000,0.050000,1.956364,0.797655,0.602885,0.814240,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,0.814240,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.049800,30000,0.050000,64.230011,47.972984,9.300646,0.811642,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.158300,30000,0.050000,4.247604,3.599848,0.376492,0.811642,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.051800,30000,0.050000,1.956364,0.797655,0.602885,0.811642,512,20260631
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,30000,0.050000,0.021534,0.015068,0.003484,0.811642,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.000000,marginal_chi2,0.051433,30000,0.050000,64.230011,47.972984,9.300646,0.812022,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.000000,pair_max_z,0.046400,30000,0.050000,4.247604,3.599848,0.376492,0.812022,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.000000,serial_overlap_z,0.050867,30000,0.050000,1.956364,0.797655,0.602885,0.812022,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.000000,anchored_box,0.050567,30000,0.050000,0.021534,0.015068,0.003484,0.812022,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.020000,marginal_chi2,0.054200,30000,0.050000,64.230011,47.972984,9.300646,0.813367,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.020000,pair_max_z,0.048900,30000,0.050000,4.247604,3.599848,0.376492,0.813367,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.020000,serial_overlap_z,0.341667,30000,0.050000,1.956364,0.797655,0.602885,0.813367,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.020000,anchored_box,0.053567,30000,0.050000,0.021534,0.015068,0.003484,0.813367,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.040000,marginal_chi2,0.059667,30000,0.050000,64.230011,47.972984,9.300646,0.815225,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.040000,pair_max_z,0.045033,30000,0.050000,4.247604,3.599848,0.376492,0.815225,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.040000,serial_overlap_z,0.868167,30000,0.050000,1.956364,0.797655,0.602885,0.815225,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.040000,anchored_box,0.053233,30000,0.050000,0.021534,0.015068,0.003484,0.815225,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.060000,marginal_chi2,0.060833,30000,0.050000,64.230011,47.972984,9.300646,0.817992,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.060000,pair_max_z,0.047267,30000,0.050000,4.247604,3.599848,0.376492,0.817992,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.060000,serial_overlap_z,0.995533,30000,0.050000,1.956364,0.797655,0.602885,0.817992,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.060000,anchored_box,0.053733,30000,0.050000,0.021534,0.015068,0.003484,0.817992,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.080000,marginal_chi2,0.066933,30000,0.050000,64.230011,47.972984,9.300646,0.816822,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.080000,pair_max_z,0.048200,30000,0.050000,4.247604,3.599848,0.376492,0.816822,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.080000,serial_overlap_z,1.000000,30000,0.050000,1.956364,0.797655,0.602885,0.816822,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.080000,anchored_box,0.055533,30000,0.050000,0.021534,0.015068,0.003484,0.816822,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.120000,marginal_chi2,0.075433,30000,0.050000,64.230011,47.972984,9.300646,0.817848,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.120000,pair_max_z,0.047933,30000,0.050000,4.247604,3.599848,0.376492,0.817848,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.120000,serial_overlap_z,1.000000,30000,0.050000,1.956364,0.797655,0.602885,0.817848,512,20260631
RTX5090_6_54_fixed,5000,serial_stickiness,0.120000,anchored_box,0.055000,30000,0.050000,0.021534,0.015068,0.003484,0.817848,512,20260631
RTX5090_6_54_fixed,10000,null,0,marginal_chi2,0.050000,120000,0.050000,64.293610,48.033993,9.298564,4.599619,512,20260631
RTX5090_6_54_fixed,10000,null,0,pair_max_z,0.038692,120000,0.050000,4.239620,3.565025,0.354180,4.599619,512,20260631
RTX5090_6_54_fixed,10000,null,0,serial_overlap_z,0.048725,120000,0.050000,1.965727,0.800109,0.603094,4.599619,512,20260631
RTX5090_6_54_fixed,10000,null,0,anchored_box,0.050000,120000,0.050000,0.015263,0.010648,0.002479,4.599619,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.000000,marginal_chi2,0.051300,30000,0.050000,64.293610,48.033993,9.298564,4.352044,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.000000,pair_max_z,0.038167,30000,0.050000,4.239620,3.565025,0.354180,4.352044,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.000000,serial_overlap_z,0.048333,30000,0.050000,1.965727,0.800109,0.603094,4.352044,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.000000,anchored_box,0.051333,30000,0.050000,0.015263,0.010648,0.002479,4.352044,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.050000,marginal_chi2,0.517900,30000,0.050000,64.293610,48.033993,9.298564,4.360333,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.050000,pair_max_z,0.080633,30000,0.050000,4.239620,3.565025,0.354180,4.360333,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.050000,serial_overlap_z,0.048367,30000,0.050000,1.965727,0.800109,0.603094,4.360333,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.050000,anchored_box,0.812000,30000,0.050000,0.015263,0.010648,0.002479,4.360333,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.100000,marginal_chi2,0.999733,30000,0.050000,64.293610,48.033993,9.298564,4.356324,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.100000,pair_max_z,0.420200,30000,0.050000,4.239620,3.565025,0.354180,4.356324,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.100000,serial_overlap_z,0.050833,30000,0.050000,1.965727,0.800109,0.603094,4.356324,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.100000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,4.356324,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.150000,marginal_chi2,1.000000,30000,0.050000,64.293610,48.033993,9.298564,4.364727,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.150000,pair_max_z,0.954767,30000,0.050000,4.239620,3.565025,0.354180,4.364727,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.150000,serial_overlap_z,0.056733,30000,0.050000,1.965727,0.800109,0.603094,4.364727,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.150000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,4.364727,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.200000,marginal_chi2,1.000000,30000,0.050000,64.293610,48.033993,9.298564,4.363185,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.200000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,4.363185,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.200000,serial_overlap_z,0.071200,30000,0.050000,1.965727,0.800109,0.603094,4.363185,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.200000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,4.363185,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.300000,marginal_chi2,1.000000,30000,0.050000,64.293610,48.033993,9.298564,4.363021,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.300000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,4.363021,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.300000,serial_overlap_z,0.200433,30000,0.050000,1.965727,0.800109,0.603094,4.363021,512,20260631
RTX5090_6_54_fixed,10000,hot_marginal,0.300000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,4.363021,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.000000,marginal_chi2,0.051367,30000,0.050000,64.293610,48.033993,9.298564,1.620732,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.000000,pair_max_z,0.040667,30000,0.050000,4.239620,3.565025,0.354180,1.620732,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.000000,serial_overlap_z,0.048833,30000,0.050000,1.965727,0.800109,0.603094,1.620732,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.000000,anchored_box,0.047867,30000,0.050000,0.015263,0.010648,0.002479,1.620732,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.005000,marginal_chi2,0.108300,30000,0.050000,64.293610,48.033993,9.298564,1.624046,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.005000,pair_max_z,0.682167,30000,0.050000,4.239620,3.565025,0.354180,1.624046,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.005000,serial_overlap_z,0.049633,30000,0.050000,1.965727,0.800109,0.603094,1.624046,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.005000,anchored_box,0.072300,30000,0.050000,0.015263,0.010648,0.002479,1.624046,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.010000,marginal_chi2,0.422200,30000,0.050000,64.293610,48.033993,9.298564,1.626856,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.010000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,1.626856,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.010000,serial_overlap_z,0.048900,30000,0.050000,1.965727,0.800109,0.603094,1.626856,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.010000,anchored_box,0.170600,30000,0.050000,0.015263,0.010648,0.002479,1.626856,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.020000,marginal_chi2,0.995000,30000,0.050000,64.293610,48.033993,9.298564,1.631920,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.020000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,1.631920,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.020000,serial_overlap_z,0.047133,30000,0.050000,1.965727,0.800109,0.603094,1.631920,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.020000,anchored_box,0.856767,30000,0.050000,0.015263,0.010648,0.002479,1.631920,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.030000,marginal_chi2,1.000000,30000,0.050000,64.293610,48.033993,9.298564,1.635384,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.030000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,1.635384,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.030000,serial_overlap_z,0.053233,30000,0.050000,1.965727,0.800109,0.603094,1.635384,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.030000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,1.635384,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.050000,marginal_chi2,1.000000,30000,0.050000,64.293610,48.033993,9.298564,1.640421,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.050000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,1.640421,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.050000,serial_overlap_z,0.084767,30000,0.050000,1.965727,0.800109,0.603094,1.640421,512,20260631
RTX5090_6_54_fixed,10000,pair_injection,0.050000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,1.640421,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049300,30000,0.050000,64.293610,48.033993,9.298564,1.619458,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.037800,30000,0.050000,4.239620,3.565025,0.354180,1.619458,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.047500,30000,0.050000,1.965727,0.800109,0.603094,1.619458,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.000000,anchored_box,0.049667,30000,0.050000,0.015263,0.010648,0.002479,1.619458,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.049000,30000,0.050000,64.293610,48.033993,9.298564,1.620308,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.172700,30000,0.050000,4.239620,3.565025,0.354180,1.620308,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.046000,30000,0.050000,1.965727,0.800109,0.603094,1.620308,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.010000,anchored_box,0.088700,30000,0.050000,0.015263,0.010648,0.002479,1.620308,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.051700,30000,0.050000,64.293610,48.033993,9.298564,1.620380,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.894500,30000,0.050000,4.239620,3.565025,0.354180,1.620380,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.048633,30000,0.050000,1.965727,0.800109,0.603094,1.620380,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.020000,anchored_box,0.264600,30000,0.050000,0.015263,0.010648,0.002479,1.620380,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050900,30000,0.050000,64.293610,48.033993,9.298564,1.616750,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,1.616750,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.051633,30000,0.050000,1.965727,0.800109,0.603094,1.616750,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.040000,anchored_box,0.977533,30000,0.050000,0.015263,0.010648,0.002479,1.616750,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052067,30000,0.050000,64.293610,48.033993,9.298564,1.608809,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,1.608809,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.052300,30000,0.050000,1.965727,0.800109,0.603094,1.608809,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,1.608809,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.055933,30000,0.050000,64.293610,48.033993,9.298564,1.601662,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,30000,0.050000,4.239620,3.565025,0.354180,1.601662,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.057767,30000,0.050000,1.965727,0.800109,0.603094,1.601662,512,20260631
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,1.601662,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.051233,30000,0.050000,64.293610,48.033993,9.298564,1.618378,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.039333,30000,0.050000,4.239620,3.565025,0.354180,1.618378,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.048133,30000,0.050000,1.965727,0.800109,0.603094,1.618378,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.051100,30000,0.050000,0.015263,0.010648,0.002479,1.618378,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.046500,30000,0.050000,64.293610,48.033993,9.298564,1.622637,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.039567,30000,0.050000,4.239620,3.565025,0.354180,1.622637,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.049100,30000,0.050000,1.965727,0.800109,0.603094,1.622637,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.354633,30000,0.050000,0.015263,0.010648,0.002479,1.622637,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.050333,30000,0.050000,64.293610,48.033993,9.298564,1.625300,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.046567,30000,0.050000,4.239620,3.565025,0.354180,1.625300,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.047700,30000,0.050000,1.965727,0.800109,0.603094,1.625300,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.984400,30000,0.050000,0.015263,0.010648,0.002479,1.625300,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.047933,30000,0.050000,64.293610,48.033993,9.298564,1.628139,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.071267,30000,0.050000,4.239620,3.565025,0.354180,1.628139,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.048767,30000,0.050000,1.965727,0.800109,0.603094,1.628139,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,1.628139,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.051200,30000,0.050000,64.293610,48.033993,9.298564,1.624819,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.143700,30000,0.050000,4.239620,3.565025,0.354180,1.624819,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.046600,30000,0.050000,1.965727,0.800109,0.603094,1.624819,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,1.624819,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.048200,30000,0.050000,64.293610,48.033993,9.298564,1.627110,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.719433,30000,0.050000,4.239620,3.565025,0.354180,1.627110,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.047333,30000,0.050000,1.965727,0.800109,0.603094,1.627110,512,20260631
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,30000,0.050000,0.015263,0.010648,0.002479,1.627110,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.000000,marginal_chi2,0.049833,30000,0.050000,64.293610,48.033993,9.298564,1.619832,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.000000,pair_max_z,0.039200,30000,0.050000,4.239620,3.565025,0.354180,1.619832,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.000000,serial_overlap_z,0.048600,30000,0.050000,1.965727,0.800109,0.603094,1.619832,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.000000,anchored_box,0.050100,30000,0.050000,0.015263,0.010648,0.002479,1.619832,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.020000,marginal_chi2,0.051433,30000,0.050000,64.293610,48.033993,9.298564,1.629872,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.020000,pair_max_z,0.039600,30000,0.050000,4.239620,3.565025,0.354180,1.629872,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.020000,serial_overlap_z,0.588667,30000,0.050000,1.965727,0.800109,0.603094,1.629872,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.020000,anchored_box,0.050133,30000,0.050000,0.015263,0.010648,0.002479,1.629872,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.040000,marginal_chi2,0.058267,30000,0.050000,64.293610,48.033993,9.298564,1.631640,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.040000,pair_max_z,0.040333,30000,0.050000,4.239620,3.565025,0.354180,1.631640,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.040000,serial_overlap_z,0.991733,30000,0.050000,1.965727,0.800109,0.603094,1.631640,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.040000,anchored_box,0.051600,30000,0.050000,0.015263,0.010648,0.002479,1.631640,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.060000,marginal_chi2,0.062100,30000,0.050000,64.293610,48.033993,9.298564,1.635186,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.060000,pair_max_z,0.041667,30000,0.050000,4.239620,3.565025,0.354180,1.635186,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.060000,serial_overlap_z,0.999967,30000,0.050000,1.965727,0.800109,0.603094,1.635186,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.060000,anchored_box,0.051767,30000,0.050000,0.015263,0.010648,0.002479,1.635186,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.080000,marginal_chi2,0.066000,30000,0.050000,64.293610,48.033993,9.298564,1.637566,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.080000,pair_max_z,0.039400,30000,0.050000,4.239620,3.565025,0.354180,1.637566,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.080000,serial_overlap_z,1.000000,30000,0.050000,1.965727,0.800109,0.603094,1.637566,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.080000,anchored_box,0.052100,30000,0.050000,0.015263,0.010648,0.002479,1.637566,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.120000,marginal_chi2,0.075500,30000,0.050000,64.293610,48.033993,9.298564,1.636233,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.120000,pair_max_z,0.041000,30000,0.050000,4.239620,3.565025,0.354180,1.636233,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.120000,serial_overlap_z,1.000000,30000,0.050000,1.965727,0.800109,0.603094,1.636233,512,20260631
RTX5090_6_54_fixed,10000,serial_stickiness,0.120000,anchored_box,0.053067,30000,0.050000,0.015263,0.010648,0.002479,1.636233,512,20260631


==> anc/results/gpu/gpu_power_rtx5090_future_n_calibrated.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed
RTX5090_future_n_calibrated,12000,null,0,marginal_chi2,0.05,140000,0.05,61.0233,45.0604,9.10942,5.30785,512,20260634
RTX5090_future_n_calibrated,12000,null,0,pair_max_z,0.0445143,140000,0.05,4.16364,3.52531,0.358945,5.30785,512,20260634
RTX5090_future_n_calibrated,12000,null,0,serial_overlap_z,0.0499857,140000,0.05,1.95261,0.797388,0.60292,5.30785,512,20260634
RTX5090_future_n_calibrated,12000,null,0,anchored_box,0.05,140000,0.05,0.013941,0.00969123,0.00227862,5.30785,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.000000,marginal_chi2,0.050700,30000,0.050000,61.023331,45.060398,9.109416,3.553456,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.000000,pair_max_z,0.042467,30000,0.050000,4.163641,3.525310,0.358945,3.553456,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.000000,serial_overlap_z,0.049733,30000,0.050000,1.952611,0.797388,0.602920,3.553456,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.000000,anchored_box,0.046267,30000,0.050000,0.013941,0.009691,0.002279,3.553456,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.050000,marginal_chi2,0.570700,30000,0.050000,61.023331,45.060398,9.109416,3.550580,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.050000,pair_max_z,0.090600,30000,0.050000,4.163641,3.525310,0.358945,3.550580,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.050000,serial_overlap_z,0.052000,30000,0.050000,1.952611,0.797388,0.602920,3.550580,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.050000,anchored_box,0.809800,30000,0.050000,0.013941,0.009691,0.002279,3.550580,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.100000,marginal_chi2,0.999933,30000,0.050000,61.023331,45.060398,9.109416,3.553004,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.100000,pair_max_z,0.428300,30000,0.050000,4.163641,3.525310,0.358945,3.553004,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.100000,serial_overlap_z,0.052633,30000,0.050000,1.952611,0.797388,0.602920,3.553004,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.100000,anchored_box,0.999967,30000,0.050000,0.013941,0.009691,0.002279,3.553004,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.150000,marginal_chi2,1.000000,30000,0.050000,61.023331,45.060398,9.109416,3.557264,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.150000,pair_max_z,0.952400,30000,0.050000,4.163641,3.525310,0.358945,3.557264,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.150000,serial_overlap_z,0.056867,30000,0.050000,1.952611,0.797388,0.602920,3.557264,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.150000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,3.557264,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.200000,marginal_chi2,1.000000,30000,0.050000,61.023331,45.060398,9.109416,3.553981,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.200000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,3.553981,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.200000,serial_overlap_z,0.076667,30000,0.050000,1.952611,0.797388,0.602920,3.553981,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.200000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,3.553981,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.300000,marginal_chi2,1.000000,30000,0.050000,61.023331,45.060398,9.109416,3.551458,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.300000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,3.551458,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.300000,serial_overlap_z,0.210067,30000,0.050000,1.952611,0.797388,0.602920,3.551458,512,20260634
RTX5090_future_n_calibrated,12000,hot_marginal,0.300000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,3.551458,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.000000,marginal_chi2,0.049733,30000,0.050000,61.023331,45.060398,9.109416,1.611686,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.000000,pair_max_z,0.043000,30000,0.050000,4.163641,3.525310,0.358945,1.611686,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.000000,serial_overlap_z,0.052367,30000,0.050000,1.952611,0.797388,0.602920,1.611686,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.000000,anchored_box,0.048767,30000,0.050000,0.013941,0.009691,0.002279,1.611686,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.005000,marginal_chi2,0.139467,30000,0.050000,61.023331,45.060398,9.109416,1.616380,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.005000,pair_max_z,0.931700,30000,0.050000,4.163641,3.525310,0.358945,1.616380,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.005000,serial_overlap_z,0.047300,30000,0.050000,1.952611,0.797388,0.602920,1.616380,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.005000,anchored_box,0.081300,30000,0.050000,0.013941,0.009691,0.002279,1.616380,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.010000,marginal_chi2,0.605300,30000,0.050000,61.023331,45.060398,9.109416,1.619935,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.010000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,1.619935,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.010000,serial_overlap_z,0.050000,30000,0.050000,1.952611,0.797388,0.602920,1.619935,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.010000,anchored_box,0.233433,30000,0.050000,0.013941,0.009691,0.002279,1.619935,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.020000,marginal_chi2,0.999933,30000,0.050000,61.023331,45.060398,9.109416,1.625957,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.020000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,1.625957,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.020000,serial_overlap_z,0.051533,30000,0.050000,1.952611,0.797388,0.602920,1.625957,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.020000,anchored_box,0.992967,30000,0.050000,0.013941,0.009691,0.002279,1.625957,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.030000,marginal_chi2,1.000000,30000,0.050000,61.023331,45.060398,9.109416,1.630017,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.030000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,1.630017,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.030000,serial_overlap_z,0.057933,30000,0.050000,1.952611,0.797388,0.602920,1.630017,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.030000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,1.630017,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.050000,marginal_chi2,1.000000,30000,0.050000,61.023331,45.060398,9.109416,1.632294,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.050000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,1.632294,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.050000,serial_overlap_z,0.112133,30000,0.050000,1.952611,0.797388,0.602920,1.632294,512,20260634
RTX5090_future_n_calibrated,12000,pair_injection,0.050000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,1.632294,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.046500,30000,0.050000,61.023331,45.060398,9.109416,1.612967,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.044733,30000,0.050000,4.163641,3.525310,0.358945,1.612967,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.048833,30000,0.050000,1.952611,0.797388,0.602920,1.612967,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.000000,anchored_box,0.051867,30000,0.050000,0.013941,0.009691,0.002279,1.612967,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.048733,30000,0.050000,61.023331,45.060398,9.109416,1.612373,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.224767,30000,0.050000,4.163641,3.525310,0.358945,1.612373,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.048067,30000,0.050000,1.952611,0.797388,0.602920,1.612373,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.010000,anchored_box,0.088267,30000,0.050000,0.013941,0.009691,0.002279,1.612373,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.049200,30000,0.050000,61.023331,45.060398,9.109416,1.611573,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.967867,30000,0.050000,4.163641,3.525310,0.358945,1.611573,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.049967,30000,0.050000,1.952611,0.797388,0.602920,1.611573,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.020000,anchored_box,0.277667,30000,0.050000,0.013941,0.009691,0.002279,1.611573,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.049500,30000,0.050000,61.023331,45.060398,9.109416,1.612053,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,1.612053,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.048867,30000,0.050000,1.952611,0.797388,0.602920,1.612053,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.040000,anchored_box,0.986833,30000,0.050000,0.013941,0.009691,0.002279,1.612053,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052233,30000,0.050000,61.023331,45.060398,9.109416,1.606955,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,1.606955,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.053000,30000,0.050000,1.952611,0.797388,0.602920,1.606955,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,1.606955,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.055233,30000,0.050000,61.023331,45.060398,9.109416,1.599575,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,30000,0.050000,4.163641,3.525310,0.358945,1.599575,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056133,30000,0.050000,1.952611,0.797388,0.602920,1.599575,512,20260634
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,1.599575,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.051333,30000,0.050000,61.023331,45.060398,9.109416,1.611889,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.047000,30000,0.050000,4.163641,3.525310,0.358945,1.611889,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.050367,30000,0.050000,1.952611,0.797388,0.602920,1.611889,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.048300,30000,0.050000,0.013941,0.009691,0.002279,1.611889,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.049433,30000,0.050000,61.023331,45.060398,9.109416,1.616712,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.047333,30000,0.050000,4.163641,3.525310,0.358945,1.616712,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.050267,30000,0.050000,1.952611,0.797388,0.602920,1.616712,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.306500,30000,0.050000,0.013941,0.009691,0.002279,1.616712,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.048567,30000,0.050000,61.023331,45.060398,9.109416,1.617327,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.054900,30000,0.050000,4.163641,3.525310,0.358945,1.617327,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.048433,30000,0.050000,1.952611,0.797388,0.602920,1.617327,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.971100,30000,0.050000,0.013941,0.009691,0.002279,1.617327,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.047733,30000,0.050000,61.023331,45.060398,9.109416,1.619076,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.089967,30000,0.050000,4.163641,3.525310,0.358945,1.619076,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.050967,30000,0.050000,1.952611,0.797388,0.602920,1.619076,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,1.619076,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.048567,30000,0.050000,61.023331,45.060398,9.109416,1.615615,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.171933,30000,0.050000,4.163641,3.525310,0.358945,1.615615,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.051400,30000,0.050000,1.952611,0.797388,0.602920,1.615615,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,1.615615,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050533,30000,0.050000,61.023331,45.060398,9.109416,1.616007,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.725033,30000,0.050000,4.163641,3.525310,0.358945,1.616007,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.047500,30000,0.050000,1.952611,0.797388,0.602920,1.616007,512,20260634
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,30000,0.050000,0.013941,0.009691,0.002279,1.616007,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.000000,marginal_chi2,0.047633,30000,0.050000,61.023331,45.060398,9.109416,1.615886,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.000000,pair_max_z,0.046133,30000,0.050000,4.163641,3.525310,0.358945,1.615886,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.000000,serial_overlap_z,0.051333,30000,0.050000,1.952611,0.797388,0.602920,1.615886,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.000000,anchored_box,0.048367,30000,0.050000,0.013941,0.009691,0.002279,1.615886,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.020000,marginal_chi2,0.053133,30000,0.050000,61.023331,45.060398,9.109416,1.617602,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.020000,pair_max_z,0.049067,30000,0.050000,4.163641,3.525310,0.358945,1.617602,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.020000,serial_overlap_z,0.800733,30000,0.050000,1.952611,0.797388,0.602920,1.617602,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.020000,anchored_box,0.051900,30000,0.050000,0.013941,0.009691,0.002279,1.617602,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.040000,marginal_chi2,0.059000,30000,0.050000,61.023331,45.060398,9.109416,1.621769,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.040000,pair_max_z,0.047633,30000,0.050000,4.163641,3.525310,0.358945,1.621769,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.040000,serial_overlap_z,0.999833,30000,0.050000,1.952611,0.797388,0.602920,1.621769,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.040000,anchored_box,0.049933,30000,0.050000,0.013941,0.009691,0.002279,1.621769,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.060000,marginal_chi2,0.061333,30000,0.050000,61.023331,45.060398,9.109416,1.625924,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.060000,pair_max_z,0.046833,30000,0.050000,4.163641,3.525310,0.358945,1.625924,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.060000,serial_overlap_z,1.000000,30000,0.050000,1.952611,0.797388,0.602920,1.625924,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.060000,anchored_box,0.050133,30000,0.050000,0.013941,0.009691,0.002279,1.625924,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.080000,marginal_chi2,0.070700,30000,0.050000,61.023331,45.060398,9.109416,1.628105,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.080000,pair_max_z,0.046200,30000,0.050000,4.163641,3.525310,0.358945,1.628105,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.080000,serial_overlap_z,1.000000,30000,0.050000,1.952611,0.797388,0.602920,1.628105,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.080000,anchored_box,0.050600,30000,0.050000,0.013941,0.009691,0.002279,1.628105,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.120000,marginal_chi2,0.080767,30000,0.050000,61.023331,45.060398,9.109416,1.630151,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.120000,pair_max_z,0.047400,30000,0.050000,4.163641,3.525310,0.358945,1.630151,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.120000,serial_overlap_z,1.000000,30000,0.050000,1.952611,0.797388,0.602920,1.630151,512,20260634
RTX5090_future_n_calibrated,12000,serial_stickiness,0.120000,anchored_box,0.053567,30000,0.050000,0.013941,0.009691,0.002279,1.630151,512,20260634
RTX5090_future_n_calibrated,16000,null,0,marginal_chi2,0.050000,140000,0.050000,60.973747,45.030586,9.129156,7.065055,512,20260634
RTX5090_future_n_calibrated,16000,null,0,pair_max_z,0.043907,140000,0.050000,4.163457,3.516637,0.351779,7.065055,512,20260634
RTX5090_future_n_calibrated,16000,null,0,serial_overlap_z,0.049571,140000,0.050000,1.961548,0.797495,0.603501,7.065055,512,20260634
RTX5090_future_n_calibrated,16000,null,0,anchored_box,0.049986,140000,0.050000,0.012066,0.008389,0.001970,7.065055,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.000000,marginal_chi2,0.051067,30000,0.050000,60.973747,45.030586,9.129156,4.746099,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.000000,pair_max_z,0.045367,30000,0.050000,4.163457,3.516637,0.351779,4.746099,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.000000,serial_overlap_z,0.048233,30000,0.050000,1.961548,0.797495,0.603501,4.746099,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.000000,anchored_box,0.049300,30000,0.050000,0.012066,0.008389,0.001970,4.746099,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.050000,marginal_chi2,0.754733,30000,0.050000,60.973747,45.030586,9.129156,4.758903,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.050000,pair_max_z,0.109367,30000,0.050000,4.163457,3.516637,0.351779,4.758903,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.050000,serial_overlap_z,0.048533,30000,0.050000,1.961548,0.797495,0.603501,4.758903,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.050000,anchored_box,0.915900,30000,0.050000,0.012066,0.008389,0.001970,4.758903,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.100000,marginal_chi2,1.000000,30000,0.050000,60.973747,45.030586,9.129156,4.759889,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.100000,pair_max_z,0.590200,30000,0.050000,4.163457,3.516637,0.351779,4.759889,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.100000,serial_overlap_z,0.051300,30000,0.050000,1.961548,0.797495,0.603501,4.759889,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.100000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,4.759889,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.150000,marginal_chi2,1.000000,30000,0.050000,60.973747,45.030586,9.129156,4.759646,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.150000,pair_max_z,0.995567,30000,0.050000,4.163457,3.516637,0.351779,4.759646,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.150000,serial_overlap_z,0.061067,30000,0.050000,1.961548,0.797495,0.603501,4.759646,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.150000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,4.759646,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.200000,marginal_chi2,1.000000,30000,0.050000,60.973747,45.030586,9.129156,4.758784,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.200000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,4.758784,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.200000,serial_overlap_z,0.086300,30000,0.050000,1.961548,0.797495,0.603501,4.758784,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.200000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,4.758784,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.300000,marginal_chi2,1.000000,30000,0.050000,60.973747,45.030586,9.129156,4.753701,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.300000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,4.753701,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.300000,serial_overlap_z,0.255333,30000,0.050000,1.961548,0.797495,0.603501,4.753701,512,20260634
RTX5090_future_n_calibrated,16000,hot_marginal,0.300000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,4.753701,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.000000,marginal_chi2,0.051067,30000,0.050000,60.973747,45.030586,9.129156,2.154152,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.000000,pair_max_z,0.045167,30000,0.050000,4.163457,3.516637,0.351779,2.154152,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.000000,serial_overlap_z,0.051367,30000,0.050000,1.961548,0.797495,0.603501,2.154152,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.000000,anchored_box,0.048800,30000,0.050000,0.012066,0.008389,0.001970,2.154152,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.005000,marginal_chi2,0.181267,30000,0.050000,60.973747,45.030586,9.129156,2.160126,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.005000,pair_max_z,0.988300,30000,0.050000,4.163457,3.516637,0.351779,2.160126,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.005000,serial_overlap_z,0.051000,30000,0.050000,1.961548,0.797495,0.603501,2.160126,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.005000,anchored_box,0.093767,30000,0.050000,0.012066,0.008389,0.001970,2.160126,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.010000,marginal_chi2,0.778367,30000,0.050000,60.973747,45.030586,9.129156,2.164872,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.010000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,2.164872,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.010000,serial_overlap_z,0.049000,30000,0.050000,1.961548,0.797495,0.603501,2.164872,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.010000,anchored_box,0.341833,30000,0.050000,0.012066,0.008389,0.001970,2.164872,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.020000,marginal_chi2,1.000000,30000,0.050000,60.973747,45.030586,9.129156,2.171971,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.020000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,2.171971,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.020000,serial_overlap_z,0.050767,30000,0.050000,1.961548,0.797495,0.603501,2.171971,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.020000,anchored_box,0.999800,30000,0.050000,0.012066,0.008389,0.001970,2.171971,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.030000,marginal_chi2,1.000000,30000,0.050000,60.973747,45.030586,9.129156,2.175483,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.030000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,2.175483,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.030000,serial_overlap_z,0.062367,30000,0.050000,1.961548,0.797495,0.603501,2.175483,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.030000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,2.175483,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.050000,marginal_chi2,1.000000,30000,0.050000,60.973747,45.030586,9.129156,2.179196,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.050000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,2.179196,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.050000,serial_overlap_z,0.134033,30000,0.050000,1.961548,0.797495,0.603501,2.179196,512,20260634
RTX5090_future_n_calibrated,16000,pair_injection,0.050000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,2.179196,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.047467,30000,0.050000,60.973747,45.030586,9.129156,2.153681,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.042533,30000,0.050000,4.163457,3.516637,0.351779,2.153681,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.050400,30000,0.050000,1.961548,0.797495,0.603501,2.153681,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.000000,anchored_box,0.049567,30000,0.050000,0.012066,0.008389,0.001970,2.153681,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050500,30000,0.050000,60.973747,45.030586,9.129156,2.155024,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.317800,30000,0.050000,4.163457,3.516637,0.351779,2.155024,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.051133,30000,0.050000,1.961548,0.797495,0.603501,2.155024,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.010000,anchored_box,0.101133,30000,0.050000,0.012066,0.008389,0.001970,2.155024,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.049767,30000,0.050000,60.973747,45.030586,9.129156,2.155460,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.997767,30000,0.050000,4.163457,3.516637,0.351779,2.155460,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.050100,30000,0.050000,1.961548,0.797495,0.603501,2.155460,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.020000,anchored_box,0.385767,30000,0.050000,0.012066,0.008389,0.001970,2.155460,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.050200,30000,0.050000,60.973747,45.030586,9.129156,2.152699,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,2.152699,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.048233,30000,0.050000,1.961548,0.797495,0.603501,2.152699,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.040000,anchored_box,0.999767,30000,0.050000,0.012066,0.008389,0.001970,2.152699,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.052233,30000,0.050000,60.973747,45.030586,9.129156,2.147859,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,2.147859,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.051700,30000,0.050000,1.961548,0.797495,0.603501,2.147859,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,2.147859,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.054300,30000,0.050000,60.973747,45.030586,9.129156,2.136133,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,30000,0.050000,4.163457,3.516637,0.351779,2.136133,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056967,30000,0.050000,1.961548,0.797495,0.603501,2.136133,512,20260634
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,2.136133,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.051600,30000,0.050000,60.973747,45.030586,9.129156,2.154981,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.042167,30000,0.050000,4.163457,3.516637,0.351779,2.154981,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.050100,30000,0.050000,1.961548,0.797495,0.603501,2.154981,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.053167,30000,0.050000,0.012066,0.008389,0.001970,2.154981,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.050000,30000,0.050000,60.973747,45.030586,9.129156,2.157343,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.047667,30000,0.050000,4.163457,3.516637,0.351779,2.157343,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.050000,30000,0.050000,1.961548,0.797495,0.603501,2.157343,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.425100,30000,0.050000,0.012066,0.008389,0.001970,2.157343,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.050867,30000,0.050000,60.973747,45.030586,9.129156,2.158729,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.060267,30000,0.050000,4.163457,3.516637,0.351779,2.158729,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.049400,30000,0.050000,1.961548,0.797495,0.603501,2.158729,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.997567,30000,0.050000,0.012066,0.008389,0.001970,2.158729,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.049233,30000,0.050000,60.973747,45.030586,9.129156,2.159440,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.115233,30000,0.050000,4.163457,3.516637,0.351779,2.159440,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.049933,30000,0.050000,1.961548,0.797495,0.603501,2.159440,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,2.159440,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.049867,30000,0.050000,60.973747,45.030586,9.129156,2.158898,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.305633,30000,0.050000,4.163457,3.516637,0.351779,2.158898,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.050800,30000,0.050000,1.961548,0.797495,0.603501,2.158898,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,2.158898,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.049367,30000,0.050000,60.973747,45.030586,9.129156,2.155867,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.983767,30000,0.050000,4.163457,3.516637,0.351779,2.155867,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.050033,30000,0.050000,1.961548,0.797495,0.603501,2.155867,512,20260634
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,30000,0.050000,0.012066,0.008389,0.001970,2.155867,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.000000,marginal_chi2,0.050233,30000,0.050000,60.973747,45.030586,9.129156,2.154444,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.000000,pair_max_z,0.044767,30000,0.050000,4.163457,3.516637,0.351779,2.154444,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.000000,serial_overlap_z,0.050233,30000,0.050000,1.961548,0.797495,0.603501,2.154444,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.000000,anchored_box,0.048833,30000,0.050000,0.012066,0.008389,0.001970,2.154444,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.020000,marginal_chi2,0.051367,30000,0.050000,60.973747,45.030586,9.129156,2.160912,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.020000,pair_max_z,0.043533,30000,0.050000,4.163457,3.516637,0.351779,2.160912,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.020000,serial_overlap_z,0.896767,30000,0.050000,1.961548,0.797495,0.603501,2.160912,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.020000,anchored_box,0.050300,30000,0.050000,0.012066,0.008389,0.001970,2.160912,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.040000,marginal_chi2,0.058367,30000,0.050000,60.973747,45.030586,9.129156,2.166176,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.040000,pair_max_z,0.045733,30000,0.050000,4.163457,3.516637,0.351779,2.166176,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.040000,serial_overlap_z,1.000000,30000,0.050000,1.961548,0.797495,0.603501,2.166176,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.040000,anchored_box,0.052300,30000,0.050000,0.012066,0.008389,0.001970,2.166176,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.060000,marginal_chi2,0.063000,30000,0.050000,60.973747,45.030586,9.129156,2.170503,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.060000,pair_max_z,0.047300,30000,0.050000,4.163457,3.516637,0.351779,2.170503,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.060000,serial_overlap_z,1.000000,30000,0.050000,1.961548,0.797495,0.603501,2.170503,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.060000,anchored_box,0.053167,30000,0.050000,0.012066,0.008389,0.001970,2.170503,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.080000,marginal_chi2,0.067167,30000,0.050000,60.973747,45.030586,9.129156,2.171856,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.080000,pair_max_z,0.044700,30000,0.050000,4.163457,3.516637,0.351779,2.171856,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.080000,serial_overlap_z,1.000000,30000,0.050000,1.961548,0.797495,0.603501,2.171856,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.080000,anchored_box,0.053433,30000,0.050000,0.012066,0.008389,0.001970,2.171856,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.120000,marginal_chi2,0.078833,30000,0.050000,60.973747,45.030586,9.129156,2.174082,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.120000,pair_max_z,0.045567,30000,0.050000,4.163457,3.516637,0.351779,2.174082,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.120000,serial_overlap_z,1.000000,30000,0.050000,1.961548,0.797495,0.603501,2.174082,512,20260634
RTX5090_future_n_calibrated,16000,serial_stickiness,0.120000,anchored_box,0.053933,30000,0.050000,0.012066,0.008389,0.001970,2.174082,512,20260634
RTX5090_future_n_calibrated,20000,null,0,marginal_chi2,0.049993,140000,0.050000,60.951996,45.014194,9.096487,8.833512,512,20260634
RTX5090_future_n_calibrated,20000,null,0,pair_max_z,0.044536,140000,0.050000,4.144092,3.509152,0.347186,8.833512,512,20260634
RTX5090_future_n_calibrated,20000,null,0,serial_overlap_z,0.049764,140000,0.050000,1.952446,0.795730,0.603172,8.833512,512,20260634
RTX5090_future_n_calibrated,20000,null,0,anchored_box,0.050000,140000,0.050000,0.010764,0.007499,0.001753,8.833512,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.000000,marginal_chi2,0.049900,30000,0.050000,60.951996,45.014194,9.096487,5.937208,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.000000,pair_max_z,0.045267,30000,0.050000,4.144092,3.509152,0.347186,5.937208,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.000000,serial_overlap_z,0.048967,30000,0.050000,1.952446,0.795730,0.603172,5.937208,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.000000,anchored_box,0.050400,30000,0.050000,0.010764,0.007499,0.001753,5.937208,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.050000,marginal_chi2,0.869933,30000,0.050000,60.951996,45.014194,9.096487,5.947395,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.050000,pair_max_z,0.133700,30000,0.050000,4.144092,3.509152,0.347186,5.947395,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.050000,serial_overlap_z,0.049800,30000,0.050000,1.952446,0.795730,0.603172,5.947395,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.050000,anchored_box,0.964767,30000,0.050000,0.010764,0.007499,0.001753,5.947395,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.100000,marginal_chi2,1.000000,30000,0.050000,60.951996,45.014194,9.096487,5.947635,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.100000,pair_max_z,0.749367,30000,0.050000,4.144092,3.509152,0.347186,5.947635,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.100000,serial_overlap_z,0.054533,30000,0.050000,1.952446,0.795730,0.603172,5.947635,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.100000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,5.947635,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.150000,marginal_chi2,1.000000,30000,0.050000,60.951996,45.014194,9.096487,5.945104,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.150000,pair_max_z,0.999833,30000,0.050000,4.144092,3.509152,0.347186,5.945104,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.150000,serial_overlap_z,0.064000,30000,0.050000,1.952446,0.795730,0.603172,5.945104,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.150000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,5.945104,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.200000,marginal_chi2,1.000000,30000,0.050000,60.951996,45.014194,9.096487,5.945833,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.200000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,5.945833,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.200000,serial_overlap_z,0.093600,30000,0.050000,1.952446,0.795730,0.603172,5.945833,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.200000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,5.945833,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.300000,marginal_chi2,1.000000,30000,0.050000,60.951996,45.014194,9.096487,5.941293,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.300000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,5.941293,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.300000,serial_overlap_z,0.309367,30000,0.050000,1.952446,0.795730,0.603172,5.941293,512,20260634
RTX5090_future_n_calibrated,20000,hot_marginal,0.300000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,5.941293,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.000000,marginal_chi2,0.049967,30000,0.050000,60.951996,45.014194,9.096487,2.692661,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.000000,pair_max_z,0.045433,30000,0.050000,4.144092,3.509152,0.347186,2.692661,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.000000,serial_overlap_z,0.050500,30000,0.050000,1.952446,0.795730,0.603172,2.692661,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.000000,anchored_box,0.047000,30000,0.050000,0.010764,0.007499,0.001753,2.692661,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.005000,marginal_chi2,0.228800,30000,0.050000,60.951996,45.014194,9.096487,2.697877,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.005000,pair_max_z,0.998600,30000,0.050000,4.144092,3.509152,0.347186,2.697877,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.005000,serial_overlap_z,0.052867,30000,0.050000,1.952446,0.795730,0.603172,2.697877,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.005000,anchored_box,0.107800,30000,0.050000,0.010764,0.007499,0.001753,2.697877,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.010000,marginal_chi2,0.888867,30000,0.050000,60.951996,45.014194,9.096487,2.705815,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.010000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,2.705815,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.010000,serial_overlap_z,0.047667,30000,0.050000,1.952446,0.795730,0.603172,2.705815,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.010000,anchored_box,0.482067,30000,0.050000,0.010764,0.007499,0.001753,2.705815,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.020000,marginal_chi2,1.000000,30000,0.050000,60.951996,45.014194,9.096487,2.715634,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.020000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,2.715634,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.020000,serial_overlap_z,0.052200,30000,0.050000,1.952446,0.795730,0.603172,2.715634,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.020000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.715634,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.030000,marginal_chi2,1.000000,30000,0.050000,60.951996,45.014194,9.096487,2.720169,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.030000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,2.720169,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.030000,serial_overlap_z,0.067000,30000,0.050000,1.952446,0.795730,0.603172,2.720169,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.030000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.720169,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.050000,marginal_chi2,1.000000,30000,0.050000,60.951996,45.014194,9.096487,2.725614,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.050000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,2.725614,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.050000,serial_overlap_z,0.153600,30000,0.050000,1.952446,0.795730,0.603172,2.725614,512,20260634
RTX5090_future_n_calibrated,20000,pair_injection,0.050000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.725614,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.000000,marginal_chi2,0.049900,30000,0.050000,60.951996,45.014194,9.096487,2.692987,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.000000,pair_max_z,0.043700,30000,0.050000,4.144092,3.509152,0.347186,2.692987,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.000000,serial_overlap_z,0.051533,30000,0.050000,1.952446,0.795730,0.603172,2.692987,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.000000,anchored_box,0.052067,30000,0.050000,0.010764,0.007499,0.001753,2.692987,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.010000,marginal_chi2,0.050633,30000,0.050000,60.951996,45.014194,9.096487,2.693401,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.010000,pair_max_z,0.442067,30000,0.050000,4.144092,3.509152,0.347186,2.693401,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.010000,serial_overlap_z,0.049033,30000,0.050000,1.952446,0.795730,0.603172,2.693401,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.010000,anchored_box,0.122700,30000,0.050000,0.010764,0.007499,0.001753,2.693401,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.020000,marginal_chi2,0.050667,30000,0.050000,60.951996,45.014194,9.096487,2.694026,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.020000,pair_max_z,0.999967,30000,0.050000,4.144092,3.509152,0.347186,2.694026,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.020000,serial_overlap_z,0.050267,30000,0.050000,1.952446,0.795730,0.603172,2.694026,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.020000,anchored_box,0.525500,30000,0.050000,0.010764,0.007499,0.001753,2.694026,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.040000,marginal_chi2,0.049900,30000,0.050000,60.951996,45.014194,9.096487,2.692788,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.040000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,2.692788,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.040000,serial_overlap_z,0.052533,30000,0.050000,1.952446,0.795730,0.603172,2.692788,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.040000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.692788,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.080000,marginal_chi2,0.050900,30000,0.050000,60.951996,45.014194,9.096487,2.684261,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.080000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,2.684261,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.080000,serial_overlap_z,0.053733,30000,0.050000,1.952446,0.795730,0.603172,2.684261,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.684261,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.120000,marginal_chi2,0.056167,30000,0.050000,60.951996,45.014194,9.096487,2.670610,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.120000,pair_max_z,1.000000,30000,0.050000,4.144092,3.509152,0.347186,2.670610,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.120000,serial_overlap_z,0.056267,30000,0.050000,1.952446,0.795730,0.603172,2.670610,512,20260634
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.670610,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.000000,marginal_chi2,0.050367,30000,0.050000,60.951996,45.014194,9.096487,2.693484,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.000000,pair_max_z,0.044433,30000,0.050000,4.144092,3.509152,0.347186,2.693484,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.000000,serial_overlap_z,0.052133,30000,0.050000,1.952446,0.795730,0.603172,2.693484,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.000000,anchored_box,0.051200,30000,0.050000,0.010764,0.007499,0.001753,2.693484,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.020000,marginal_chi2,0.049633,30000,0.050000,60.951996,45.014194,9.096487,2.695878,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.020000,pair_max_z,0.052833,30000,0.050000,4.144092,3.509152,0.347186,2.695878,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.020000,serial_overlap_z,0.049967,30000,0.050000,1.952446,0.795730,0.603172,2.695878,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.020000,anchored_box,0.541433,30000,0.050000,0.010764,0.007499,0.001753,2.695878,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.040000,marginal_chi2,0.050400,30000,0.050000,60.951996,45.014194,9.096487,2.698458,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.040000,pair_max_z,0.066500,30000,0.050000,4.144092,3.509152,0.347186,2.698458,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.040000,serial_overlap_z,0.047200,30000,0.050000,1.952446,0.795730,0.603172,2.698458,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.040000,anchored_box,0.999967,30000,0.050000,0.010764,0.007499,0.001753,2.698458,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.080000,marginal_chi2,0.052733,30000,0.050000,60.951996,45.014194,9.096487,2.699541,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.080000,pair_max_z,0.151867,30000,0.050000,4.144092,3.509152,0.347186,2.699541,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.080000,serial_overlap_z,0.050033,30000,0.050000,1.952446,0.795730,0.603172,2.699541,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.080000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.699541,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.120000,marginal_chi2,0.049100,30000,0.050000,60.951996,45.014194,9.096487,2.697419,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.120000,pair_max_z,0.440900,30000,0.050000,4.144092,3.509152,0.347186,2.697419,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.120000,serial_overlap_z,0.050800,30000,0.050000,1.952446,0.795730,0.603172,2.697419,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.120000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.697419,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.200000,marginal_chi2,0.050200,30000,0.050000,60.951996,45.014194,9.096487,2.695330,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.200000,pair_max_z,0.999900,30000,0.050000,4.144092,3.509152,0.347186,2.695330,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.200000,serial_overlap_z,0.048067,30000,0.050000,1.952446,0.795730,0.603172,2.695330,512,20260634
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.200000,anchored_box,1.000000,30000,0.050000,0.010764,0.007499,0.001753,2.695330,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.000000,marginal_chi2,0.049500,30000,0.050000,60.951996,45.014194,9.096487,2.693761,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.000000,pair_max_z,0.045767,30000,0.050000,4.144092,3.509152,0.347186,2.693761,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.000000,serial_overlap_z,0.049700,30000,0.050000,1.952446,0.795730,0.603172,2.693761,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.000000,anchored_box,0.050767,30000,0.050000,0.010764,0.007499,0.001753,2.693761,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.020000,marginal_chi2,0.055267,30000,0.050000,60.951996,45.014194,9.096487,2.701907,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.020000,pair_max_z,0.045633,30000,0.050000,4.144092,3.509152,0.347186,2.701907,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.020000,serial_overlap_z,0.951333,30000,0.050000,1.952446,0.795730,0.603172,2.701907,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.020000,anchored_box,0.051600,30000,0.050000,0.010764,0.007499,0.001753,2.701907,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.040000,marginal_chi2,0.057333,30000,0.050000,60.951996,45.014194,9.096487,2.707493,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.040000,pair_max_z,0.045633,30000,0.050000,4.144092,3.509152,0.347186,2.707493,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.040000,serial_overlap_z,1.000000,30000,0.050000,1.952446,0.795730,0.603172,2.707493,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.040000,anchored_box,0.054533,30000,0.050000,0.010764,0.007499,0.001753,2.707493,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.060000,marginal_chi2,0.064167,30000,0.050000,60.951996,45.014194,9.096487,2.711681,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.060000,pair_max_z,0.047133,30000,0.050000,4.144092,3.509152,0.347186,2.711681,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.060000,serial_overlap_z,1.000000,30000,0.050000,1.952446,0.795730,0.603172,2.711681,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.060000,anchored_box,0.053867,30000,0.050000,0.010764,0.007499,0.001753,2.711681,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.080000,marginal_chi2,0.070533,30000,0.050000,60.951996,45.014194,9.096487,2.716344,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.080000,pair_max_z,0.046267,30000,0.050000,4.144092,3.509152,0.347186,2.716344,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.080000,serial_overlap_z,1.000000,30000,0.050000,1.952446,0.795730,0.603172,2.716344,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.080000,anchored_box,0.054133,30000,0.050000,0.010764,0.007499,0.001753,2.716344,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.120000,marginal_chi2,0.080400,30000,0.050000,60.951996,45.014194,9.096487,2.718423,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.120000,pair_max_z,0.047733,30000,0.050000,4.144092,3.509152,0.347186,2.718423,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.120000,serial_overlap_z,1.000000,30000,0.050000,1.952446,0.795730,0.603172,2.718423,512,20260634
RTX5090_future_n_calibrated,20000,serial_stickiness,0.120000,anchored_box,0.056767,30000,0.050000,0.010764,0.007499,0.001753,2.718423,512,20260634


==> anc/results/tables/format_scale_power.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed,format
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.050517,60000,0.05,60.855999,44.972416,9.072677,0.95954,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.039533,60000,0.05,4.272392,3.574577,0.387569,0.95954,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.049583,60000,0.05,0.021508,0.015011,0.003492,0.95954,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0502,60000,0.05,60.855999,44.972416,9.072677,0.958653,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.0876,60000,0.05,4.272392,3.574577,0.387569,0.958653,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.070917,60000,0.05,0.021508,0.015011,0.003492,0.958653,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.051433,60000,0.05,60.855999,44.972416,9.072677,0.959591,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.439367,60000,0.05,4.272392,3.574577,0.387569,0.959591,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.166033,60000,0.05,0.021508,0.015011,0.003492,0.959591,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.052617,60000,0.05,60.855999,44.972416,9.072677,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.99945,60000,0.05,4.272392,3.574577,0.387569,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.8101,60000,0.05,0.021508,0.015011,0.003492,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.053817,60000,0.05,60.855999,44.972416,9.072677,0.955704,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,60000,0.05,4.272392,3.574577,0.387569,0.955704,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.955704,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.055567,60000,0.05,60.855999,44.972416,9.072677,0.951728,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,60000,0.05,4.272392,3.574577,0.387569,0.951728,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.951728,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0486,60000,0.05,60.855999,44.972416,9.072677,0.959673,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.041783,60000,0.05,4.272392,3.574577,0.387569,0.959673,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.049933,60000,0.05,0.021508,0.015011,0.003492,0.959673,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.049617,60000,0.05,60.855999,44.972416,9.072677,0.960135,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.039817,60000,0.05,4.272392,3.574577,0.387569,0.960135,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.132367,60000,0.05,0.021508,0.015011,0.003492,0.960135,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.051033,60000,0.05,60.855999,44.972416,9.072677,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0443,60000,0.05,4.272392,3.574577,0.387569,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.4891,60000,0.05,0.021508,0.015011,0.003492,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.052217,60000,0.05,60.855999,44.972416,9.072677,0.958259,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.056967,60000,0.05,4.272392,3.574577,0.387569,0.958259,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.08,anchored_box,0.9993,60000,0.05,0.021508,0.015011,0.003492,0.958259,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.050633,60000,0.05,60.855999,44.972416,9.072677,0.958075,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.070667,60000,0.05,4.272392,3.574577,0.387569,0.958075,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.958075,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0503,60000,0.05,60.855999,44.972416,9.072677,0.954036,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.124733,60000,0.05,4.272392,3.574577,0.387569,0.954036,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.954036,512,20260630,5/50
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.049333,30000,0.05,64.230011,47.972984,9.300646,0.810581,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.044933,30000,0.05,4.247604,3.599848,0.376492,0.810581,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.051667,30000,0.05,0.021534,0.015068,0.003484,0.810581,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.047833,30000,0.05,64.230011,47.972984,9.300646,0.810946,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.100833,30000,0.05,4.247604,3.599848,0.376492,0.810946,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.067467,30000,0.05,0.021534,0.015068,0.003484,0.810946,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0507,30000,0.05,64.230011,47.972984,9.300646,0.809629,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.485467,30000,0.05,4.247604,3.599848,0.376492,0.809629,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.140467,30000,0.05,0.021534,0.015068,0.003484,0.809629,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.050167,30000,0.05,64.230011,47.972984,9.300646,0.808655,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.999667,30000,0.05,4.247604,3.599848,0.376492,0.808655,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.605833,30000,0.05,0.021534,0.015068,0.003484,0.808655,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052767,30000,0.05,64.230011,47.972984,9.300646,0.804601,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,30000,0.05,4.247604,3.599848,0.376492,0.804601,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.804601,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.057167,30000,0.05,64.230011,47.972984,9.300646,0.801284,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,30000,0.05,4.247604,3.599848,0.376492,0.801284,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.801284,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.050033,30000,0.05,64.230011,47.972984,9.300646,0.810632,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.046833,30000,0.05,4.247604,3.599848,0.376492,0.810632,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.052,30000,0.05,0.021534,0.015068,0.003484,0.810632,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.050933,30000,0.05,64.230011,47.972984,9.300646,0.810893,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.048367,30000,0.05,4.247604,3.599848,0.376492,0.810893,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.180567,30000,0.05,0.021534,0.015068,0.003484,0.810893,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.052867,30000,0.05,64.230011,47.972984,9.300646,0.81167,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0517,30000,0.05,4.247604,3.599848,0.376492,0.81167,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.712167,30000,0.05,0.021534,0.015068,0.003484,0.81167,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.050867,30000,0.05,64.230011,47.972984,9.300646,0.814443,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.063067,30000,0.05,4.247604,3.599848,0.376492,0.814443,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.814443,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.050067,30000,0.05,64.230011,47.972984,9.300646,0.81424,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.0805,30000,0.05,4.247604,3.599848,0.376492,0.81424,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.81424,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0498,30000,0.05,64.230011,47.972984,9.300646,0.811642,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1583,30000,0.05,4.247604,3.599848,0.376492,0.811642,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.811642,512,20260631,6/54
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0496,40000,0.05,105.750031,83.993027,12.589133,1.759453,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.04925,40000,0.05,4.693666,4.053096,0.408403,1.759453,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.0505,40000,0.05,0.021615,0.015164,0.003465,1.759453,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.04985,40000,0.05,105.750031,83.993027,12.589133,1.760672,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.09935,40000,0.05,4.693666,4.053096,0.408403,1.760672,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.07375,40000,0.05,0.021615,0.015164,0.003465,1.760672,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.049575,40000,0.05,105.750031,83.993027,12.589133,1.761167,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.502075,40000,0.05,4.693666,4.053096,0.408403,1.761167,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.160875,40000,0.05,0.021615,0.015164,0.003465,1.761167,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.04915,40000,0.05,105.750031,83.993027,12.589133,1.762092,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.9998,40000,0.05,4.693666,4.053096,0.408403,1.762092,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.688325,40000,0.05,0.021615,0.015164,0.003465,1.762092,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05095,40000,0.05,105.750031,83.993027,12.589133,1.764765,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.693666,4.053096,0.408403,1.764765,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.764765,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.057675,40000,0.05,105.750031,83.993027,12.589133,1.766146,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.693666,4.053096,0.408403,1.766146,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.766146,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0482,40000,0.05,105.750031,83.993027,12.589133,1.759741,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.04845,40000,0.05,4.693666,4.053096,0.408403,1.759741,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0508,40000,0.05,0.021615,0.015164,0.003465,1.759741,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.04935,40000,0.05,105.750031,83.993027,12.589133,1.76101,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.049025,40000,0.05,4.693666,4.053096,0.408403,1.76101,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.166775,40000,0.05,0.021615,0.015164,0.003465,1.76101,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.04835,40000,0.05,105.750031,83.993027,12.589133,1.761443,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.051075,40000,0.05,4.693666,4.053096,0.408403,1.761443,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.650925,40000,0.05,0.021615,0.015164,0.003465,1.761443,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.049375,40000,0.05,105.750031,83.993027,12.589133,1.761686,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.056275,40000,0.05,4.693666,4.053096,0.408403,1.761686,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.08,anchored_box,0.999975,40000,0.05,0.021615,0.015164,0.003465,1.761686,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.049925,40000,0.05,105.750031,83.993027,12.589133,1.759959,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.06745,40000,0.05,4.693666,4.053096,0.408403,1.759959,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.759959,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0499,40000,0.05,105.750031,83.993027,12.589133,1.755239,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.089225,40000,0.05,4.693666,4.053096,0.408403,1.755239,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.755239,512,20260632,6/90


==> anc/results/tables/format_scale_power.tex <==
\begin{tabular}{lllrrr}
\toprule
 &  & statistic & anchored\_box & marginal\_chi2 & pair\_max\_z \\
format & alternative & strength &  &  &  \\
\midrule
\multirow[t]{12}{*}{5/50} & \multirow[t]{6}{*}{band\_repulsion\_marginal\_preserving} & 0.000000 & 0.050 & 0.049 & 0.042 \\
 &  & 0.020000 & 0.132 & 0.050 & 0.040 \\
 &  & 0.040000 & 0.489 & 0.051 & 0.044 \\
 &  & 0.080000 & 0.999 & 0.052 & 0.057 \\
 &  & 0.120000 & 1.000 & 0.051 & 0.071 \\
 &  & 0.200000 & 1.000 & 0.050 & 0.125 \\
\cline{2-6}
 & \multirow[t]{6}{*}{block\_cluster\_marginal\_preserving} & 0.000000 & 0.050 & 0.051 & 0.040 \\
 &  & 0.010000 & 0.071 & 0.050 & 0.088 \\
 &  & 0.020000 & 0.166 & 0.051 & 0.439 \\
 &  & 0.040000 & 0.810 & 0.053 & 0.999 \\
 &  & 0.080000 & 1.000 & 0.054 & 1.000 \\
 &  & 0.120000 & 1.000 & 0.056 & 1.000 \\
\cline{1-6} \cline{2-6}
\multirow[t]{12}{*}{6/54} & \multirow[t]{6}{*}{band\_repulsion\_marginal\_preserving} & 0.000000 & 0.052 & 0.050 & 0.047 \\
 &  & 0.020000 & 0.181 & 0.051 & 0.048 \\
 &  & 0.040000 & 0.712 & 0.053 & 0.052 \\
 &  & 0.080000 & 1.000 & 0.051 & 0.063 \\
 &  & 0.120000 & 1.000 & 0.050 & 0.081 \\
 &  & 0.200000 & 1.000 & 0.050 & 0.158 \\
\cline{2-6}
 & \multirow[t]{6}{*}{block\_cluster\_marginal\_preserving} & 0.000000 & 0.052 & 0.049 & 0.045 \\
 &  & 0.010000 & 0.067 & 0.048 & 0.101 \\
 &  & 0.020000 & 0.140 & 0.051 & 0.485 \\
 &  & 0.040000 & 0.606 & 0.050 & 1.000 \\
 &  & 0.080000 & 1.000 & 0.053 & 1.000 \\
 &  & 0.120000 & 1.000 & 0.057 & 1.000 \\
\cline{1-6} \cline{2-6}
\multirow[t]{12}{*}{6/90} & \multirow[t]{6}{*}{band\_repulsion\_marginal\_preserving} & 0.000000 & 0.051 & 0.048 & 0.048 \\
 &  & 0.020000 & 0.167 & 0.049 & 0.049 \\
 &  & 0.040000 & 0.651 & 0.048 & 0.051 \\
 &  & 0.080000 & 1.000 & 0.049 & 0.056 \\
 &  & 0.120000 & 1.000 & 0.050 & 0.067 \\
 &  & 0.200000 & 1.000 & 0.050 & 0.089 \\
\cline{2-6}
 & \multirow[t]{6}{*}{block\_cluster\_marginal\_preserving} & 0.000000 & 0.051 & 0.050 & 0.049 \\
 &  & 0.010000 & 0.074 & 0.050 & 0.099 \\
 &  & 0.020000 & 0.161 & 0.050 & 0.502 \\
 &  & 0.040000 & 0.688 & 0.049 & 1.000 \\
 &  & 0.080000 & 1.000 & 0.051 & 1.000 \\
 &  & 0.120000 & 1.000 & 0.058 & 1.000 \\
\cline{1-6} \cline{2-6}
\bottomrule
\end{tabular}


==> anc/results/tables/gpu_power_5_50.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed,format
RTX5090_5_50_calibrated,1956,hot_marginal,0.0,marginal_chi2,0.050683,60000,0.05,60.899792,44.991367,9.101306,0.653234,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.0,pair_max_z,0.029217,60000,0.05,4.531304,3.680074,0.437231,0.653234,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.0,serial_overlap_z,0.04955,60000,0.05,1.952563,0.79976,0.60431,0.653234,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.0,anchored_box,0.0515,60000,0.05,0.034349,0.023986,0.005577,0.653234,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.05,marginal_chi2,0.1015,60000,0.05,60.899792,44.991367,9.101306,0.654627,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.05,pair_max_z,0.03235,60000,0.05,4.531304,3.680074,0.437231,0.654627,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.05,serial_overlap_z,0.050333,60000,0.05,1.952563,0.79976,0.60431,0.654627,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.05,anchored_box,0.191483,60000,0.05,0.034349,0.023986,0.005577,0.654627,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.1,marginal_chi2,0.368867,60000,0.05,60.899792,44.991367,9.101306,0.652938,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.1,pair_max_z,0.051983,60000,0.05,4.531304,3.680074,0.437231,0.652938,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.1,serial_overlap_z,0.048967,60000,0.05,1.952563,0.79976,0.60431,0.652938,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.1,anchored_box,0.657917,60000,0.05,0.034349,0.023986,0.005577,0.652938,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.15,marginal_chi2,0.834917,60000,0.05,60.899792,44.991367,9.101306,0.65337,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.15,pair_max_z,0.102033,60000,0.05,4.531304,3.680074,0.437231,0.65337,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.15,serial_overlap_z,0.049817,60000,0.05,1.952563,0.79976,0.60431,0.65337,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.15,anchored_box,0.966317,60000,0.05,0.034349,0.023986,0.005577,0.65337,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.2,marginal_chi2,0.994533,60000,0.05,60.899792,44.991367,9.101306,0.654295,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.2,pair_max_z,0.229733,60000,0.05,4.531304,3.680074,0.437231,0.654295,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.2,serial_overlap_z,0.053767,60000,0.05,1.952563,0.79976,0.60431,0.654295,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.2,anchored_box,0.99975,60000,0.05,0.034349,0.023986,0.005577,0.654295,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.3,marginal_chi2,1.0,60000,0.05,60.899792,44.991367,9.101306,0.65518,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.3,pair_max_z,0.76735,60000,0.05,4.531304,3.680074,0.437231,0.65518,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.3,serial_overlap_z,0.074733,60000,0.05,1.952563,0.79976,0.60431,0.65518,512,20260630,5/50
RTX5090_5_50_calibrated,1956,hot_marginal,0.3,anchored_box,1.0,60000,0.05,0.034349,0.023986,0.005577,0.65518,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.0,marginal_chi2,0.050417,60000,0.05,60.899792,44.991367,9.101306,0.375757,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.0,pair_max_z,0.0268,60000,0.05,4.531304,3.680074,0.437231,0.375757,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.0,serial_overlap_z,0.050433,60000,0.05,1.952563,0.79976,0.60431,0.375757,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.0,anchored_box,0.05085,60000,0.05,0.034349,0.023986,0.005577,0.375757,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.005,marginal_chi2,0.061133,60000,0.05,60.899792,44.991367,9.101306,0.376226,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.005,pair_max_z,0.07055,60000,0.05,4.531304,3.680074,0.437231,0.376226,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.005,serial_overlap_z,0.049517,60000,0.05,1.952563,0.79976,0.60431,0.376226,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.005,anchored_box,0.054767,60000,0.05,0.034349,0.023986,0.005577,0.376226,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.01,marginal_chi2,0.106183,60000,0.05,60.899792,44.991367,9.101306,0.376112,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.01,pair_max_z,0.5584,60000,0.05,4.531304,3.680074,0.437231,0.376112,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.01,serial_overlap_z,0.0491,60000,0.05,1.952563,0.79976,0.60431,0.376112,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.01,anchored_box,0.074,60000,0.05,0.034349,0.023986,0.005577,0.376112,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.02,marginal_chi2,0.38135,60000,0.05,60.899792,44.991367,9.101306,0.375608,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.02,pair_max_z,0.998583,60000,0.05,4.531304,3.680074,0.437231,0.375608,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.02,serial_overlap_z,0.049633,60000,0.05,1.952563,0.79976,0.60431,0.375608,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.02,anchored_box,0.165067,60000,0.05,0.034349,0.023986,0.005577,0.375608,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.03,marginal_chi2,0.810483,60000,0.05,60.899792,44.991367,9.101306,0.37672,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.03,pair_max_z,1.0,60000,0.05,4.531304,3.680074,0.437231,0.37672,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.03,serial_overlap_z,0.050833,60000,0.05,1.952563,0.79976,0.60431,0.37672,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.03,anchored_box,0.428017,60000,0.05,0.034349,0.023986,0.005577,0.37672,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.05,marginal_chi2,0.999467,60000,0.05,60.899792,44.991367,9.101306,0.376145,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.05,pair_max_z,1.0,60000,0.05,4.531304,3.680074,0.437231,0.376145,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.05,serial_overlap_z,0.061133,60000,0.05,1.952563,0.79976,0.60431,0.376145,512,20260630,5/50
RTX5090_5_50_calibrated,1956,pair_injection,0.05,anchored_box,0.984533,60000,0.05,0.034349,0.023986,0.005577,0.376145,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0491,60000,0.05,60.899792,44.991367,9.101306,0.376314,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.0,pair_max_z,0.028583,60000,0.05,4.531304,3.680074,0.437231,0.376314,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.04855,60000,0.05,1.952563,0.79976,0.60431,0.376314,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.0,anchored_box,0.0509,60000,0.05,0.034349,0.023986,0.005577,0.376314,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05085,60000,0.05,60.899792,44.991367,9.101306,0.375064,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.01,pair_max_z,0.038183,60000,0.05,4.531304,3.680074,0.437231,0.375064,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.049383,60000,0.05,1.952563,0.79976,0.60431,0.375064,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.01,anchored_box,0.057833,60000,0.05,0.034349,0.023986,0.005577,0.375064,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.02,marginal_chi2,0.050717,60000,0.05,60.899792,44.991367,9.101306,0.37656,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.02,pair_max_z,0.10245,60000,0.05,4.531304,3.680074,0.437231,0.37656,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.048983,60000,0.05,1.952563,0.79976,0.60431,0.37656,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.02,anchored_box,0.086483,60000,0.05,0.034349,0.023986,0.005577,0.37656,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.04,marginal_chi2,0.050883,60000,0.05,60.899792,44.991367,9.101306,0.375454,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.04,pair_max_z,0.6376,60000,0.05,4.531304,3.680074,0.437231,0.375454,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.048867,60000,0.05,1.952563,0.79976,0.60431,0.375454,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.04,anchored_box,0.275383,60000,0.05,0.034349,0.023986,0.005577,0.375454,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052083,60000,0.05,60.899792,44.991367,9.101306,0.374033,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.08,pair_max_z,0.999967,60000,0.05,4.531304,3.680074,0.437231,0.374033,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.052117,60000,0.05,1.952563,0.79976,0.60431,0.374033,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.08,anchored_box,0.981017,60000,0.05,0.034349,0.023986,0.005577,0.374033,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.12,marginal_chi2,0.056233,60000,0.05,60.899792,44.991367,9.101306,0.372074,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,60000,0.05,4.531304,3.680074,0.437231,0.372074,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05655,60000,0.05,1.952563,0.79976,0.60431,0.372074,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.12,anchored_box,1.0,60000,0.05,0.034349,0.023986,0.005577,0.372074,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.051067,60000,0.05,60.899792,44.991367,9.101306,0.375972,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.0,pair_max_z,0.028833,60000,0.05,4.531304,3.680074,0.437231,0.375972,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.050067,60000,0.05,1.952563,0.79976,0.60431,0.375972,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.0,anchored_box,0.05055,60000,0.05,0.034349,0.023986,0.005577,0.375972,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.050617,60000,0.05,60.899792,44.991367,9.101306,0.375991,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.02,pair_max_z,0.02815,60000,0.05,4.531304,3.680074,0.437231,0.375991,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.04995,60000,0.05,1.952563,0.79976,0.60431,0.375991,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.02,anchored_box,0.077467,60000,0.05,0.034349,0.023986,0.005577,0.375991,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.052467,60000,0.05,60.899792,44.991367,9.101306,0.37544,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.04,pair_max_z,0.02985,60000,0.05,4.531304,3.680074,0.437231,0.37544,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.047417,60000,0.05,1.952563,0.79976,0.60431,0.37544,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.04,anchored_box,0.186067,60000,0.05,0.034349,0.023986,0.005577,0.37544,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.051167,60000,0.05,60.899792,44.991367,9.101306,0.37602,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.08,pair_max_z,0.034117,60000,0.05,4.531304,3.680074,0.437231,0.37602,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.047767,60000,0.05,1.952563,0.79976,0.60431,0.37602,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.08,anchored_box,0.7407,60000,0.05,0.034349,0.023986,0.005577,0.37602,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.04945,60000,0.05,60.899792,44.991367,9.101306,0.374915,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.12,pair_max_z,0.040967,60000,0.05,4.531304,3.680074,0.437231,0.374915,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0485,60000,0.05,1.952563,0.79976,0.60431,0.374915,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.12,anchored_box,0.995917,60000,0.05,0.034349,0.023986,0.005577,0.374915,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0495,60000,0.05,60.899792,44.991367,9.101306,0.374372,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.2,pair_max_z,0.053433,60000,0.05,4.531304,3.680074,0.437231,0.374372,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.049983,60000,0.05,1.952563,0.79976,0.60431,0.374372,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,60000,0.05,0.034349,0.023986,0.005577,0.374372,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.0,marginal_chi2,0.0507,60000,0.05,60.899792,44.991367,9.101306,0.375935,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.0,pair_max_z,0.028817,60000,0.05,4.531304,3.680074,0.437231,0.375935,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.0,serial_overlap_z,0.04905,60000,0.05,1.952563,0.79976,0.60431,0.375935,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.0,anchored_box,0.04945,60000,0.05,0.034349,0.023986,0.005577,0.375935,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.02,marginal_chi2,0.053983,60000,0.05,60.899792,44.991367,9.101306,0.376067,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.02,pair_max_z,0.028483,60000,0.05,4.531304,3.680074,0.437231,0.376067,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.02,serial_overlap_z,0.2063,60000,0.05,1.952563,0.79976,0.60431,0.376067,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.02,anchored_box,0.0512,60000,0.05,0.034349,0.023986,0.005577,0.376067,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.04,marginal_chi2,0.0588,60000,0.05,60.899792,44.991367,9.101306,0.375731,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.04,pair_max_z,0.029017,60000,0.05,4.531304,3.680074,0.437231,0.375731,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.04,serial_overlap_z,0.61525,60000,0.05,1.952563,0.79976,0.60431,0.375731,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.04,anchored_box,0.050767,60000,0.05,0.034349,0.023986,0.005577,0.375731,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.06,marginal_chi2,0.064583,60000,0.05,60.899792,44.991367,9.101306,0.375829,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.06,pair_max_z,0.029267,60000,0.05,4.531304,3.680074,0.437231,0.375829,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.06,serial_overlap_z,0.915967,60000,0.05,1.952563,0.79976,0.60431,0.375829,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.06,anchored_box,0.0532,60000,0.05,0.034349,0.023986,0.005577,0.375829,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.08,marginal_chi2,0.0703,60000,0.05,60.899792,44.991367,9.101306,0.376519,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.08,pair_max_z,0.028817,60000,0.05,4.531304,3.680074,0.437231,0.376519,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.08,serial_overlap_z,0.993033,60000,0.05,1.952563,0.79976,0.60431,0.376519,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.08,anchored_box,0.054583,60000,0.05,0.034349,0.023986,0.005577,0.376519,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.12,marginal_chi2,0.079383,60000,0.05,60.899792,44.991367,9.101306,0.376738,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.12,pair_max_z,0.03085,60000,0.05,4.531304,3.680074,0.437231,0.376738,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.12,serial_overlap_z,1.0,60000,0.05,1.952563,0.79976,0.60431,0.376738,512,20260630,5/50
RTX5090_5_50_calibrated,1956,serial_stickiness,0.12,anchored_box,0.057,60000,0.05,0.034349,0.023986,0.005577,0.376738,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.0,marginal_chi2,0.049733,60000,0.05,60.855999,44.972416,9.072677,1.668499,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.0,pair_max_z,0.041767,60000,0.05,4.272392,3.574577,0.387569,1.668499,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.0,serial_overlap_z,0.047717,60000,0.05,1.969095,0.798636,0.603159,1.668499,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.0,anchored_box,0.050783,60000,0.05,0.021508,0.015011,0.003492,1.668499,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.05,marginal_chi2,0.2188,60000,0.05,60.855999,44.972416,9.072677,1.669716,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.05,pair_max_z,0.055317,60000,0.05,4.272392,3.574577,0.387569,1.669716,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.05,serial_overlap_z,0.0477,60000,0.05,1.969095,0.798636,0.603159,1.669716,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.05,anchored_box,0.4444,60000,0.05,0.021508,0.015011,0.003492,1.669716,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.1,marginal_chi2,0.883983,60000,0.05,60.855999,44.972416,9.072677,1.669568,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.1,pair_max_z,0.1413,60000,0.05,4.272392,3.574577,0.387569,1.669568,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.1,serial_overlap_z,0.048167,60000,0.05,1.969095,0.798636,0.603159,1.669568,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.1,anchored_box,0.980517,60000,0.05,0.021508,0.015011,0.003492,1.669568,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.15,marginal_chi2,0.9999,60000,0.05,60.855999,44.972416,9.072677,1.672217,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.15,pair_max_z,0.414933,60000,0.05,4.272392,3.574577,0.387569,1.672217,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.15,serial_overlap_z,0.05135,60000,0.05,1.969095,0.798636,0.603159,1.672217,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.15,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,1.672217,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.2,marginal_chi2,1.0,60000,0.05,60.855999,44.972416,9.072677,1.670749,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.2,pair_max_z,0.83255,60000,0.05,4.272392,3.574577,0.387569,1.670749,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.2,serial_overlap_z,0.059067,60000,0.05,1.969095,0.798636,0.603159,1.670749,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.2,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,1.670749,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.3,marginal_chi2,1.0,60000,0.05,60.855999,44.972416,9.072677,1.67193,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.3,pair_max_z,1.0,60000,0.05,4.272392,3.574577,0.387569,1.67193,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.3,serial_overlap_z,0.110633,60000,0.05,1.969095,0.798636,0.603159,1.67193,512,20260630,5/50
RTX5090_5_50_calibrated,5000,hot_marginal,0.3,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,1.67193,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.0,marginal_chi2,0.050983,60000,0.05,60.855999,44.972416,9.072677,0.959913,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.0,pair_max_z,0.040317,60000,0.05,4.272392,3.574577,0.387569,0.959913,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.0,serial_overlap_z,0.047483,60000,0.05,1.969095,0.798636,0.603159,0.959913,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.0,anchored_box,0.048317,60000,0.05,0.021508,0.015011,0.003492,0.959913,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.005,marginal_chi2,0.083617,60000,0.05,60.855999,44.972416,9.072677,0.959776,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.005,pair_max_z,0.37875,60000,0.05,4.272392,3.574577,0.387569,0.959776,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.005,serial_overlap_z,0.04695,60000,0.05,1.969095,0.798636,0.603159,0.959776,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.005,anchored_box,0.064617,60000,0.05,0.021508,0.015011,0.003492,0.959776,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.01,marginal_chi2,0.234883,60000,0.05,60.855999,44.972416,9.072677,0.959821,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.01,pair_max_z,0.992883,60000,0.05,4.272392,3.574577,0.387569,0.959821,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.01,serial_overlap_z,0.048133,60000,0.05,1.969095,0.798636,0.603159,0.959821,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.01,anchored_box,0.114483,60000,0.05,0.021508,0.015011,0.003492,0.959821,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.02,marginal_chi2,0.8774,60000,0.05,60.855999,44.972416,9.072677,0.960615,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.02,pair_max_z,1.0,60000,0.05,4.272392,3.574577,0.387569,0.960615,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.02,serial_overlap_z,0.048083,60000,0.05,1.969095,0.798636,0.603159,0.960615,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.02,anchored_box,0.4942,60000,0.05,0.021508,0.015011,0.003492,0.960615,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.03,marginal_chi2,0.999533,60000,0.05,60.855999,44.972416,9.072677,0.960667,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.03,pair_max_z,1.0,60000,0.05,4.272392,3.574577,0.387569,0.960667,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.03,serial_overlap_z,0.0528,60000,0.05,1.969095,0.798636,0.603159,0.960667,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.03,anchored_box,0.978583,60000,0.05,0.021508,0.015011,0.003492,0.960667,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.05,marginal_chi2,1.0,60000,0.05,60.855999,44.972416,9.072677,0.959907,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.05,pair_max_z,1.0,60000,0.05,4.272392,3.574577,0.387569,0.959907,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.05,serial_overlap_z,0.0733,60000,0.05,1.969095,0.798636,0.603159,0.959907,512,20260630,5/50
RTX5090_5_50_calibrated,5000,pair_injection,0.05,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.959907,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.050517,60000,0.05,60.855999,44.972416,9.072677,0.95954,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.039533,60000,0.05,4.272392,3.574577,0.387569,0.95954,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0486,60000,0.05,1.969095,0.798636,0.603159,0.95954,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.049583,60000,0.05,0.021508,0.015011,0.003492,0.95954,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0502,60000,0.05,60.855999,44.972416,9.072677,0.958653,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.0876,60000,0.05,4.272392,3.574577,0.387569,0.958653,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.04815,60000,0.05,1.969095,0.798636,0.603159,0.958653,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.070917,60000,0.05,0.021508,0.015011,0.003492,0.958653,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.051433,60000,0.05,60.855999,44.972416,9.072677,0.959591,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.439367,60000,0.05,4.272392,3.574577,0.387569,0.959591,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.048417,60000,0.05,1.969095,0.798636,0.603159,0.959591,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.166033,60000,0.05,0.021508,0.015011,0.003492,0.959591,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.052617,60000,0.05,60.855999,44.972416,9.072677,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.99945,60000,0.05,4.272392,3.574577,0.387569,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.048083,60000,0.05,1.969095,0.798636,0.603159,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.8101,60000,0.05,0.021508,0.015011,0.003492,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.053817,60000,0.05,60.855999,44.972416,9.072677,0.955704,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,60000,0.05,4.272392,3.574577,0.387569,0.955704,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.051633,60000,0.05,1.969095,0.798636,0.603159,0.955704,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.955704,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.055567,60000,0.05,60.855999,44.972416,9.072677,0.951728,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,60000,0.05,4.272392,3.574577,0.387569,0.951728,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.055333,60000,0.05,1.969095,0.798636,0.603159,0.951728,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.951728,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0486,60000,0.05,60.855999,44.972416,9.072677,0.959673,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.041783,60000,0.05,4.272392,3.574577,0.387569,0.959673,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.047467,60000,0.05,1.969095,0.798636,0.603159,0.959673,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.049933,60000,0.05,0.021508,0.015011,0.003492,0.959673,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.049617,60000,0.05,60.855999,44.972416,9.072677,0.960135,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.039817,60000,0.05,4.272392,3.574577,0.387569,0.960135,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0469,60000,0.05,1.969095,0.798636,0.603159,0.960135,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.132367,60000,0.05,0.021508,0.015011,0.003492,0.960135,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.051033,60000,0.05,60.855999,44.972416,9.072677,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0443,60000,0.05,4.272392,3.574577,0.387569,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.048933,60000,0.05,1.969095,0.798636,0.603159,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.4891,60000,0.05,0.021508,0.015011,0.003492,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.052217,60000,0.05,60.855999,44.972416,9.072677,0.958259,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.056967,60000,0.05,4.272392,3.574577,0.387569,0.958259,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.047883,60000,0.05,1.969095,0.798636,0.603159,0.958259,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.08,anchored_box,0.9993,60000,0.05,0.021508,0.015011,0.003492,0.958259,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.050633,60000,0.05,60.855999,44.972416,9.072677,0.958075,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.070667,60000,0.05,4.272392,3.574577,0.387569,0.958075,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.048017,60000,0.05,1.969095,0.798636,0.603159,0.958075,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.958075,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0503,60000,0.05,60.855999,44.972416,9.072677,0.954036,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.124733,60000,0.05,4.272392,3.574577,0.387569,0.954036,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.048533,60000,0.05,1.969095,0.798636,0.603159,0.954036,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,60000,0.05,0.021508,0.015011,0.003492,0.954036,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.0,marginal_chi2,0.050717,60000,0.05,60.855999,44.972416,9.072677,0.958442,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.0,pair_max_z,0.040767,60000,0.05,4.272392,3.574577,0.387569,0.958442,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.0,serial_overlap_z,0.047733,60000,0.05,1.969095,0.798636,0.603159,0.958442,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.0,anchored_box,0.050083,60000,0.05,0.021508,0.015011,0.003492,0.958442,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.02,marginal_chi2,0.055167,60000,0.05,60.855999,44.972416,9.072677,0.959563,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.02,pair_max_z,0.041533,60000,0.05,4.272392,3.574577,0.387569,0.959563,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.02,serial_overlap_z,0.43575,60000,0.05,1.969095,0.798636,0.603159,0.959563,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.02,anchored_box,0.050133,60000,0.05,0.021508,0.015011,0.003492,0.959563,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.04,marginal_chi2,0.058317,60000,0.05,60.855999,44.972416,9.072677,0.960913,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.04,pair_max_z,0.042067,60000,0.05,4.272392,3.574577,0.387569,0.960913,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.04,serial_overlap_z,0.946483,60000,0.05,1.969095,0.798636,0.603159,0.960913,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.04,anchored_box,0.052317,60000,0.05,0.021508,0.015011,0.003492,0.960913,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.06,marginal_chi2,0.066817,60000,0.05,60.855999,44.972416,9.072677,0.960231,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.06,pair_max_z,0.0423,60000,0.05,4.272392,3.574577,0.387569,0.960231,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.06,serial_overlap_z,0.999517,60000,0.05,1.969095,0.798636,0.603159,0.960231,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.06,anchored_box,0.053233,60000,0.05,0.021508,0.015011,0.003492,0.960231,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.08,marginal_chi2,0.069767,60000,0.05,60.855999,44.972416,9.072677,0.960422,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.08,pair_max_z,0.042,60000,0.05,4.272392,3.574577,0.387569,0.960422,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.08,serial_overlap_z,1.0,60000,0.05,1.969095,0.798636,0.603159,0.960422,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.08,anchored_box,0.05465,60000,0.05,0.021508,0.015011,0.003492,0.960422,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.12,marginal_chi2,0.080217,60000,0.05,60.855999,44.972416,9.072677,0.96117,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.12,pair_max_z,0.041683,60000,0.05,4.272392,3.574577,0.387569,0.96117,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.12,serial_overlap_z,1.0,60000,0.05,1.969095,0.798636,0.603159,0.96117,512,20260630,5/50
RTX5090_5_50_calibrated,5000,serial_stickiness,0.12,anchored_box,0.055467,60000,0.05,0.021508,0.015011,0.003492,0.96117,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.0,marginal_chi2,0.0494,60000,0.05,60.991989,45.037518,9.105496,3.333472,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.0,pair_max_z,0.049817,60000,0.05,4.152792,3.532121,0.36362,3.333472,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.0,serial_overlap_z,0.04995,60000,0.05,1.952319,0.799677,0.602396,3.333472,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.0,anchored_box,0.051517,60000,0.05,0.015187,0.010608,0.002467,3.333472,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.05,marginal_chi2,0.471183,60000,0.05,60.991989,45.037518,9.105496,3.336256,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.05,pair_max_z,0.090117,60000,0.05,4.152792,3.532121,0.36362,3.336256,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.05,serial_overlap_z,0.04925,60000,0.05,1.952319,0.799677,0.602396,3.336256,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.05,anchored_box,0.770583,60000,0.05,0.015187,0.010608,0.002467,3.336256,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.1,marginal_chi2,0.999033,60000,0.05,60.991989,45.037518,9.105496,3.338514,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.1,pair_max_z,0.351833,60000,0.05,4.152792,3.532121,0.36362,3.338514,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.1,serial_overlap_z,0.050783,60000,0.05,1.952319,0.799677,0.602396,3.338514,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.1,anchored_box,0.999967,60000,0.05,0.015187,0.010608,0.002467,3.338514,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.15,marginal_chi2,1.0,60000,0.05,60.991989,45.037518,9.105496,3.33879,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.15,pair_max_z,0.887583,60000,0.05,4.152792,3.532121,0.36362,3.33879,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.15,serial_overlap_z,0.0568,60000,0.05,1.952319,0.799677,0.602396,3.33879,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.15,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,3.33879,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.2,marginal_chi2,1.0,60000,0.05,60.991989,45.037518,9.105496,3.343419,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.2,pair_max_z,0.99955,60000,0.05,4.152792,3.532121,0.36362,3.343419,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.2,serial_overlap_z,0.072217,60000,0.05,1.952319,0.799677,0.602396,3.343419,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.2,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,3.343419,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.3,marginal_chi2,1.0,60000,0.05,60.991989,45.037518,9.105496,3.337428,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.3,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,3.337428,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.3,serial_overlap_z,0.180467,60000,0.05,1.952319,0.799677,0.602396,3.337428,512,20260630,5/50
RTX5090_5_50_calibrated,10000,hot_marginal,0.3,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,3.337428,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.0,marginal_chi2,0.04925,60000,0.05,60.991989,45.037518,9.105496,1.919553,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.0,pair_max_z,0.049433,60000,0.05,4.152792,3.532121,0.36362,1.919553,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.0,serial_overlap_z,0.0499,60000,0.05,1.952319,0.799677,0.602396,1.919553,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.0,anchored_box,0.048733,60000,0.05,0.015187,0.010608,0.002467,1.919553,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.005,marginal_chi2,0.121983,60000,0.05,60.991989,45.037518,9.105496,1.918415,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.005,pair_max_z,0.85865,60000,0.05,4.152792,3.532121,0.36362,1.918415,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.005,serial_overlap_z,0.050033,60000,0.05,1.952319,0.799677,0.602396,1.918415,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.005,anchored_box,0.0774,60000,0.05,0.015187,0.010608,0.002467,1.918415,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.01,marginal_chi2,0.500967,60000,0.05,60.991989,45.037518,9.105496,1.918694,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.01,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,1.918694,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.01,serial_overlap_z,0.049383,60000,0.05,1.952319,0.799677,0.602396,1.918694,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.01,anchored_box,0.206483,60000,0.05,0.015187,0.010608,0.002467,1.918694,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.02,marginal_chi2,0.998467,60000,0.05,60.991989,45.037518,9.105496,1.9201,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.02,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,1.9201,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.02,serial_overlap_z,0.050967,60000,0.05,1.952319,0.799677,0.602396,1.9201,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.02,anchored_box,0.95735,60000,0.05,0.015187,0.010608,0.002467,1.9201,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.03,marginal_chi2,1.0,60000,0.05,60.991989,45.037518,9.105496,1.9206,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.03,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,1.9206,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.03,serial_overlap_z,0.059233,60000,0.05,1.952319,0.799677,0.602396,1.9206,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.03,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,1.9206,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.05,marginal_chi2,1.0,60000,0.05,60.991989,45.037518,9.105496,1.921323,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.05,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,1.921323,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.05,serial_overlap_z,0.103183,60000,0.05,1.952319,0.799677,0.602396,1.921323,512,20260630,5/50
RTX5090_5_50_calibrated,10000,pair_injection,0.05,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,1.921323,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.04985,60000,0.05,60.991989,45.037518,9.105496,1.917654,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.0,pair_max_z,0.05045,60000,0.05,4.152792,3.532121,0.36362,1.917654,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0499,60000,0.05,1.952319,0.799677,0.602396,1.917654,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.0,anchored_box,0.05025,60000,0.05,0.015187,0.010608,0.002467,1.917654,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.050533,60000,0.05,60.991989,45.037518,9.105496,1.91704,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.01,pair_max_z,0.195317,60000,0.05,4.152792,3.532121,0.36362,1.91704,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.049667,60000,0.05,1.952319,0.799677,0.602396,1.91704,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.01,anchored_box,0.096333,60000,0.05,0.015187,0.010608,0.002467,1.91704,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05045,60000,0.05,60.991989,45.037518,9.105496,1.91856,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.02,pair_max_z,0.91265,60000,0.05,4.152792,3.532121,0.36362,1.91856,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.05115,60000,0.05,1.952319,0.799677,0.602396,1.91856,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.02,anchored_box,0.370633,60000,0.05,0.015187,0.010608,0.002467,1.91856,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.051133,60000,0.05,60.991989,45.037518,9.105496,1.917474,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,1.917474,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.051233,60000,0.05,1.952319,0.799677,0.602396,1.917474,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.04,anchored_box,0.99915,60000,0.05,0.015187,0.010608,0.002467,1.917474,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052467,60000,0.05,60.991989,45.037518,9.105496,1.909423,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,1.909423,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.053783,60000,0.05,1.952319,0.799677,0.602396,1.909423,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,1.909423,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.054817,60000,0.05,60.991989,45.037518,9.105496,1.901948,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,1.901948,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05795,60000,0.05,1.952319,0.799677,0.602396,1.901948,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,1.901948,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.04835,60000,0.05,60.991989,45.037518,9.105496,1.917257,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.048867,60000,0.05,4.152792,3.532121,0.36362,1.917257,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.05025,60000,0.05,1.952319,0.799677,0.602396,1.917257,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.0,anchored_box,0.04865,60000,0.05,0.015187,0.010608,0.002467,1.917257,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0505,60000,0.05,60.991989,45.037518,9.105496,1.920006,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.053533,60000,0.05,4.152792,3.532121,0.36362,1.920006,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05125,60000,0.05,1.952319,0.799677,0.602396,1.920006,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.02,anchored_box,0.24285,60000,0.05,0.015187,0.010608,0.002467,1.920006,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0498,60000,0.05,60.991989,45.037518,9.105496,1.917772,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.061283,60000,0.05,4.152792,3.532121,0.36362,1.917772,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.049317,60000,0.05,1.952319,0.799677,0.602396,1.917772,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.04,anchored_box,0.8817,60000,0.05,0.015187,0.010608,0.002467,1.917772,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.049267,60000,0.05,60.991989,45.037518,9.105496,1.917452,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.09365,60000,0.05,4.152792,3.532121,0.36362,1.917452,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.050333,60000,0.05,1.952319,0.799677,0.602396,1.917452,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,1.917452,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.049183,60000,0.05,60.991989,45.037518,9.105496,1.914556,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.158317,60000,0.05,4.152792,3.532121,0.36362,1.914556,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.050433,60000,0.05,1.952319,0.799677,0.602396,1.914556,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,1.914556,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.049067,60000,0.05,60.991989,45.037518,9.105496,1.910463,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.609583,60000,0.05,4.152792,3.532121,0.36362,1.910463,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.050567,60000,0.05,1.952319,0.799677,0.602396,1.910463,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,60000,0.05,0.015187,0.010608,0.002467,1.910463,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.0,marginal_chi2,0.05115,60000,0.05,60.991989,45.037518,9.105496,1.918779,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.0,pair_max_z,0.04965,60000,0.05,4.152792,3.532121,0.36362,1.918779,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.0,serial_overlap_z,0.0502,60000,0.05,1.952319,0.799677,0.602396,1.918779,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.0,anchored_box,0.050117,60000,0.05,0.015187,0.010608,0.002467,1.918779,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.02,marginal_chi2,0.05265,60000,0.05,60.991989,45.037518,9.105496,1.920229,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.02,pair_max_z,0.049817,60000,0.05,4.152792,3.532121,0.36362,1.920229,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.02,serial_overlap_z,0.728367,60000,0.05,1.952319,0.799677,0.602396,1.920229,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.02,anchored_box,0.053433,60000,0.05,0.015187,0.010608,0.002467,1.920229,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.04,marginal_chi2,0.0572,60000,0.05,60.991989,45.037518,9.105496,1.921764,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.04,pair_max_z,0.050583,60000,0.05,4.152792,3.532121,0.36362,1.921764,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.04,serial_overlap_z,0.999167,60000,0.05,1.952319,0.799677,0.602396,1.921764,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.04,anchored_box,0.051617,60000,0.05,0.015187,0.010608,0.002467,1.921764,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.06,marginal_chi2,0.063683,60000,0.05,60.991989,45.037518,9.105496,1.92092,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.06,pair_max_z,0.052467,60000,0.05,4.152792,3.532121,0.36362,1.92092,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.06,serial_overlap_z,1.0,60000,0.05,1.952319,0.799677,0.602396,1.92092,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.06,anchored_box,0.053733,60000,0.05,0.015187,0.010608,0.002467,1.92092,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.08,marginal_chi2,0.067117,60000,0.05,60.991989,45.037518,9.105496,1.920642,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.08,pair_max_z,0.051783,60000,0.05,4.152792,3.532121,0.36362,1.920642,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.08,serial_overlap_z,1.0,60000,0.05,1.952319,0.799677,0.602396,1.920642,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.08,anchored_box,0.053767,60000,0.05,0.015187,0.010608,0.002467,1.920642,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.12,marginal_chi2,0.0789,60000,0.05,60.991989,45.037518,9.105496,1.92043,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.12,pair_max_z,0.05225,60000,0.05,4.152792,3.532121,0.36362,1.92043,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.12,serial_overlap_z,1.0,60000,0.05,1.952319,0.799677,0.602396,1.92043,512,20260630,5/50
RTX5090_5_50_calibrated,10000,serial_stickiness,0.12,anchored_box,0.055633,60000,0.05,0.015187,0.010608,0.002467,1.92043,512,20260630,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.0,marginal_chi2,0.04945,40000,0.05,60.883331,44.979015,9.093499,0.382502,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.0,pair_max_z,0.038825,40000,0.05,4.556911,3.774495,0.466858,0.382502,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.0,serial_overlap_z,0.048225,40000,0.05,1.954183,0.798121,0.600484,0.382502,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.0,anchored_box,0.0481,40000,0.05,0.043524,0.030357,0.007047,0.382502,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.05,marginal_chi2,0.076325,40000,0.05,60.883331,44.979015,9.093499,0.383009,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.05,pair_max_z,0.041425,40000,0.05,4.556911,3.774495,0.466858,0.383009,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.05,serial_overlap_z,0.0484,40000,0.05,1.954183,0.798121,0.600484,0.383009,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.05,anchored_box,0.124225,40000,0.05,0.043524,0.030357,0.007047,0.383009,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.1,marginal_chi2,0.22025,40000,0.05,60.883331,44.979015,9.093499,0.3835,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.1,pair_max_z,0.051725,40000,0.05,4.556911,3.774495,0.466858,0.3835,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.1,serial_overlap_z,0.049825,40000,0.05,1.954183,0.798121,0.600484,0.3835,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.1,anchored_box,0.401475,40000,0.05,0.043524,0.030357,0.007047,0.3835,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.15,marginal_chi2,0.5476,40000,0.05,60.883331,44.979015,9.093499,0.384089,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.15,pair_max_z,0.083175,40000,0.05,4.556911,3.774495,0.466858,0.384089,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.15,serial_overlap_z,0.04775,40000,0.05,1.954183,0.798121,0.600484,0.384089,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.15,anchored_box,0.780125,40000,0.05,0.043524,0.030357,0.007047,0.384089,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.2,marginal_chi2,0.883475,40000,0.05,60.883331,44.979015,9.093499,0.383346,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.2,pair_max_z,0.1538,40000,0.05,4.556911,3.774495,0.466858,0.383346,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.2,serial_overlap_z,0.05105,40000,0.05,1.954183,0.798121,0.600484,0.383346,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.2,anchored_box,0.96815,40000,0.05,0.043524,0.030357,0.007047,0.383346,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.3,marginal_chi2,0.999925,40000,0.05,60.883331,44.979015,9.093499,0.384468,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.3,pair_max_z,0.48915,40000,0.05,4.556911,3.774495,0.466858,0.384468,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.3,serial_overlap_z,0.065725,40000,0.05,1.954183,0.798121,0.600484,0.384468,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,hot_marginal,0.3,anchored_box,0.999975,40000,0.05,0.043524,0.030357,0.007047,0.384468,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.0,marginal_chi2,0.05135,40000,0.05,60.883331,44.979015,9.093499,0.18897,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.0,pair_max_z,0.037125,40000,0.05,4.556911,3.774495,0.466858,0.18897,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.0,serial_overlap_z,0.046975,40000,0.05,1.954183,0.798121,0.600484,0.18897,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.0,anchored_box,0.050575,40000,0.05,0.043524,0.030357,0.007047,0.18897,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.005,marginal_chi2,0.056975,40000,0.05,60.883331,44.979015,9.093499,0.189288,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.005,pair_max_z,0.053775,40000,0.05,4.556911,3.774495,0.466858,0.189288,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.005,serial_overlap_z,0.0478,40000,0.05,1.954183,0.798121,0.600484,0.189288,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.005,anchored_box,0.055175,40000,0.05,0.043524,0.030357,0.007047,0.189288,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.01,marginal_chi2,0.08225,40000,0.05,60.883331,44.979015,9.093499,0.1895,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.01,pair_max_z,0.292275,40000,0.05,4.556911,3.774495,0.466858,0.1895,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.01,serial_overlap_z,0.04715,40000,0.05,1.954183,0.798121,0.600484,0.1895,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.01,anchored_box,0.06385,40000,0.05,0.043524,0.030357,0.007047,0.1895,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.02,marginal_chi2,0.228075,40000,0.05,60.883331,44.979015,9.093499,0.190847,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.02,pair_max_z,0.952075,40000,0.05,4.556911,3.774495,0.466858,0.190847,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.02,serial_overlap_z,0.048475,40000,0.05,1.954183,0.798121,0.600484,0.190847,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.02,anchored_box,0.1182,40000,0.05,0.043524,0.030357,0.007047,0.190847,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.03,marginal_chi2,0.542725,40000,0.05,60.883331,44.979015,9.093499,0.19089,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.03,pair_max_z,0.999825,40000,0.05,4.556911,3.774495,0.466858,0.19089,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.03,serial_overlap_z,0.049225,40000,0.05,1.954183,0.798121,0.600484,0.19089,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.03,anchored_box,0.2336,40000,0.05,0.043524,0.030357,0.007047,0.19089,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.05,marginal_chi2,0.97155,40000,0.05,60.883331,44.979015,9.093499,0.191835,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.556911,3.774495,0.466858,0.191835,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.05,serial_overlap_z,0.053675,40000,0.05,1.954183,0.798121,0.600484,0.191835,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,pair_injection,0.05,anchored_box,0.75015,40000,0.05,0.043524,0.030357,0.007047,0.191835,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.0,marginal_chi2,0.05175,40000,0.05,60.883331,44.979015,9.093499,0.188892,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.0,pair_max_z,0.037325,40000,0.05,4.556911,3.774495,0.466858,0.188892,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0504,40000,0.05,1.954183,0.798121,0.600484,0.188892,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.0,anchored_box,0.04675,40000,0.05,0.043524,0.030357,0.007047,0.188892,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.01,marginal_chi2,0.052625,40000,0.05,60.883331,44.979015,9.093499,0.188897,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.01,pair_max_z,0.042725,40000,0.05,4.556911,3.774495,0.466858,0.188897,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0472,40000,0.05,1.954183,0.798121,0.600484,0.188897,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.01,anchored_box,0.05415,40000,0.05,0.043524,0.030357,0.007047,0.188897,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.02,marginal_chi2,0.051025,40000,0.05,60.883331,44.979015,9.093499,0.18935,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.02,pair_max_z,0.081925,40000,0.05,4.556911,3.774495,0.466858,0.18935,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0494,40000,0.05,1.954183,0.798121,0.600484,0.18935,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.02,anchored_box,0.06375,40000,0.05,0.043524,0.030357,0.007047,0.18935,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.04,marginal_chi2,0.050325,40000,0.05,60.883331,44.979015,9.093499,0.189001,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.04,pair_max_z,0.3931,40000,0.05,4.556911,3.774495,0.466858,0.189001,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0487,40000,0.05,1.954183,0.798121,0.600484,0.189001,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.04,anchored_box,0.12965,40000,0.05,0.043524,0.030357,0.007047,0.189001,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.08,marginal_chi2,0.053325,40000,0.05,60.883331,44.979015,9.093499,0.18895,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.08,pair_max_z,0.9929,40000,0.05,4.556911,3.774495,0.466858,0.18895,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.051725,40000,0.05,1.954183,0.798121,0.600484,0.18895,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.08,anchored_box,0.71325,40000,0.05,0.043524,0.030357,0.007047,0.18895,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05365,40000,0.05,60.883331,44.979015,9.093499,0.189117,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.556911,3.774495,0.466858,0.189117,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.054425,40000,0.05,1.954183,0.798121,0.600484,0.189117,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.12,anchored_box,0.9983,40000,0.05,0.043524,0.030357,0.007047,0.189117,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.050975,40000,0.05,60.883331,44.979015,9.093499,0.188577,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.0,pair_max_z,0.035,40000,0.05,4.556911,3.774495,0.466858,0.188577,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0492,40000,0.05,1.954183,0.798121,0.600484,0.188577,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.0,anchored_box,0.05045,40000,0.05,0.043524,0.030357,0.007047,0.188577,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.049475,40000,0.05,60.883331,44.979015,9.093499,0.188973,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.02,pair_max_z,0.03725,40000,0.05,4.556911,3.774495,0.466858,0.188973,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.047275,40000,0.05,1.954183,0.798121,0.600484,0.188973,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.02,anchored_box,0.06245,40000,0.05,0.043524,0.030357,0.007047,0.188973,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050475,40000,0.05,60.883331,44.979015,9.093499,0.188688,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.04,pair_max_z,0.03745,40000,0.05,4.556911,3.774495,0.466858,0.188688,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.050575,40000,0.05,1.954183,0.798121,0.600484,0.188688,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.04,anchored_box,0.110875,40000,0.05,0.043524,0.030357,0.007047,0.188688,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.050575,40000,0.05,60.883331,44.979015,9.093499,0.188779,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.08,pair_max_z,0.04125,40000,0.05,4.556911,3.774495,0.466858,0.188779,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.048125,40000,0.05,1.954183,0.798121,0.600484,0.188779,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.08,anchored_box,0.4255,40000,0.05,0.043524,0.030357,0.007047,0.188779,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.052625,40000,0.05,60.883331,44.979015,9.093499,0.188578,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.12,pair_max_z,0.044425,40000,0.05,4.556911,3.774495,0.466858,0.188578,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0483,40000,0.05,1.954183,0.798121,0.600484,0.188578,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.12,anchored_box,0.877175,40000,0.05,0.043524,0.030357,0.007047,0.188578,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.050175,40000,0.05,60.883331,44.979015,9.093499,0.188584,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.2,pair_max_z,0.05915,40000,0.05,4.556911,3.774495,0.466858,0.188584,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0491,40000,0.05,1.954183,0.798121,0.600484,0.188584,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.043524,0.030357,0.007047,0.188584,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.0,marginal_chi2,0.050325,40000,0.05,60.883331,44.979015,9.093499,0.189022,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.0,pair_max_z,0.038075,40000,0.05,4.556911,3.774495,0.466858,0.189022,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.0,serial_overlap_z,0.048125,40000,0.05,1.954183,0.798121,0.600484,0.189022,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.0,anchored_box,0.0492,40000,0.05,0.043524,0.030357,0.007047,0.189022,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.02,marginal_chi2,0.05435,40000,0.05,60.883331,44.979015,9.093499,0.189165,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.02,pair_max_z,0.036975,40000,0.05,4.556911,3.774495,0.466858,0.189165,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.02,serial_overlap_z,0.1455,40000,0.05,1.954183,0.798121,0.600484,0.189165,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.02,anchored_box,0.05015,40000,0.05,0.043524,0.030357,0.007047,0.189165,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.04,marginal_chi2,0.058,40000,0.05,60.883331,44.979015,9.093499,0.189921,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.04,pair_max_z,0.038675,40000,0.05,4.556911,3.774495,0.466858,0.189921,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.04,serial_overlap_z,0.42195,40000,0.05,1.954183,0.798121,0.600484,0.189921,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.04,anchored_box,0.051525,40000,0.05,0.043524,0.030357,0.007047,0.189921,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.06,marginal_chi2,0.0635,40000,0.05,60.883331,44.979015,9.093499,0.189922,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.06,pair_max_z,0.037675,40000,0.05,4.556911,3.774495,0.466858,0.189922,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.06,serial_overlap_z,0.7447,40000,0.05,1.954183,0.798121,0.600484,0.189922,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.06,anchored_box,0.051625,40000,0.05,0.043524,0.030357,0.007047,0.189922,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.08,marginal_chi2,0.069175,40000,0.05,60.883331,44.979015,9.093499,0.190236,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.08,pair_max_z,0.037925,40000,0.05,4.556911,3.774495,0.466858,0.190236,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.08,serial_overlap_z,0.93465,40000,0.05,1.954183,0.798121,0.600484,0.190236,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.08,anchored_box,0.05395,40000,0.05,0.043524,0.030357,0.007047,0.190236,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.12,marginal_chi2,0.07905,40000,0.05,60.883331,44.979015,9.093499,0.190644,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.12,pair_max_z,0.038225,40000,0.05,4.556911,3.774495,0.466858,0.190644,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.12,serial_overlap_z,0.999225,40000,0.05,1.954183,0.798121,0.600484,0.190644,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,serial_stickiness,0.12,anchored_box,0.056,40000,0.05,0.043524,0.030357,0.007047,0.190644,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.0,marginal_chi2,0.04995,40000,0.05,60.93335,45.023628,9.114443,0.479651,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.0,pair_max_z,0.03355,40000,0.05,4.520886,3.728401,0.452108,0.479651,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.0,serial_overlap_z,0.049325,40000,0.05,1.948616,0.800516,0.60399,0.479651,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.0,anchored_box,0.0507,40000,0.05,0.038965,0.027184,0.006324,0.479651,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.05,marginal_chi2,0.086325,40000,0.05,60.93335,45.023628,9.114443,0.478399,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.05,pair_max_z,0.0386,40000,0.05,4.520886,3.728401,0.452108,0.478399,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.05,serial_overlap_z,0.0485,40000,0.05,1.948616,0.800516,0.60399,0.478399,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.05,anchored_box,0.144775,40000,0.05,0.038965,0.027184,0.006324,0.478399,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.1,marginal_chi2,0.274275,40000,0.05,60.93335,45.023628,9.114443,0.480124,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.1,pair_max_z,0.0554,40000,0.05,4.520886,3.728401,0.452108,0.480124,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.1,serial_overlap_z,0.05005,40000,0.05,1.948616,0.800516,0.60399,0.480124,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.1,anchored_box,0.49325,40000,0.05,0.038965,0.027184,0.006324,0.480124,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.15,marginal_chi2,0.68225,40000,0.05,60.93335,45.023628,9.114443,0.478844,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.15,pair_max_z,0.096975,40000,0.05,4.520886,3.728401,0.452108,0.478844,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.15,serial_overlap_z,0.049075,40000,0.05,1.948616,0.800516,0.60399,0.478844,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.15,anchored_box,0.8731,40000,0.05,0.038965,0.027184,0.006324,0.478844,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.2,marginal_chi2,0.959025,40000,0.05,60.93335,45.023628,9.114443,0.481216,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.2,pair_max_z,0.191675,40000,0.05,4.520886,3.728401,0.452108,0.481216,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.2,serial_overlap_z,0.052125,40000,0.05,1.948616,0.800516,0.60399,0.481216,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.2,anchored_box,0.992575,40000,0.05,0.038965,0.027184,0.006324,0.481216,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,60.93335,45.023628,9.114443,0.479522,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.3,pair_max_z,0.62315,40000,0.05,4.520886,3.728401,0.452108,0.479522,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.3,serial_overlap_z,0.068675,40000,0.05,1.948616,0.800516,0.60399,0.479522,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.038965,0.027184,0.006324,0.479522,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.0,marginal_chi2,0.0492,40000,0.05,60.93335,45.023628,9.114443,0.235684,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.0,pair_max_z,0.0366,40000,0.05,4.520886,3.728401,0.452108,0.235684,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.0,serial_overlap_z,0.0486,40000,0.05,1.948616,0.800516,0.60399,0.235684,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.0,anchored_box,0.0494,40000,0.05,0.038965,0.027184,0.006324,0.235684,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.005,marginal_chi2,0.0592,40000,0.05,60.93335,45.023628,9.114443,0.236397,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.005,pair_max_z,0.061375,40000,0.05,4.520886,3.728401,0.452108,0.236397,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.005,serial_overlap_z,0.04945,40000,0.05,1.948616,0.800516,0.60399,0.236397,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.005,anchored_box,0.0532,40000,0.05,0.038965,0.027184,0.006324,0.236397,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.01,marginal_chi2,0.09105,40000,0.05,60.93335,45.023628,9.114443,0.236967,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.01,pair_max_z,0.404375,40000,0.05,4.520886,3.728401,0.452108,0.236967,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.01,serial_overlap_z,0.048,40000,0.05,1.948616,0.800516,0.60399,0.236967,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.01,anchored_box,0.065575,40000,0.05,0.038965,0.027184,0.006324,0.236967,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.02,marginal_chi2,0.28475,40000,0.05,60.93335,45.023628,9.114443,0.23785,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.02,pair_max_z,0.986775,40000,0.05,4.520886,3.728401,0.452108,0.23785,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.02,serial_overlap_z,0.049325,40000,0.05,1.948616,0.800516,0.60399,0.23785,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.02,anchored_box,0.134975,40000,0.05,0.038965,0.027184,0.006324,0.23785,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.03,marginal_chi2,0.66095,40000,0.05,60.93335,45.023628,9.114443,0.238494,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.520886,3.728401,0.452108,0.238494,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.03,serial_overlap_z,0.051775,40000,0.05,1.948616,0.800516,0.60399,0.238494,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.03,anchored_box,0.294325,40000,0.05,0.038965,0.027184,0.006324,0.238494,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.05,marginal_chi2,0.99395,40000,0.05,60.93335,45.023628,9.114443,0.239304,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.520886,3.728401,0.452108,0.239304,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.05,serial_overlap_z,0.060775,40000,0.05,1.948616,0.800516,0.60399,0.239304,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,pair_injection,0.05,anchored_box,0.883575,40000,0.05,0.038965,0.027184,0.006324,0.239304,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.0,marginal_chi2,0.050925,40000,0.05,60.93335,45.023628,9.114443,0.236016,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.0,pair_max_z,0.0362,40000,0.05,4.520886,3.728401,0.452108,0.236016,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.048775,40000,0.05,1.948616,0.800516,0.60399,0.236016,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.0,anchored_box,0.050425,40000,0.05,0.038965,0.027184,0.006324,0.236016,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.01,marginal_chi2,0.049425,40000,0.05,60.93335,45.023628,9.114443,0.235717,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.01,pair_max_z,0.044975,40000,0.05,4.520886,3.728401,0.452108,0.235717,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.048325,40000,0.05,1.948616,0.800516,0.60399,0.235717,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.01,anchored_box,0.053325,40000,0.05,0.038965,0.027184,0.006324,0.235717,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.02,marginal_chi2,0.050925,40000,0.05,60.93335,45.023628,9.114443,0.236191,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.02,pair_max_z,0.0967,40000,0.05,4.520886,3.728401,0.452108,0.236191,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.050425,40000,0.05,1.948616,0.800516,0.60399,0.236191,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.02,anchored_box,0.068225,40000,0.05,0.038965,0.027184,0.006324,0.236191,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.04,marginal_chi2,0.050825,40000,0.05,60.93335,45.023628,9.114443,0.235839,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.04,pair_max_z,0.502725,40000,0.05,4.520886,3.728401,0.452108,0.235839,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0492,40000,0.05,1.948616,0.800516,0.60399,0.235839,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.04,anchored_box,0.15725,40000,0.05,0.038965,0.027184,0.006324,0.235839,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.08,marginal_chi2,0.054075,40000,0.05,60.93335,45.023628,9.114443,0.236024,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.08,pair_max_z,0.9995,40000,0.05,4.520886,3.728401,0.452108,0.236024,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05385,40000,0.05,1.948616,0.800516,0.60399,0.236024,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.08,anchored_box,0.850225,40000,0.05,0.038965,0.027184,0.006324,0.236024,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0534,40000,0.05,60.93335,45.023628,9.114443,0.235554,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.520886,3.728401,0.452108,0.235554,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.056675,40000,0.05,1.948616,0.800516,0.60399,0.235554,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.12,anchored_box,0.999875,40000,0.05,0.038965,0.027184,0.006324,0.235554,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.048325,40000,0.05,60.93335,45.023628,9.114443,0.235581,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.0,pair_max_z,0.033525,40000,0.05,4.520886,3.728401,0.452108,0.235581,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.05165,40000,0.05,1.948616,0.800516,0.60399,0.235581,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.0,anchored_box,0.049425,40000,0.05,0.038965,0.027184,0.006324,0.235581,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.049225,40000,0.05,60.93335,45.023628,9.114443,0.236141,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.02,pair_max_z,0.037625,40000,0.05,4.520886,3.728401,0.452108,0.236141,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.049725,40000,0.05,1.948616,0.800516,0.60399,0.236141,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.02,anchored_box,0.066575,40000,0.05,0.038965,0.027184,0.006324,0.236141,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0499,40000,0.05,60.93335,45.023628,9.114443,0.23626,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.04,pair_max_z,0.036925,40000,0.05,4.520886,3.728401,0.452108,0.23626,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.048475,40000,0.05,1.948616,0.800516,0.60399,0.23626,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.04,anchored_box,0.1302,40000,0.05,0.038965,0.027184,0.006324,0.23626,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.051025,40000,0.05,60.93335,45.023628,9.114443,0.236392,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.08,pair_max_z,0.04025,40000,0.05,4.520886,3.728401,0.452108,0.236392,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.04995,40000,0.05,1.948616,0.800516,0.60399,0.236392,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.08,anchored_box,0.5378,40000,0.05,0.038965,0.027184,0.006324,0.236392,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.051025,40000,0.05,60.93335,45.023628,9.114443,0.236065,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.12,pair_max_z,0.046525,40000,0.05,4.520886,3.728401,0.452108,0.236065,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0507,40000,0.05,1.948616,0.800516,0.60399,0.236065,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.12,anchored_box,0.956025,40000,0.05,0.038965,0.027184,0.006324,0.236065,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.04905,40000,0.05,60.93335,45.023628,9.114443,0.235352,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.2,pair_max_z,0.05815,40000,0.05,4.520886,3.728401,0.452108,0.235352,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.048175,40000,0.05,1.948616,0.800516,0.60399,0.235352,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.038965,0.027184,0.006324,0.235352,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.0,marginal_chi2,0.04805,40000,0.05,60.93335,45.023628,9.114443,0.235885,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.0,pair_max_z,0.035275,40000,0.05,4.520886,3.728401,0.452108,0.235885,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.0,serial_overlap_z,0.04855,40000,0.05,1.948616,0.800516,0.60399,0.235885,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.0,anchored_box,0.04905,40000,0.05,0.038965,0.027184,0.006324,0.235885,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.02,marginal_chi2,0.053575,40000,0.05,60.93335,45.023628,9.114443,0.236318,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.02,pair_max_z,0.036975,40000,0.05,4.520886,3.728401,0.452108,0.236318,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.02,serial_overlap_z,0.171125,40000,0.05,1.948616,0.800516,0.60399,0.236318,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.02,anchored_box,0.0506,40000,0.05,0.038965,0.027184,0.006324,0.236318,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.04,marginal_chi2,0.061375,40000,0.05,60.93335,45.023628,9.114443,0.237103,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.04,pair_max_z,0.035725,40000,0.05,4.520886,3.728401,0.452108,0.237103,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.04,serial_overlap_z,0.512725,40000,0.05,1.948616,0.800516,0.60399,0.237103,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.04,anchored_box,0.0509,40000,0.05,0.038965,0.027184,0.006324,0.237103,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.06,marginal_chi2,0.061925,40000,0.05,60.93335,45.023628,9.114443,0.236886,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.06,pair_max_z,0.03705,40000,0.05,4.520886,3.728401,0.452108,0.236886,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.06,serial_overlap_z,0.838,40000,0.05,1.948616,0.800516,0.60399,0.236886,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.06,anchored_box,0.051675,40000,0.05,0.038965,0.027184,0.006324,0.236886,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.08,marginal_chi2,0.06865,40000,0.05,60.93335,45.023628,9.114443,0.237486,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.08,pair_max_z,0.03635,40000,0.05,4.520886,3.728401,0.452108,0.237486,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.08,serial_overlap_z,0.9732,40000,0.05,1.948616,0.800516,0.60399,0.237486,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.08,anchored_box,0.053575,40000,0.05,0.038965,0.027184,0.006324,0.237486,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.12,marginal_chi2,0.07935,40000,0.05,60.93335,45.023628,9.114443,0.237402,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.12,pair_max_z,0.037675,40000,0.05,4.520886,3.728401,0.452108,0.237402,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.12,serial_overlap_z,0.999875,40000,0.05,1.948616,0.800516,0.60399,0.237402,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,serial_stickiness,0.12,anchored_box,0.05515,40000,0.05,0.038965,0.027184,0.006324,0.237402,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.0,marginal_chi2,0.05045,40000,0.05,60.838436,44.951019,9.086588,0.625062,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.0,pair_max_z,0.028,40000,0.05,4.531304,3.681122,0.436846,0.625062,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.0,serial_overlap_z,0.04935,40000,0.05,1.952563,0.800152,0.601764,0.625062,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.0,anchored_box,0.047625,40000,0.05,0.034052,0.023782,0.005521,0.625062,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.05,marginal_chi2,0.0988,40000,0.05,60.838436,44.951019,9.086588,0.624531,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.05,pair_max_z,0.032225,40000,0.05,4.531304,3.681122,0.436846,0.624531,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.05,serial_overlap_z,0.047875,40000,0.05,1.952563,0.800152,0.601764,0.624531,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.05,anchored_box,0.17655,40000,0.05,0.034052,0.023782,0.005521,0.624531,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.1,marginal_chi2,0.3725,40000,0.05,60.838436,44.951019,9.086588,0.62522,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.1,pair_max_z,0.052975,40000,0.05,4.531304,3.681122,0.436846,0.62522,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.1,serial_overlap_z,0.04995,40000,0.05,1.952563,0.800152,0.601764,0.62522,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.1,anchored_box,0.6132,40000,0.05,0.034052,0.023782,0.005521,0.62522,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.15,marginal_chi2,0.83605,40000,0.05,60.838436,44.951019,9.086588,0.624091,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.15,pair_max_z,0.103875,40000,0.05,4.531304,3.681122,0.436846,0.624091,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.15,serial_overlap_z,0.0506,40000,0.05,1.952563,0.800152,0.601764,0.624091,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.15,anchored_box,0.9506,40000,0.05,0.034052,0.023782,0.005521,0.624091,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.2,marginal_chi2,0.99375,40000,0.05,60.838436,44.951019,9.086588,0.625946,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.2,pair_max_z,0.233425,40000,0.05,4.531304,3.681122,0.436846,0.625946,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.2,serial_overlap_z,0.05465,40000,0.05,1.952563,0.800152,0.601764,0.625946,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.2,anchored_box,0.998925,40000,0.05,0.034052,0.023782,0.005521,0.625946,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,60.838436,44.951019,9.086588,0.624723,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.3,pair_max_z,0.764975,40000,0.05,4.531304,3.681122,0.436846,0.624723,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.3,serial_overlap_z,0.073725,40000,0.05,1.952563,0.800152,0.601764,0.624723,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.034052,0.023782,0.005521,0.624723,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.0,marginal_chi2,0.0489,40000,0.05,60.838436,44.951019,9.086588,0.307092,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.0,pair_max_z,0.027925,40000,0.05,4.531304,3.681122,0.436846,0.307092,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.0,serial_overlap_z,0.048675,40000,0.05,1.952563,0.800152,0.601764,0.307092,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.0,anchored_box,0.050225,40000,0.05,0.034052,0.023782,0.005521,0.307092,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.005,marginal_chi2,0.0622,40000,0.05,60.838436,44.951019,9.086588,0.307885,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.005,pair_max_z,0.073275,40000,0.05,4.531304,3.681122,0.436846,0.307885,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.005,serial_overlap_z,0.0468,40000,0.05,1.952563,0.800152,0.601764,0.307885,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.005,anchored_box,0.0559,40000,0.05,0.034052,0.023782,0.005521,0.307885,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.01,marginal_chi2,0.10675,40000,0.05,60.838436,44.951019,9.086588,0.309511,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.01,pair_max_z,0.561425,40000,0.05,4.531304,3.681122,0.436846,0.309511,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.01,serial_overlap_z,0.04995,40000,0.05,1.952563,0.800152,0.601764,0.309511,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.01,anchored_box,0.074975,40000,0.05,0.034052,0.023782,0.005521,0.309511,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.02,marginal_chi2,0.3873,40000,0.05,60.838436,44.951019,9.086588,0.30972,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.02,pair_max_z,0.9986,40000,0.05,4.531304,3.681122,0.436846,0.30972,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.02,serial_overlap_z,0.0486,40000,0.05,1.952563,0.800152,0.601764,0.30972,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.02,anchored_box,0.167525,40000,0.05,0.034052,0.023782,0.005521,0.30972,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.03,marginal_chi2,0.81015,40000,0.05,60.838436,44.951019,9.086588,0.311241,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.531304,3.681122,0.436846,0.311241,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.03,serial_overlap_z,0.051725,40000,0.05,1.952563,0.800152,0.601764,0.311241,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.03,anchored_box,0.410175,40000,0.05,0.034052,0.023782,0.005521,0.311241,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.05,marginal_chi2,0.999575,40000,0.05,60.838436,44.951019,9.086588,0.312267,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.531304,3.681122,0.436846,0.312267,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.05,serial_overlap_z,0.0604,40000,0.05,1.952563,0.800152,0.601764,0.312267,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,pair_injection,0.05,anchored_box,0.974,40000,0.05,0.034052,0.023782,0.005521,0.312267,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.0,marginal_chi2,0.049975,40000,0.05,60.838436,44.951019,9.086588,0.307679,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.0,pair_max_z,0.0282,40000,0.05,4.531304,3.681122,0.436846,0.307679,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0502,40000,0.05,1.952563,0.800152,0.601764,0.307679,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.0,anchored_box,0.05155,40000,0.05,0.034052,0.023782,0.005521,0.307679,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05215,40000,0.05,60.838436,44.951019,9.086588,0.308087,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.01,pair_max_z,0.0373,40000,0.05,4.531304,3.681122,0.436846,0.308087,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.050775,40000,0.05,1.952563,0.800152,0.601764,0.308087,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.01,anchored_box,0.05675,40000,0.05,0.034052,0.023782,0.005521,0.308087,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.02,marginal_chi2,0.052,40000,0.05,60.838436,44.951019,9.086588,0.307633,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.02,pair_max_z,0.105425,40000,0.05,4.531304,3.681122,0.436846,0.307633,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.049125,40000,0.05,1.952563,0.800152,0.601764,0.307633,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.02,anchored_box,0.077675,40000,0.05,0.034052,0.023782,0.005521,0.307633,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.04,marginal_chi2,0.049825,40000,0.05,60.838436,44.951019,9.086588,0.307348,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.04,pair_max_z,0.633525,40000,0.05,4.531304,3.681122,0.436846,0.307348,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.049275,40000,0.05,1.952563,0.800152,0.601764,0.307348,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.04,anchored_box,0.212075,40000,0.05,0.034052,0.023782,0.005521,0.307348,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.08,marginal_chi2,0.053275,40000,0.05,60.838436,44.951019,9.086588,0.307829,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.531304,3.681122,0.436846,0.307829,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05175,40000,0.05,1.952563,0.800152,0.601764,0.307829,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.08,anchored_box,0.965275,40000,0.05,0.034052,0.023782,0.005521,0.307829,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.12,marginal_chi2,0.056125,40000,0.05,60.838436,44.951019,9.086588,0.307236,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.531304,3.681122,0.436846,0.307236,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0542,40000,0.05,1.952563,0.800152,0.601764,0.307236,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.034052,0.023782,0.005521,0.307236,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.048675,40000,0.05,60.838436,44.951019,9.086588,0.307255,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.0,pair_max_z,0.02755,40000,0.05,4.531304,3.681122,0.436846,0.307255,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.04575,40000,0.05,1.952563,0.800152,0.601764,0.307255,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.0,anchored_box,0.05165,40000,0.05,0.034052,0.023782,0.005521,0.307255,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.050075,40000,0.05,60.838436,44.951019,9.086588,0.30723,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.02,pair_max_z,0.027625,40000,0.05,4.531304,3.681122,0.436846,0.30723,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.04815,40000,0.05,1.952563,0.800152,0.601764,0.30723,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.02,anchored_box,0.072825,40000,0.05,0.034052,0.023782,0.005521,0.30723,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.05275,40000,0.05,60.838436,44.951019,9.086588,0.307972,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0304,40000,0.05,4.531304,3.681122,0.436846,0.307972,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.050125,40000,0.05,1.952563,0.800152,0.601764,0.307972,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.04,anchored_box,0.16385,40000,0.05,0.034052,0.023782,0.005521,0.307972,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.051,40000,0.05,60.838436,44.951019,9.086588,0.308032,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.08,pair_max_z,0.033175,40000,0.05,4.531304,3.681122,0.436846,0.308032,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0482,40000,0.05,1.952563,0.800152,0.601764,0.308032,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.08,anchored_box,0.701325,40000,0.05,0.034052,0.023782,0.005521,0.308032,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0491,40000,0.05,60.838436,44.951019,9.086588,0.307577,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.12,pair_max_z,0.0383,40000,0.05,4.531304,3.681122,0.436846,0.307577,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.048675,40000,0.05,1.952563,0.800152,0.601764,0.307577,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.12,anchored_box,0.994675,40000,0.05,0.034052,0.023782,0.005521,0.307577,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0518,40000,0.05,60.838436,44.951019,9.086588,0.307133,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.2,pair_max_z,0.0525,40000,0.05,4.531304,3.681122,0.436846,0.307133,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.04955,40000,0.05,1.952563,0.800152,0.601764,0.307133,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.034052,0.023782,0.005521,0.307133,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.0,marginal_chi2,0.049525,40000,0.05,60.838436,44.951019,9.086588,0.307205,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.0,pair_max_z,0.02815,40000,0.05,4.531304,3.681122,0.436846,0.307205,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.0,serial_overlap_z,0.0486,40000,0.05,1.952563,0.800152,0.601764,0.307205,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.0,anchored_box,0.0491,40000,0.05,0.034052,0.023782,0.005521,0.307205,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.02,marginal_chi2,0.054825,40000,0.05,60.838436,44.951019,9.086588,0.30812,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.02,pair_max_z,0.028675,40000,0.05,4.531304,3.681122,0.436846,0.30812,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.02,serial_overlap_z,0.20895,40000,0.05,1.952563,0.800152,0.601764,0.30812,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.02,anchored_box,0.05045,40000,0.05,0.034052,0.023782,0.005521,0.30812,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.04,marginal_chi2,0.06065,40000,0.05,60.838436,44.951019,9.086588,0.308764,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.04,pair_max_z,0.028075,40000,0.05,4.531304,3.681122,0.436846,0.308764,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.04,serial_overlap_z,0.614825,40000,0.05,1.952563,0.800152,0.601764,0.308764,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.04,anchored_box,0.049775,40000,0.05,0.034052,0.023782,0.005521,0.308764,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.06,marginal_chi2,0.065525,40000,0.05,60.838436,44.951019,9.086588,0.309361,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.06,pair_max_z,0.029675,40000,0.05,4.531304,3.681122,0.436846,0.309361,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.06,serial_overlap_z,0.918025,40000,0.05,1.952563,0.800152,0.601764,0.309361,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.06,anchored_box,0.05125,40000,0.05,0.034052,0.023782,0.005521,0.309361,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.08,marginal_chi2,0.0705,40000,0.05,60.838436,44.951019,9.086588,0.30995,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.08,pair_max_z,0.029975,40000,0.05,4.531304,3.681122,0.436846,0.30995,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.08,serial_overlap_z,0.99365,40000,0.05,1.952563,0.800152,0.601764,0.30995,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.08,anchored_box,0.0547,40000,0.05,0.034052,0.023782,0.005521,0.30995,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.12,marginal_chi2,0.0822,40000,0.05,60.838436,44.951019,9.086588,0.310173,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.12,pair_max_z,0.0284,40000,0.05,4.531304,3.681122,0.436846,0.310173,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.952563,0.800152,0.601764,0.310173,512,20260633,5/50
RTX5090_5_50_frontier_fine,1956,serial_stickiness,0.12,anchored_box,0.0574,40000,0.05,0.034052,0.023782,0.005521,0.310173,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.0,marginal_chi2,0.050525,40000,0.05,60.943996,45.008751,9.090699,0.797043,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.0,pair_max_z,0.042075,40000,0.05,4.354649,3.647442,0.422601,0.797043,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.0,serial_overlap_z,0.050425,40000,0.05,1.944832,0.797464,0.602742,0.797043,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.0,anchored_box,0.051375,40000,0.05,0.030138,0.021062,0.004885,0.797043,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.05,marginal_chi2,0.114225,40000,0.05,60.943996,45.008751,9.090699,0.799736,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.05,pair_max_z,0.0515,40000,0.05,4.354649,3.647442,0.422601,0.799736,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.05,serial_overlap_z,0.050775,40000,0.05,1.944832,0.797464,0.602742,0.799736,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.05,anchored_box,0.2093,40000,0.05,0.030138,0.021062,0.004885,0.799736,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.1,marginal_chi2,0.4904,40000,0.05,60.943996,45.008751,9.090699,0.796988,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.1,pair_max_z,0.0863,40000,0.05,4.354649,3.647442,0.422601,0.796988,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.1,serial_overlap_z,0.0492,40000,0.05,1.944832,0.797464,0.602742,0.796988,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.1,anchored_box,0.735375,40000,0.05,0.030138,0.021062,0.004885,0.796988,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.15,marginal_chi2,0.9372,40000,0.05,60.943996,45.008751,9.090699,0.8,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.15,pair_max_z,0.183975,40000,0.05,4.354649,3.647442,0.422601,0.8,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.15,serial_overlap_z,0.051925,40000,0.05,1.944832,0.797464,0.602742,0.8,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.15,anchored_box,0.986375,40000,0.05,0.030138,0.021062,0.004885,0.8,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.2,marginal_chi2,0.999475,40000,0.05,60.943996,45.008751,9.090699,0.798267,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.2,pair_max_z,0.40585,40000,0.05,4.354649,3.647442,0.422601,0.798267,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.2,serial_overlap_z,0.05535,40000,0.05,1.944832,0.797464,0.602742,0.798267,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.2,anchored_box,0.99995,40000,0.05,0.030138,0.021062,0.004885,0.798267,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,60.943996,45.008751,9.090699,0.800814,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.3,pair_max_z,0.944125,40000,0.05,4.354649,3.647442,0.422601,0.800814,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.3,serial_overlap_z,0.082475,40000,0.05,1.944832,0.797464,0.602742,0.800814,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.030138,0.021062,0.004885,0.800814,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.0,marginal_chi2,0.051325,40000,0.05,60.943996,45.008751,9.090699,0.391877,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.0,pair_max_z,0.041725,40000,0.05,4.354649,3.647442,0.422601,0.391877,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.0,serial_overlap_z,0.0477,40000,0.05,1.944832,0.797464,0.602742,0.391877,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.0,anchored_box,0.0502,40000,0.05,0.030138,0.021062,0.004885,0.391877,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.005,marginal_chi2,0.065,40000,0.05,60.943996,45.008751,9.090699,0.393589,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.005,pair_max_z,0.133175,40000,0.05,4.354649,3.647442,0.422601,0.393589,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.005,serial_overlap_z,0.049875,40000,0.05,1.944832,0.797464,0.602742,0.393589,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.005,anchored_box,0.059475,40000,0.05,0.030138,0.021062,0.004885,0.393589,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.01,marginal_chi2,0.1241,40000,0.05,60.943996,45.008751,9.090699,0.394552,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.01,pair_max_z,0.76685,40000,0.05,4.354649,3.647442,0.422601,0.394552,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.01,serial_overlap_z,0.048675,40000,0.05,1.944832,0.797464,0.602742,0.394552,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.01,anchored_box,0.081375,40000,0.05,0.030138,0.021062,0.004885,0.394552,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.02,marginal_chi2,0.499075,40000,0.05,60.943996,45.008751,9.090699,0.395832,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.02,pair_max_z,0.99995,40000,0.05,4.354649,3.647442,0.422601,0.395832,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.02,serial_overlap_z,0.051,40000,0.05,1.944832,0.797464,0.602742,0.395832,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.02,anchored_box,0.2128,40000,0.05,0.030138,0.021062,0.004885,0.395832,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.03,marginal_chi2,0.91145,40000,0.05,60.943996,45.008751,9.090699,0.397142,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.354649,3.647442,0.422601,0.397142,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.03,serial_overlap_z,0.0517,40000,0.05,1.944832,0.797464,0.602742,0.397142,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.03,anchored_box,0.56,40000,0.05,0.030138,0.021062,0.004885,0.397142,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.05,marginal_chi2,1.0,40000,0.05,60.943996,45.008751,9.090699,0.399474,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.354649,3.647442,0.422601,0.399474,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.05,serial_overlap_z,0.063425,40000,0.05,1.944832,0.797464,0.602742,0.399474,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,pair_injection,0.05,anchored_box,0.997575,40000,0.05,0.030138,0.021062,0.004885,0.399474,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.0,marginal_chi2,0.04865,40000,0.05,60.943996,45.008751,9.090699,0.393004,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.0,pair_max_z,0.043975,40000,0.05,4.354649,3.647442,0.422601,0.393004,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.051825,40000,0.05,1.944832,0.797464,0.602742,0.393004,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.0,anchored_box,0.0489,40000,0.05,0.030138,0.021062,0.004885,0.393004,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0503,40000,0.05,60.943996,45.008751,9.090699,0.392707,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.01,pair_max_z,0.064625,40000,0.05,4.354649,3.647442,0.422601,0.392707,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.05065,40000,0.05,1.944832,0.797464,0.602742,0.392707,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.01,anchored_box,0.057925,40000,0.05,0.030138,0.021062,0.004885,0.392707,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05185,40000,0.05,60.943996,45.008751,9.090699,0.392532,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.02,pair_max_z,0.1931,40000,0.05,4.354649,3.647442,0.422601,0.392532,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.051725,40000,0.05,1.944832,0.797464,0.602742,0.392532,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.02,anchored_box,0.08555,40000,0.05,0.030138,0.021062,0.004885,0.392532,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05,40000,0.05,60.943996,45.008751,9.090699,0.393516,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.04,pair_max_z,0.8686,40000,0.05,4.354649,3.647442,0.422601,0.393516,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.049475,40000,0.05,1.944832,0.797464,0.602742,0.393516,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.04,anchored_box,0.294475,40000,0.05,0.030138,0.021062,0.004885,0.393516,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0533,40000,0.05,60.943996,45.008751,9.090699,0.392602,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.354649,3.647442,0.422601,0.392602,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.053975,40000,0.05,1.944832,0.797464,0.602742,0.392602,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.08,anchored_box,0.9963,40000,0.05,0.030138,0.021062,0.004885,0.392602,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05575,40000,0.05,60.943996,45.008751,9.090699,0.392755,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.354649,3.647442,0.422601,0.392755,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0562,40000,0.05,1.944832,0.797464,0.602742,0.392755,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.030138,0.021062,0.004885,0.392755,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0487,40000,0.05,60.943996,45.008751,9.090699,0.392766,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.0,pair_max_z,0.0426,40000,0.05,4.354649,3.647442,0.422601,0.392766,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.049625,40000,0.05,1.944832,0.797464,0.602742,0.392766,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.0,anchored_box,0.049675,40000,0.05,0.030138,0.021062,0.004885,0.392766,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.047725,40000,0.05,60.943996,45.008751,9.090699,0.393091,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.02,pair_max_z,0.04365,40000,0.05,4.354649,3.647442,0.422601,0.393091,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.050875,40000,0.05,1.944832,0.797464,0.602742,0.393091,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.02,anchored_box,0.079475,40000,0.05,0.030138,0.021062,0.004885,0.393091,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050675,40000,0.05,60.943996,45.008751,9.090699,0.392745,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.04,pair_max_z,0.04705,40000,0.05,4.354649,3.647442,0.422601,0.392745,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.049775,40000,0.05,1.944832,0.797464,0.602742,0.392745,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.04,anchored_box,0.208125,40000,0.05,0.030138,0.021062,0.004885,0.392745,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.04975,40000,0.05,60.943996,45.008751,9.090699,0.392742,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.08,pair_max_z,0.053275,40000,0.05,4.354649,3.647442,0.422601,0.392742,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.050875,40000,0.05,1.944832,0.797464,0.602742,0.392742,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.08,anchored_box,0.847075,40000,0.05,0.030138,0.021062,0.004885,0.392742,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.05075,40000,0.05,60.943996,45.008751,9.090699,0.39282,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.12,pair_max_z,0.06375,40000,0.05,4.354649,3.647442,0.422601,0.39282,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.051025,40000,0.05,1.944832,0.797464,0.602742,0.39282,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.12,anchored_box,0.99965,40000,0.05,0.030138,0.021062,0.004885,0.39282,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.050725,40000,0.05,60.943996,45.008751,9.090699,0.391917,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.2,pair_max_z,0.085925,40000,0.05,4.354649,3.647442,0.422601,0.391917,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.050875,40000,0.05,1.944832,0.797464,0.602742,0.391917,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.030138,0.021062,0.004885,0.391917,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.0,marginal_chi2,0.04965,40000,0.05,60.943996,45.008751,9.090699,0.39263,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.0,pair_max_z,0.044275,40000,0.05,4.354649,3.647442,0.422601,0.39263,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.0,serial_overlap_z,0.04975,40000,0.05,1.944832,0.797464,0.602742,0.39263,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.0,anchored_box,0.0486,40000,0.05,0.030138,0.021062,0.004885,0.39263,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.02,marginal_chi2,0.05605,40000,0.05,60.943996,45.008751,9.090699,0.394181,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.02,pair_max_z,0.044425,40000,0.05,4.354649,3.647442,0.422601,0.394181,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.02,serial_overlap_z,0.254825,40000,0.05,1.944832,0.797464,0.602742,0.394181,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.02,anchored_box,0.0496,40000,0.05,0.030138,0.021062,0.004885,0.394181,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.04,marginal_chi2,0.05825,40000,0.05,60.943996,45.008751,9.090699,0.394357,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.04,pair_max_z,0.043275,40000,0.05,4.354649,3.647442,0.422601,0.394357,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.04,serial_overlap_z,0.728975,40000,0.05,1.944832,0.797464,0.602742,0.394357,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.04,anchored_box,0.052825,40000,0.05,0.030138,0.021062,0.004885,0.394357,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.06,marginal_chi2,0.062875,40000,0.05,60.943996,45.008751,9.090699,0.39518,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.06,pair_max_z,0.045525,40000,0.05,4.354649,3.647442,0.422601,0.39518,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.06,serial_overlap_z,0.9657,40000,0.05,1.944832,0.797464,0.602742,0.39518,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.06,anchored_box,0.0503,40000,0.05,0.030138,0.021062,0.004885,0.39518,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.08,marginal_chi2,0.07105,40000,0.05,60.943996,45.008751,9.090699,0.395215,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.08,pair_max_z,0.047875,40000,0.05,4.354649,3.647442,0.422601,0.395215,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.08,serial_overlap_z,0.998675,40000,0.05,1.944832,0.797464,0.602742,0.395215,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.08,anchored_box,0.054825,40000,0.05,0.030138,0.021062,0.004885,0.395215,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.12,marginal_chi2,0.07955,40000,0.05,60.943996,45.008751,9.090699,0.396009,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.12,pair_max_z,0.04445,40000,0.05,4.354649,3.647442,0.422601,0.396009,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.944832,0.797464,0.602742,0.396009,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,serial_stickiness,0.12,anchored_box,0.055675,40000,0.05,0.030138,0.021062,0.004885,0.396009,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.0,marginal_chi2,0.049175,40000,0.05,60.986675,45.000736,9.097713,0.954899,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.0,pair_max_z,0.038125,40000,0.05,4.364473,3.62162,0.412618,0.954899,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.0,serial_overlap_z,0.05,40000,0.05,1.945756,0.795572,0.602483,0.954899,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.0,anchored_box,0.052275,40000,0.05,0.027515,0.019208,0.00446,0.954899,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.05,marginal_chi2,0.130625,40000,0.05,60.986675,45.000736,9.097713,0.958972,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.05,pair_max_z,0.046075,40000,0.05,4.364473,3.62162,0.412618,0.958972,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.05,serial_overlap_z,0.0494,40000,0.05,1.945756,0.795572,0.602483,0.958972,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.05,anchored_box,0.253425,40000,0.05,0.027515,0.019208,0.00446,0.958972,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.1,marginal_chi2,0.59455,40000,0.05,60.986675,45.000736,9.097713,0.957232,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.1,pair_max_z,0.084775,40000,0.05,4.364473,3.62162,0.412618,0.957232,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.1,serial_overlap_z,0.049225,40000,0.05,1.945756,0.795572,0.602483,0.957232,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.1,anchored_box,0.82,40000,0.05,0.027515,0.019208,0.00446,0.957232,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.15,marginal_chi2,0.976375,40000,0.05,60.986675,45.000736,9.097713,0.959743,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.15,pair_max_z,0.2062,40000,0.05,4.364473,3.62162,0.412618,0.959743,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.15,serial_overlap_z,0.051875,40000,0.05,1.945756,0.795572,0.602483,0.959743,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.15,anchored_box,0.996175,40000,0.05,0.027515,0.019208,0.00446,0.959743,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.2,marginal_chi2,1.0,40000,0.05,60.986675,45.000736,9.097713,0.958342,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.2,pair_max_z,0.4801,40000,0.05,4.364473,3.62162,0.412618,0.958342,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.2,serial_overlap_z,0.059,40000,0.05,1.945756,0.795572,0.602483,0.958342,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.2,anchored_box,1.0,40000,0.05,0.027515,0.019208,0.00446,0.958342,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,60.986675,45.000736,9.097713,0.960558,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.3,pair_max_z,0.98075,40000,0.05,4.364473,3.62162,0.412618,0.960558,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.3,serial_overlap_z,0.089675,40000,0.05,1.945756,0.795572,0.602483,0.960558,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.027515,0.019208,0.00446,0.960558,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.0,marginal_chi2,0.047775,40000,0.05,60.986675,45.000736,9.097713,0.469738,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.0,pair_max_z,0.037625,40000,0.05,4.364473,3.62162,0.412618,0.469738,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.0,serial_overlap_z,0.04955,40000,0.05,1.945756,0.795572,0.602483,0.469738,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.0,anchored_box,0.04915,40000,0.05,0.027515,0.019208,0.00446,0.469738,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.005,marginal_chi2,0.066375,40000,0.05,60.986675,45.000736,9.097713,0.472331,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.005,pair_max_z,0.1611,40000,0.05,4.364473,3.62162,0.412618,0.472331,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.005,serial_overlap_z,0.047725,40000,0.05,1.945756,0.795572,0.602483,0.472331,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.005,anchored_box,0.05865,40000,0.05,0.027515,0.019208,0.00446,0.472331,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.01,marginal_chi2,0.145625,40000,0.05,60.986675,45.000736,9.097713,0.473224,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.01,pair_max_z,0.8573,40000,0.05,4.364473,3.62162,0.412618,0.473224,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.01,serial_overlap_z,0.05195,40000,0.05,1.945756,0.795572,0.602483,0.473224,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.01,anchored_box,0.0847,40000,0.05,0.027515,0.019208,0.00446,0.473224,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.02,marginal_chi2,0.59865,40000,0.05,60.986675,45.000736,9.097713,0.475407,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.02,pair_max_z,1.0,40000,0.05,4.364473,3.62162,0.412618,0.475407,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.02,serial_overlap_z,0.05125,40000,0.05,1.945756,0.795572,0.602483,0.475407,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.02,anchored_box,0.258875,40000,0.05,0.027515,0.019208,0.00446,0.475407,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.03,marginal_chi2,0.961575,40000,0.05,60.986675,45.000736,9.097713,0.476534,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.364473,3.62162,0.412618,0.476534,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.03,serial_overlap_z,0.05255,40000,0.05,1.945756,0.795572,0.602483,0.476534,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.03,anchored_box,0.69115,40000,0.05,0.027515,0.019208,0.00446,0.476534,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.05,marginal_chi2,1.0,40000,0.05,60.986675,45.000736,9.097713,0.47927,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.364473,3.62162,0.412618,0.47927,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.05,serial_overlap_z,0.0689,40000,0.05,1.945756,0.795572,0.602483,0.47927,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,pair_injection,0.05,anchored_box,0.99985,40000,0.05,0.027515,0.019208,0.00446,0.47927,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.04995,40000,0.05,60.986675,45.000736,9.097713,0.471261,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.0,pair_max_z,0.037225,40000,0.05,4.364473,3.62162,0.412618,0.471261,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0501,40000,0.05,1.945756,0.795572,0.602483,0.471261,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.0,anchored_box,0.0494,40000,0.05,0.027515,0.019208,0.00446,0.471261,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.048825,40000,0.05,60.986675,45.000736,9.097713,0.471391,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.01,pair_max_z,0.0624,40000,0.05,4.364473,3.62162,0.412618,0.471391,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.05115,40000,0.05,1.945756,0.795572,0.602483,0.471391,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.01,anchored_box,0.058575,40000,0.05,0.027515,0.019208,0.00446,0.471391,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.04915,40000,0.05,60.986675,45.000736,9.097713,0.471327,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.02,pair_max_z,0.216125,40000,0.05,4.364473,3.62162,0.412618,0.471327,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.050425,40000,0.05,1.945756,0.795572,0.602483,0.471327,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.02,anchored_box,0.09045,40000,0.05,0.027515,0.019208,0.00446,0.471327,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05085,40000,0.05,60.986675,45.000736,9.097713,0.471688,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.04,pair_max_z,0.933775,40000,0.05,4.364473,3.62162,0.412618,0.471688,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.050775,40000,0.05,1.945756,0.795572,0.602483,0.471688,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.04,anchored_box,0.3803,40000,0.05,0.027515,0.019208,0.00446,0.471688,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05225,40000,0.05,60.986675,45.000736,9.097713,0.471648,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.364473,3.62162,0.412618,0.471648,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.054775,40000,0.05,1.945756,0.795572,0.602483,0.471648,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.08,anchored_box,0.999625,40000,0.05,0.027515,0.019208,0.00446,0.471648,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.053425,40000,0.05,60.986675,45.000736,9.097713,0.470966,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.364473,3.62162,0.412618,0.470966,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0567,40000,0.05,1.945756,0.795572,0.602483,0.470966,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.027515,0.019208,0.00446,0.470966,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0503,40000,0.05,60.986675,45.000736,9.097713,0.471031,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.039675,40000,0.05,4.364473,3.62162,0.412618,0.471031,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.048875,40000,0.05,1.945756,0.795572,0.602483,0.471031,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.0,anchored_box,0.049475,40000,0.05,0.027515,0.019208,0.00446,0.471031,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0478,40000,0.05,60.986675,45.000736,9.097713,0.472162,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.039275,40000,0.05,4.364473,3.62162,0.412618,0.472162,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.048075,40000,0.05,1.945756,0.795572,0.602483,0.472162,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.02,anchored_box,0.0864,40000,0.05,0.027515,0.019208,0.00446,0.472162,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.049375,40000,0.05,60.986675,45.000736,9.097713,0.471757,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.04095,40000,0.05,4.364473,3.62162,0.412618,0.471757,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.051375,40000,0.05,1.945756,0.795572,0.602483,0.471757,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,anchored_box,0.251175,40000,0.05,0.027515,0.019208,0.00446,0.471757,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.05015,40000,0.05,60.986675,45.000736,9.097713,0.471702,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.049,40000,0.05,4.364473,3.62162,0.412618,0.471702,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0476,40000,0.05,1.945756,0.795572,0.602483,0.471702,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.08,anchored_box,0.92715,40000,0.05,0.027515,0.019208,0.00446,0.471702,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0497,40000,0.05,60.986675,45.000736,9.097713,0.471582,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.054225,40000,0.05,4.364473,3.62162,0.412618,0.471582,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0497,40000,0.05,1.945756,0.795572,0.602483,0.471582,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.027515,0.019208,0.00446,0.471582,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.050025,40000,0.05,60.986675,45.000736,9.097713,0.470992,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.084725,40000,0.05,4.364473,3.62162,0.412618,0.470992,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.05065,40000,0.05,1.945756,0.795572,0.602483,0.470992,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.027515,0.019208,0.00446,0.470992,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.0,marginal_chi2,0.051,40000,0.05,60.986675,45.000736,9.097713,0.471694,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.0,pair_max_z,0.03845,40000,0.05,4.364473,3.62162,0.412618,0.471694,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.0,serial_overlap_z,0.048975,40000,0.05,1.945756,0.795572,0.602483,0.471694,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.0,anchored_box,0.049975,40000,0.05,0.027515,0.019208,0.00446,0.471694,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.02,marginal_chi2,0.053325,40000,0.05,60.986675,45.000736,9.097713,0.47349,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.02,pair_max_z,0.038775,40000,0.05,4.364473,3.62162,0.412618,0.47349,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.02,serial_overlap_z,0.289225,40000,0.05,1.945756,0.795572,0.602483,0.47349,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.02,anchored_box,0.052925,40000,0.05,0.027515,0.019208,0.00446,0.47349,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.04,marginal_chi2,0.06035,40000,0.05,60.986675,45.000736,9.097713,0.473805,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.04,pair_max_z,0.03865,40000,0.05,4.364473,3.62162,0.412618,0.473805,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.04,serial_overlap_z,0.80175,40000,0.05,1.945756,0.795572,0.602483,0.473805,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.04,anchored_box,0.05215,40000,0.05,0.027515,0.019208,0.00446,0.473805,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.06,marginal_chi2,0.061275,40000,0.05,60.986675,45.000736,9.097713,0.474662,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.06,pair_max_z,0.03875,40000,0.05,4.364473,3.62162,0.412618,0.474662,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.06,serial_overlap_z,0.98595,40000,0.05,1.945756,0.795572,0.602483,0.474662,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.06,anchored_box,0.0542,40000,0.05,0.027515,0.019208,0.00446,0.474662,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.08,marginal_chi2,0.067125,40000,0.05,60.986675,45.000736,9.097713,0.474419,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.08,pair_max_z,0.0431,40000,0.05,4.364473,3.62162,0.412618,0.474419,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.08,serial_overlap_z,0.999875,40000,0.05,1.945756,0.795572,0.602483,0.474419,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.08,anchored_box,0.0526,40000,0.05,0.027515,0.019208,0.00446,0.474419,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.12,marginal_chi2,0.077925,40000,0.05,60.986675,45.000736,9.097713,0.476095,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.12,pair_max_z,0.039225,40000,0.05,4.364473,3.62162,0.412618,0.476095,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.945756,0.795572,0.602483,0.476095,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,serial_stickiness,0.12,anchored_box,0.05575,40000,0.05,0.027515,0.019208,0.00446,0.476095,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.0,marginal_chi2,0.04935,40000,0.05,60.950005,45.009457,9.084635,1.276652,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.0,pair_max_z,0.042625,40000,0.05,4.278213,3.591525,0.395635,1.276652,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.0,serial_overlap_z,0.048425,40000,0.05,1.955589,0.79939,0.604294,1.276652,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.0,anchored_box,0.048175,40000,0.05,0.023882,0.016641,0.003876,1.276652,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.05,marginal_chi2,0.174225,40000,0.05,60.950005,45.009457,9.084635,1.274226,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.05,pair_max_z,0.054975,40000,0.05,4.278213,3.591525,0.395635,1.274226,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.05,serial_overlap_z,0.048525,40000,0.05,1.955589,0.79939,0.604294,1.274226,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.05,anchored_box,0.3242,40000,0.05,0.023882,0.016641,0.003876,1.274226,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.1,marginal_chi2,0.76625,40000,0.05,60.950005,45.009457,9.084635,1.280992,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.1,pair_max_z,0.1211,40000,0.05,4.278213,3.591525,0.395635,1.280992,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.1,serial_overlap_z,0.049425,40000,0.05,1.955589,0.79939,0.604294,1.280992,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.1,anchored_box,0.919775,40000,0.05,0.023882,0.016641,0.003876,1.280992,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.15,marginal_chi2,0.997875,40000,0.05,60.950005,45.009457,9.084635,1.274653,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.15,pair_max_z,0.32445,40000,0.05,4.278213,3.591525,0.395635,1.274653,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.15,serial_overlap_z,0.052925,40000,0.05,1.955589,0.79939,0.604294,1.274653,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.15,anchored_box,0.9997,40000,0.05,0.023882,0.016641,0.003876,1.274653,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.2,marginal_chi2,1.0,40000,0.05,60.950005,45.009457,9.084635,1.280423,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.2,pair_max_z,0.69765,40000,0.05,4.278213,3.591525,0.395635,1.280423,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.2,serial_overlap_z,0.0591,40000,0.05,1.955589,0.79939,0.604294,1.280423,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.2,anchored_box,1.0,40000,0.05,0.023882,0.016641,0.003876,1.280423,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,60.950005,45.009457,9.084635,1.277065,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.3,pair_max_z,0.999275,40000,0.05,4.278213,3.591525,0.395635,1.277065,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.3,serial_overlap_z,0.09725,40000,0.05,1.955589,0.79939,0.604294,1.277065,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.023882,0.016641,0.003876,1.277065,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.0,marginal_chi2,0.048675,40000,0.05,60.950005,45.009457,9.084635,0.627665,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.0,pair_max_z,0.04345,40000,0.05,4.278213,3.591525,0.395635,0.627665,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.0,serial_overlap_z,0.0478,40000,0.05,1.955589,0.79939,0.604294,0.627665,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.0,anchored_box,0.048475,40000,0.05,0.023882,0.016641,0.003876,0.627665,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.005,marginal_chi2,0.07405,40000,0.05,60.950005,45.009457,9.084635,0.629578,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.005,pair_max_z,0.275175,40000,0.05,4.278213,3.591525,0.395635,0.629578,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.005,serial_overlap_z,0.04775,40000,0.05,1.955589,0.79939,0.604294,0.629578,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.005,anchored_box,0.0586,40000,0.05,0.023882,0.016641,0.003876,0.629578,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.01,marginal_chi2,0.183425,40000,0.05,60.950005,45.009457,9.084635,0.632154,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.01,pair_max_z,0.966125,40000,0.05,4.278213,3.591525,0.395635,0.632154,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.01,serial_overlap_z,0.05005,40000,0.05,1.955589,0.79939,0.604294,0.632154,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.01,anchored_box,0.09975,40000,0.05,0.023882,0.016641,0.003876,0.632154,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.02,marginal_chi2,0.76735,40000,0.05,60.950005,45.009457,9.084635,0.634027,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.02,pair_max_z,1.0,40000,0.05,4.278213,3.591525,0.395635,0.634027,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.02,serial_overlap_z,0.04935,40000,0.05,1.955589,0.79939,0.604294,0.634027,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.02,anchored_box,0.3559,40000,0.05,0.023882,0.016641,0.003876,0.634027,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.03,marginal_chi2,0.994875,40000,0.05,60.950005,45.009457,9.084635,0.6358,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.278213,3.591525,0.395635,0.6358,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.03,serial_overlap_z,0.052125,40000,0.05,1.955589,0.79939,0.604294,0.6358,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.03,anchored_box,0.877625,40000,0.05,0.023882,0.016641,0.003876,0.6358,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.05,marginal_chi2,1.0,40000,0.05,60.950005,45.009457,9.084635,0.639577,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.278213,3.591525,0.395635,0.639577,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.05,serial_overlap_z,0.0706,40000,0.05,1.955589,0.79939,0.604294,0.639577,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,pair_injection,0.05,anchored_box,1.0,40000,0.05,0.023882,0.016641,0.003876,0.639577,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.04905,40000,0.05,60.950005,45.009457,9.084635,0.62917,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.0,pair_max_z,0.04255,40000,0.05,4.278213,3.591525,0.395635,0.62917,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.048625,40000,0.05,1.955589,0.79939,0.604294,0.62917,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.0,anchored_box,0.04755,40000,0.05,0.023882,0.016641,0.003876,0.62917,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.049425,40000,0.05,60.950005,45.009457,9.084635,0.628466,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.01,pair_max_z,0.08115,40000,0.05,4.278213,3.591525,0.395635,0.628466,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.047875,40000,0.05,1.955589,0.79939,0.604294,0.628466,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.01,anchored_box,0.06155,40000,0.05,0.023882,0.016641,0.003876,0.628466,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05105,40000,0.05,60.950005,45.009457,9.084635,0.629094,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.02,pair_max_z,0.343075,40000,0.05,4.278213,3.591525,0.395635,0.629094,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0487,40000,0.05,1.955589,0.79939,0.604294,0.629094,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.02,anchored_box,0.105675,40000,0.05,0.023882,0.016641,0.003876,0.629094,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0493,40000,0.05,60.950005,45.009457,9.084635,0.629473,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.04,pair_max_z,0.99395,40000,0.05,4.278213,3.591525,0.395635,0.629473,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.05045,40000,0.05,1.955589,0.79939,0.604294,0.629473,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.04,anchored_box,0.560525,40000,0.05,0.023882,0.016641,0.003876,0.629473,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052425,40000,0.05,60.950005,45.009457,9.084635,0.629569,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.278213,3.591525,0.395635,0.629569,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.051725,40000,0.05,1.955589,0.79939,0.604294,0.629569,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.023882,0.016641,0.003876,0.629569,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.056725,40000,0.05,60.950005,45.009457,9.084635,0.628249,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.278213,3.591525,0.395635,0.628249,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.057425,40000,0.05,1.955589,0.79939,0.604294,0.628249,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.023882,0.016641,0.003876,0.628249,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.047725,40000,0.05,60.950005,45.009457,9.084635,0.628672,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.04445,40000,0.05,4.278213,3.591525,0.395635,0.628672,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.04865,40000,0.05,1.955589,0.79939,0.604294,0.628672,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0484,40000,0.05,0.023882,0.016641,0.003876,0.628672,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0501,40000,0.05,60.950005,45.009457,9.084635,0.628442,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.045275,40000,0.05,4.278213,3.591525,0.395635,0.628442,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.04625,40000,0.05,1.955589,0.79939,0.604294,0.628442,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.02,anchored_box,0.09995,40000,0.05,0.023882,0.016641,0.003876,0.628442,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0519,40000,0.05,60.950005,45.009457,9.084635,0.629246,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.04835,40000,0.05,4.278213,3.591525,0.395635,0.629246,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.04925,40000,0.05,1.955589,0.79939,0.604294,0.629246,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.04,anchored_box,0.343975,40000,0.05,0.023882,0.016641,0.003876,0.629246,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.050125,40000,0.05,60.950005,45.009457,9.084635,0.629296,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.05755,40000,0.05,4.278213,3.591525,0.395635,0.629296,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.048725,40000,0.05,1.955589,0.79939,0.604294,0.629296,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.08,anchored_box,0.986825,40000,0.05,0.023882,0.016641,0.003876,0.629296,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0511,40000,0.05,60.950005,45.009457,9.084635,0.629848,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.071475,40000,0.05,4.278213,3.591525,0.395635,0.629848,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.048525,40000,0.05,1.955589,0.79939,0.604294,0.629848,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.023882,0.016641,0.003876,0.629848,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.050825,40000,0.05,60.950005,45.009457,9.084635,0.628227,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.116575,40000,0.05,4.278213,3.591525,0.395635,0.628227,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.048075,40000,0.05,1.955589,0.79939,0.604294,0.628227,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.023882,0.016641,0.003876,0.628227,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.0,marginal_chi2,0.0505,40000,0.05,60.950005,45.009457,9.084635,0.629268,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.0,pair_max_z,0.041925,40000,0.05,4.278213,3.591525,0.395635,0.629268,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.0,serial_overlap_z,0.0483,40000,0.05,1.955589,0.79939,0.604294,0.629268,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.0,anchored_box,0.048775,40000,0.05,0.023882,0.016641,0.003876,0.629268,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.02,marginal_chi2,0.054125,40000,0.05,60.950005,45.009457,9.084635,0.630679,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.02,pair_max_z,0.046725,40000,0.05,4.278213,3.591525,0.395635,0.630679,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.02,serial_overlap_z,0.36805,40000,0.05,1.955589,0.79939,0.604294,0.630679,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.02,anchored_box,0.048775,40000,0.05,0.023882,0.016641,0.003876,0.630679,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.04,marginal_chi2,0.0577,40000,0.05,60.950005,45.009457,9.084635,0.632389,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.04,pair_max_z,0.04385,40000,0.05,4.278213,3.591525,0.395635,0.632389,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.04,serial_overlap_z,0.8938,40000,0.05,1.955589,0.79939,0.604294,0.632389,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.04,anchored_box,0.053675,40000,0.05,0.023882,0.016641,0.003876,0.632389,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.06,marginal_chi2,0.0642,40000,0.05,60.950005,45.009457,9.084635,0.632924,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.06,pair_max_z,0.0469,40000,0.05,4.278213,3.591525,0.395635,0.632924,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.06,serial_overlap_z,0.9974,40000,0.05,1.955589,0.79939,0.604294,0.632924,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.06,anchored_box,0.053625,40000,0.05,0.023882,0.016641,0.003876,0.632924,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.08,marginal_chi2,0.071225,40000,0.05,60.950005,45.009457,9.084635,0.633198,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.08,pair_max_z,0.046,40000,0.05,4.278213,3.591525,0.395635,0.633198,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.08,serial_overlap_z,0.999975,40000,0.05,1.955589,0.79939,0.604294,0.633198,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.08,anchored_box,0.053525,40000,0.05,0.023882,0.016641,0.003876,0.633198,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.12,marginal_chi2,0.0771,40000,0.05,60.950005,45.009457,9.084635,0.633978,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.12,pair_max_z,0.0476,40000,0.05,4.278213,3.591525,0.395635,0.633978,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.955589,0.79939,0.604294,0.633978,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,serial_stickiness,0.12,anchored_box,0.0536,40000,0.05,0.023882,0.016641,0.003876,0.633978,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.0,marginal_chi2,0.050925,40000,0.05,60.926666,45.044773,9.085037,1.922585,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.0,pair_max_z,0.032175,40000,0.05,4.307139,3.558741,0.380264,1.922585,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.0,serial_overlap_z,0.049475,40000,0.05,1.95817,0.797547,0.60256,1.922585,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.0,anchored_box,0.0517,40000,0.05,0.01948,0.013586,0.003152,1.922585,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.05,marginal_chi2,0.259475,40000,0.05,60.926666,45.044773,9.085037,1.917898,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.05,pair_max_z,0.04665,40000,0.05,4.307139,3.558741,0.380264,1.917898,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.05,serial_overlap_z,0.04895,40000,0.05,1.95817,0.797547,0.60256,1.917898,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.05,anchored_box,0.473825,40000,0.05,0.01948,0.013586,0.003152,1.917898,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.1,marginal_chi2,0.94865,40000,0.05,60.926666,45.044773,9.085037,1.922852,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.1,pair_max_z,0.148825,40000,0.05,4.307139,3.558741,0.380264,1.922852,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.1,serial_overlap_z,0.049125,40000,0.05,1.95817,0.797547,0.60256,1.922852,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.1,anchored_box,0.98925,40000,0.05,0.01948,0.013586,0.003152,1.922852,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.15,marginal_chi2,1.0,40000,0.05,60.926666,45.044773,9.085037,1.91913,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.15,pair_max_z,0.474125,40000,0.05,4.307139,3.558741,0.380264,1.91913,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.15,serial_overlap_z,0.054725,40000,0.05,1.95817,0.797547,0.60256,1.91913,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.15,anchored_box,1.0,40000,0.05,0.01948,0.013586,0.003152,1.91913,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.2,marginal_chi2,1.0,40000,0.05,60.926666,45.044773,9.085037,1.926319,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.2,pair_max_z,0.904875,40000,0.05,4.307139,3.558741,0.380264,1.926319,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.2,serial_overlap_z,0.06195,40000,0.05,1.95817,0.797547,0.60256,1.926319,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.2,anchored_box,1.0,40000,0.05,0.01948,0.013586,0.003152,1.926319,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,60.926666,45.044773,9.085037,1.922587,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.3,pair_max_z,1.0,40000,0.05,4.307139,3.558741,0.380264,1.922587,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.3,serial_overlap_z,0.12515,40000,0.05,1.95817,0.797547,0.60256,1.922587,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.01948,0.013586,0.003152,1.922587,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.0,marginal_chi2,0.04935,40000,0.05,60.926666,45.044773,9.085037,0.942946,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.0,pair_max_z,0.0328,40000,0.05,4.307139,3.558741,0.380264,0.942946,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.0,serial_overlap_z,0.0489,40000,0.05,1.95817,0.797547,0.60256,0.942946,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.0,anchored_box,0.05095,40000,0.05,0.01948,0.013586,0.003152,0.942946,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.005,marginal_chi2,0.0901,40000,0.05,60.926666,45.044773,9.085037,0.944394,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.005,pair_max_z,0.47595,40000,0.05,4.307139,3.558741,0.380264,0.944394,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.005,serial_overlap_z,0.048775,40000,0.05,1.95817,0.797547,0.60256,0.944394,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.005,anchored_box,0.067575,40000,0.05,0.01948,0.013586,0.003152,0.944394,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.01,marginal_chi2,0.2825,40000,0.05,60.926666,45.044773,9.085037,0.948594,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.01,pair_max_z,0.9979,40000,0.05,4.307139,3.558741,0.380264,0.948594,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.01,serial_overlap_z,0.049325,40000,0.05,1.95817,0.797547,0.60256,0.948594,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.01,anchored_box,0.130925,40000,0.05,0.01948,0.013586,0.003152,0.948594,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.02,marginal_chi2,0.939925,40000,0.05,60.926666,45.044773,9.085037,0.950443,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.02,pair_max_z,1.0,40000,0.05,4.307139,3.558741,0.380264,0.950443,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.02,serial_overlap_z,0.049425,40000,0.05,1.95817,0.797547,0.60256,0.950443,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.02,anchored_box,0.59895,40000,0.05,0.01948,0.013586,0.003152,0.950443,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.03,marginal_chi2,0.99995,40000,0.05,60.926666,45.044773,9.085037,0.955247,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.307139,3.558741,0.380264,0.955247,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.03,serial_overlap_z,0.053325,40000,0.05,1.95817,0.797547,0.60256,0.955247,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.03,anchored_box,0.9935,40000,0.05,0.01948,0.013586,0.003152,0.955247,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.05,marginal_chi2,1.0,40000,0.05,60.926666,45.044773,9.085037,0.958079,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.307139,3.558741,0.380264,0.958079,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.05,serial_overlap_z,0.0819,40000,0.05,1.95817,0.797547,0.60256,0.958079,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,pair_injection,0.05,anchored_box,1.0,40000,0.05,0.01948,0.013586,0.003152,0.958079,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.05095,40000,0.05,60.926666,45.044773,9.085037,0.94355,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.0,pair_max_z,0.03365,40000,0.05,4.307139,3.558741,0.380264,0.94355,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.04845,40000,0.05,1.95817,0.797547,0.60256,0.94355,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.0,anchored_box,0.049275,40000,0.05,0.01948,0.013586,0.003152,0.94355,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0492,40000,0.05,60.926666,45.044773,9.085037,0.943086,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.01,pair_max_z,0.084875,40000,0.05,4.307139,3.558741,0.380264,0.943086,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.049525,40000,0.05,1.95817,0.797547,0.60256,0.943086,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.01,anchored_box,0.06655,40000,0.05,0.01948,0.013586,0.003152,0.943086,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.051175,40000,0.05,60.926666,45.044773,9.085037,0.944496,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.02,pair_max_z,0.5055,40000,0.05,4.307139,3.558741,0.380264,0.944496,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.048425,40000,0.05,1.95817,0.797547,0.60256,0.944496,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.02,anchored_box,0.15215,40000,0.05,0.01948,0.013586,0.003152,0.944496,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05155,40000,0.05,60.926666,45.044773,9.085037,0.943267,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,40000,0.05,4.307139,3.558741,0.380264,0.943267,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.050625,40000,0.05,1.95817,0.797547,0.60256,0.943267,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.04,anchored_box,0.8631,40000,0.05,0.01948,0.013586,0.003152,0.943267,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0519,40000,0.05,60.926666,45.044773,9.085037,0.944106,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.307139,3.558741,0.380264,0.944106,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0534,40000,0.05,1.95817,0.797547,0.60256,0.944106,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.01948,0.013586,0.003152,0.944106,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0554,40000,0.05,60.926666,45.044773,9.085037,0.94251,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.307139,3.558741,0.380264,0.94251,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05705,40000,0.05,1.95817,0.797547,0.60256,0.94251,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.01948,0.013586,0.003152,0.94251,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.049625,40000,0.05,60.926666,45.044773,9.085037,0.943274,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.033025,40000,0.05,4.307139,3.558741,0.380264,0.943274,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0493,40000,0.05,1.95817,0.797547,0.60256,0.943274,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.0,anchored_box,0.05055,40000,0.05,0.01948,0.013586,0.003152,0.943274,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.051225,40000,0.05,60.926666,45.044773,9.085037,0.943182,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.03495,40000,0.05,4.307139,3.558741,0.380264,0.943182,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.049075,40000,0.05,1.95817,0.797547,0.60256,0.943182,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.02,anchored_box,0.13345,40000,0.05,0.01948,0.013586,0.003152,0.943182,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050075,40000,0.05,60.926666,45.044773,9.085037,0.945672,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.03625,40000,0.05,4.307139,3.558741,0.380264,0.945672,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.04895,40000,0.05,1.95817,0.797547,0.60256,0.945672,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.04,anchored_box,0.547575,40000,0.05,0.01948,0.013586,0.003152,0.945672,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.04945,40000,0.05,60.926666,45.044773,9.085037,0.943979,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.046025,40000,0.05,4.307139,3.558741,0.380264,0.943979,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.049875,40000,0.05,1.95817,0.797547,0.60256,0.943979,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.08,anchored_box,0.99995,40000,0.05,0.01948,0.013586,0.003152,0.943979,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0508,40000,0.05,60.926666,45.044773,9.085037,0.944998,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.064925,40000,0.05,4.307139,3.558741,0.380264,0.944998,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0495,40000,0.05,1.95817,0.797547,0.60256,0.944998,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.01948,0.013586,0.003152,0.944998,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.050125,40000,0.05,60.926666,45.044773,9.085037,0.941831,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.128875,40000,0.05,4.307139,3.558741,0.380264,0.941831,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0493,40000,0.05,1.95817,0.797547,0.60256,0.941831,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.01948,0.013586,0.003152,0.941831,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.0,marginal_chi2,0.051725,40000,0.05,60.926666,45.044773,9.085037,0.94343,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.0,pair_max_z,0.031575,40000,0.05,4.307139,3.558741,0.380264,0.94343,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.0,serial_overlap_z,0.049175,40000,0.05,1.95817,0.797547,0.60256,0.94343,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.0,anchored_box,0.0506,40000,0.05,0.01948,0.013586,0.003152,0.94343,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.02,marginal_chi2,0.0544,40000,0.05,60.926666,45.044773,9.085037,0.94516,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.02,pair_max_z,0.0348,40000,0.05,4.307139,3.558741,0.380264,0.94516,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.02,serial_overlap_z,0.502625,40000,0.05,1.95817,0.797547,0.60256,0.94516,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.02,anchored_box,0.0496,40000,0.05,0.01948,0.013586,0.003152,0.94516,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.04,marginal_chi2,0.061625,40000,0.05,60.926666,45.044773,9.085037,0.948633,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.04,pair_max_z,0.0339,40000,0.05,4.307139,3.558741,0.380264,0.948633,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.04,serial_overlap_z,0.977825,40000,0.05,1.95817,0.797547,0.60256,0.948633,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.04,anchored_box,0.05285,40000,0.05,0.01948,0.013586,0.003152,0.948633,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.06,marginal_chi2,0.0628,40000,0.05,60.926666,45.044773,9.085037,0.949002,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.06,pair_max_z,0.034425,40000,0.05,4.307139,3.558741,0.380264,0.949002,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.06,serial_overlap_z,0.999875,40000,0.05,1.95817,0.797547,0.60256,0.949002,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.06,anchored_box,0.051925,40000,0.05,0.01948,0.013586,0.003152,0.949002,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.08,marginal_chi2,0.069425,40000,0.05,60.926666,45.044773,9.085037,0.950447,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.08,pair_max_z,0.03475,40000,0.05,4.307139,3.558741,0.380264,0.950447,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.08,serial_overlap_z,1.0,40000,0.05,1.95817,0.797547,0.60256,0.950447,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.08,anchored_box,0.05355,40000,0.05,0.01948,0.013586,0.003152,0.950447,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.12,marginal_chi2,0.079225,40000,0.05,60.926666,45.044773,9.085037,0.95054,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.12,pair_max_z,0.034325,40000,0.05,4.307139,3.558741,0.380264,0.95054,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.95817,0.797547,0.60256,0.95054,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,serial_stickiness,0.12,anchored_box,0.052975,40000,0.05,0.01948,0.013586,0.003152,0.95054,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.0,marginal_chi2,0.05,40000,0.05,60.825001,44.987267,9.08152,2.555072,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.0,pair_max_z,0.0467,40000,0.05,4.186528,3.544783,0.369781,2.555072,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.0,serial_overlap_z,0.048525,40000,0.05,1.974074,0.799142,0.603731,2.555072,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.0,anchored_box,0.052075,40000,0.05,0.016853,0.011764,0.002731,2.555072,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.05,marginal_chi2,0.372425,40000,0.05,60.825001,44.987267,9.08152,2.56366,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.05,pair_max_z,0.07705,40000,0.05,4.186528,3.544783,0.369781,2.56366,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.05,serial_overlap_z,0.047025,40000,0.05,1.974074,0.799142,0.603731,2.56366,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.05,anchored_box,0.61065,40000,0.05,0.016853,0.011764,0.002731,2.56366,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.1,marginal_chi2,0.991975,40000,0.05,60.825001,44.987267,9.08152,2.557889,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.1,pair_max_z,0.262725,40000,0.05,4.186528,3.544783,0.369781,2.557889,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.1,serial_overlap_z,0.04895,40000,0.05,1.974074,0.799142,0.603731,2.557889,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.1,anchored_box,0.998975,40000,0.05,0.016853,0.011764,0.002731,2.557889,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.15,marginal_chi2,1.0,40000,0.05,60.825001,44.987267,9.08152,2.56863,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.15,pair_max_z,0.7479,40000,0.05,4.186528,3.544783,0.369781,2.56863,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.15,serial_overlap_z,0.05465,40000,0.05,1.974074,0.799142,0.603731,2.56863,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.15,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,2.56863,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.2,marginal_chi2,1.0,40000,0.05,60.825001,44.987267,9.08152,2.562789,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.2,pair_max_z,0.992425,40000,0.05,4.186528,3.544783,0.369781,2.562789,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.2,serial_overlap_z,0.066575,40000,0.05,1.974074,0.799142,0.603731,2.562789,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.2,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,2.562789,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,60.825001,44.987267,9.08152,2.566586,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.3,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,2.566586,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.3,serial_overlap_z,0.15215,40000,0.05,1.974074,0.799142,0.603731,2.566586,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,2.566586,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.0,marginal_chi2,0.0508,40000,0.05,60.825001,44.987267,9.08152,1.256211,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.0,pair_max_z,0.04485,40000,0.05,4.186528,3.544783,0.369781,1.256211,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.0,serial_overlap_z,0.04835,40000,0.05,1.974074,0.799142,0.603731,1.256211,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.0,anchored_box,0.049975,40000,0.05,0.016853,0.011764,0.002731,1.256211,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.005,marginal_chi2,0.108,40000,0.05,60.825001,44.987267,9.08152,1.260766,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.005,pair_max_z,0.712725,40000,0.05,4.186528,3.544783,0.369781,1.260766,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.005,serial_overlap_z,0.04615,40000,0.05,1.974074,0.799142,0.603731,1.260766,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.005,anchored_box,0.07375,40000,0.05,0.016853,0.011764,0.002731,1.260766,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.01,marginal_chi2,0.3972,40000,0.05,60.825001,44.987267,9.08152,1.263864,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.01,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,1.263864,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.01,serial_overlap_z,0.049225,40000,0.05,1.974074,0.799142,0.603731,1.263864,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.01,anchored_box,0.162975,40000,0.05,0.016853,0.011764,0.002731,1.263864,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.02,marginal_chi2,0.989825,40000,0.05,60.825001,44.987267,9.08152,1.269426,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.02,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,1.269426,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.02,serial_overlap_z,0.050025,40000,0.05,1.974074,0.799142,0.603731,1.269426,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.02,anchored_box,0.81755,40000,0.05,0.016853,0.011764,0.002731,1.269426,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.03,marginal_chi2,1.0,40000,0.05,60.825001,44.987267,9.08152,1.271623,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,1.271623,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.03,serial_overlap_z,0.054025,40000,0.05,1.974074,0.799142,0.603731,1.271623,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.03,anchored_box,0.999775,40000,0.05,0.016853,0.011764,0.002731,1.271623,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.05,marginal_chi2,1.0,40000,0.05,60.825001,44.987267,9.08152,1.278739,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,1.278739,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.05,serial_overlap_z,0.091075,40000,0.05,1.974074,0.799142,0.603731,1.278739,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,pair_injection,0.05,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,1.278739,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.048475,40000,0.05,60.825001,44.987267,9.08152,1.257035,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.0,pair_max_z,0.045775,40000,0.05,4.186528,3.544783,0.369781,1.257035,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.047175,40000,0.05,1.974074,0.799142,0.603731,1.257035,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.0,anchored_box,0.048825,40000,0.05,0.016853,0.011764,0.002731,1.257035,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.050425,40000,0.05,60.825001,44.987267,9.08152,1.257561,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.01,pair_max_z,0.146375,40000,0.05,4.186528,3.544783,0.369781,1.257561,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.04685,40000,0.05,1.974074,0.799142,0.603731,1.257561,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.01,anchored_box,0.072125,40000,0.05,0.016853,0.011764,0.002731,1.257561,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.051025,40000,0.05,60.825001,44.987267,9.08152,1.257541,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.02,pair_max_z,0.7767,40000,0.05,4.186528,3.544783,0.369781,1.257541,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0481,40000,0.05,1.974074,0.799142,0.603731,1.257541,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.02,anchored_box,0.207025,40000,0.05,0.016853,0.011764,0.002731,1.257541,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.052175,40000,0.05,60.825001,44.987267,9.08152,1.258777,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,1.258777,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.050925,40000,0.05,1.974074,0.799142,0.603731,1.258777,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.04,anchored_box,0.97735,40000,0.05,0.016853,0.011764,0.002731,1.258777,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0532,40000,0.05,60.825001,44.987267,9.08152,1.258157,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,1.258157,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.052275,40000,0.05,1.974074,0.799142,0.603731,1.258157,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,1.258157,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.056475,40000,0.05,60.825001,44.987267,9.08152,1.257443,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,1.257443,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.056,40000,0.05,1.974074,0.799142,0.603731,1.257443,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,1.257443,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.050075,40000,0.05,60.825001,44.987267,9.08152,1.257615,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.045,40000,0.05,4.186528,3.544783,0.369781,1.257615,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.04655,40000,0.05,1.974074,0.799142,0.603731,1.257615,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.0,anchored_box,0.050575,40000,0.05,0.016853,0.011764,0.002731,1.257615,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05085,40000,0.05,60.825001,44.987267,9.08152,1.258656,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.0479,40000,0.05,4.186528,3.544783,0.369781,1.258656,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.04955,40000,0.05,1.974074,0.799142,0.603731,1.258656,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.02,anchored_box,0.1705,40000,0.05,0.016853,0.011764,0.002731,1.258656,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0502,40000,0.05,60.825001,44.987267,9.08152,1.259421,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.053675,40000,0.05,4.186528,3.544783,0.369781,1.259421,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.047475,40000,0.05,1.974074,0.799142,0.603731,1.259421,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.04,anchored_box,0.722525,40000,0.05,0.016853,0.011764,0.002731,1.259421,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.05275,40000,0.05,60.825001,44.987267,9.08152,1.259669,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.0757,40000,0.05,4.186528,3.544783,0.369781,1.259669,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.04875,40000,0.05,1.974074,0.799142,0.603731,1.259669,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,1.259669,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.050475,40000,0.05,60.825001,44.987267,9.08152,1.258635,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.1096,40000,0.05,4.186528,3.544783,0.369781,1.258635,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.04945,40000,0.05,1.974074,0.799142,0.603731,1.258635,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,1.258635,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.052125,40000,0.05,60.825001,44.987267,9.08152,1.256364,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.332775,40000,0.05,4.186528,3.544783,0.369781,1.256364,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.047775,40000,0.05,1.974074,0.799142,0.603731,1.256364,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.016853,0.011764,0.002731,1.256364,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.0,marginal_chi2,0.0511,40000,0.05,60.825001,44.987267,9.08152,1.257738,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.0,pair_max_z,0.044675,40000,0.05,4.186528,3.544783,0.369781,1.257738,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.0,serial_overlap_z,0.048625,40000,0.05,1.974074,0.799142,0.603731,1.257738,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.0,anchored_box,0.049175,40000,0.05,0.016853,0.011764,0.002731,1.257738,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.02,marginal_chi2,0.053,40000,0.05,60.825001,44.987267,9.08152,1.26226,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.02,pair_max_z,0.045125,40000,0.05,4.186528,3.544783,0.369781,1.26226,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.02,serial_overlap_z,0.630925,40000,0.05,1.974074,0.799142,0.603731,1.26226,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.02,anchored_box,0.0508,40000,0.05,0.016853,0.011764,0.002731,1.26226,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.04,marginal_chi2,0.0582,40000,0.05,60.825001,44.987267,9.08152,1.262783,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.04,pair_max_z,0.0481,40000,0.05,4.186528,3.544783,0.369781,1.262783,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.04,serial_overlap_z,0.9952,40000,0.05,1.974074,0.799142,0.603731,1.262783,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.04,anchored_box,0.051775,40000,0.05,0.016853,0.011764,0.002731,1.262783,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.06,marginal_chi2,0.066825,40000,0.05,60.825001,44.987267,9.08152,1.26568,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.06,pair_max_z,0.048525,40000,0.05,4.186528,3.544783,0.369781,1.26568,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.06,serial_overlap_z,1.0,40000,0.05,1.974074,0.799142,0.603731,1.26568,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.06,anchored_box,0.05345,40000,0.05,0.016853,0.011764,0.002731,1.26568,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.08,marginal_chi2,0.0693,40000,0.05,60.825001,44.987267,9.08152,1.266937,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.08,pair_max_z,0.049725,40000,0.05,4.186528,3.544783,0.369781,1.266937,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.08,serial_overlap_z,1.0,40000,0.05,1.974074,0.799142,0.603731,1.266937,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.08,anchored_box,0.05315,40000,0.05,0.016853,0.011764,0.002731,1.266937,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.12,marginal_chi2,0.0789,40000,0.05,60.825001,44.987267,9.08152,1.269074,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.12,pair_max_z,0.048125,40000,0.05,4.186528,3.544783,0.369781,1.269074,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.974074,0.799142,0.603731,1.269074,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,serial_stickiness,0.12,anchored_box,0.057125,40000,0.05,0.016853,0.011764,0.002731,1.269074,512,20260633,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.0,marginal_chi2,0.0507,30000,0.05,61.023331,45.060398,9.109416,3.553456,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.0,pair_max_z,0.042467,30000,0.05,4.163641,3.52531,0.358945,3.553456,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.0,serial_overlap_z,0.049733,30000,0.05,1.952611,0.797388,0.60292,3.553456,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.0,anchored_box,0.046267,30000,0.05,0.013941,0.009691,0.002279,3.553456,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.05,marginal_chi2,0.5707,30000,0.05,61.023331,45.060398,9.109416,3.55058,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.05,pair_max_z,0.0906,30000,0.05,4.163641,3.52531,0.358945,3.55058,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.05,serial_overlap_z,0.052,30000,0.05,1.952611,0.797388,0.60292,3.55058,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.05,anchored_box,0.8098,30000,0.05,0.013941,0.009691,0.002279,3.55058,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.1,marginal_chi2,0.999933,30000,0.05,61.023331,45.060398,9.109416,3.553004,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.1,pair_max_z,0.4283,30000,0.05,4.163641,3.52531,0.358945,3.553004,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.1,serial_overlap_z,0.052633,30000,0.05,1.952611,0.797388,0.60292,3.553004,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.1,anchored_box,0.999967,30000,0.05,0.013941,0.009691,0.002279,3.553004,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.15,marginal_chi2,1.0,30000,0.05,61.023331,45.060398,9.109416,3.557264,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.15,pair_max_z,0.9524,30000,0.05,4.163641,3.52531,0.358945,3.557264,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.15,serial_overlap_z,0.056867,30000,0.05,1.952611,0.797388,0.60292,3.557264,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.15,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,3.557264,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.2,marginal_chi2,1.0,30000,0.05,61.023331,45.060398,9.109416,3.553981,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.2,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,3.553981,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.2,serial_overlap_z,0.076667,30000,0.05,1.952611,0.797388,0.60292,3.553981,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.2,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,3.553981,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.3,marginal_chi2,1.0,30000,0.05,61.023331,45.060398,9.109416,3.551458,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.3,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,3.551458,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.3,serial_overlap_z,0.210067,30000,0.05,1.952611,0.797388,0.60292,3.551458,512,20260634,5/50
RTX5090_future_n_calibrated,12000,hot_marginal,0.3,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,3.551458,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.0,marginal_chi2,0.049733,30000,0.05,61.023331,45.060398,9.109416,1.611686,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.0,pair_max_z,0.043,30000,0.05,4.163641,3.52531,0.358945,1.611686,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.0,serial_overlap_z,0.052367,30000,0.05,1.952611,0.797388,0.60292,1.611686,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.0,anchored_box,0.048767,30000,0.05,0.013941,0.009691,0.002279,1.611686,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.005,marginal_chi2,0.139467,30000,0.05,61.023331,45.060398,9.109416,1.61638,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.005,pair_max_z,0.9317,30000,0.05,4.163641,3.52531,0.358945,1.61638,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.005,serial_overlap_z,0.0473,30000,0.05,1.952611,0.797388,0.60292,1.61638,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.005,anchored_box,0.0813,30000,0.05,0.013941,0.009691,0.002279,1.61638,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.01,marginal_chi2,0.6053,30000,0.05,61.023331,45.060398,9.109416,1.619935,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.01,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,1.619935,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.01,serial_overlap_z,0.05,30000,0.05,1.952611,0.797388,0.60292,1.619935,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.01,anchored_box,0.233433,30000,0.05,0.013941,0.009691,0.002279,1.619935,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.02,marginal_chi2,0.999933,30000,0.05,61.023331,45.060398,9.109416,1.625957,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.02,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,1.625957,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.02,serial_overlap_z,0.051533,30000,0.05,1.952611,0.797388,0.60292,1.625957,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.02,anchored_box,0.992967,30000,0.05,0.013941,0.009691,0.002279,1.625957,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.03,marginal_chi2,1.0,30000,0.05,61.023331,45.060398,9.109416,1.630017,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.03,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,1.630017,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.03,serial_overlap_z,0.057933,30000,0.05,1.952611,0.797388,0.60292,1.630017,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.03,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,1.630017,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.05,marginal_chi2,1.0,30000,0.05,61.023331,45.060398,9.109416,1.632294,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.05,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,1.632294,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.05,serial_overlap_z,0.112133,30000,0.05,1.952611,0.797388,0.60292,1.632294,512,20260634,5/50
RTX5090_future_n_calibrated,12000,pair_injection,0.05,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,1.632294,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0465,30000,0.05,61.023331,45.060398,9.109416,1.612967,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.0,pair_max_z,0.044733,30000,0.05,4.163641,3.52531,0.358945,1.612967,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.048833,30000,0.05,1.952611,0.797388,0.60292,1.612967,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.0,anchored_box,0.051867,30000,0.05,0.013941,0.009691,0.002279,1.612967,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.048733,30000,0.05,61.023331,45.060398,9.109416,1.612373,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.01,pair_max_z,0.224767,30000,0.05,4.163641,3.52531,0.358945,1.612373,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.048067,30000,0.05,1.952611,0.797388,0.60292,1.612373,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.01,anchored_box,0.088267,30000,0.05,0.013941,0.009691,0.002279,1.612373,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0492,30000,0.05,61.023331,45.060398,9.109416,1.611573,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.02,pair_max_z,0.967867,30000,0.05,4.163641,3.52531,0.358945,1.611573,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.049967,30000,0.05,1.952611,0.797388,0.60292,1.611573,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.02,anchored_box,0.277667,30000,0.05,0.013941,0.009691,0.002279,1.611573,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0495,30000,0.05,61.023331,45.060398,9.109416,1.612053,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,1.612053,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.048867,30000,0.05,1.952611,0.797388,0.60292,1.612053,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.04,anchored_box,0.986833,30000,0.05,0.013941,0.009691,0.002279,1.612053,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052233,30000,0.05,61.023331,45.060398,9.109416,1.606955,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,1.606955,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.053,30000,0.05,1.952611,0.797388,0.60292,1.606955,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,1.606955,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.055233,30000,0.05,61.023331,45.060398,9.109416,1.599575,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,1.599575,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.056133,30000,0.05,1.952611,0.797388,0.60292,1.599575,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,1.599575,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.051333,30000,0.05,61.023331,45.060398,9.109416,1.611889,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.047,30000,0.05,4.163641,3.52531,0.358945,1.611889,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.050367,30000,0.05,1.952611,0.797388,0.60292,1.611889,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0483,30000,0.05,0.013941,0.009691,0.002279,1.611889,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.049433,30000,0.05,61.023331,45.060398,9.109416,1.616712,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.047333,30000,0.05,4.163641,3.52531,0.358945,1.616712,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.050267,30000,0.05,1.952611,0.797388,0.60292,1.616712,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.02,anchored_box,0.3065,30000,0.05,0.013941,0.009691,0.002279,1.616712,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.048567,30000,0.05,61.023331,45.060398,9.109416,1.617327,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0549,30000,0.05,4.163641,3.52531,0.358945,1.617327,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.048433,30000,0.05,1.952611,0.797388,0.60292,1.617327,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.04,anchored_box,0.9711,30000,0.05,0.013941,0.009691,0.002279,1.617327,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.047733,30000,0.05,61.023331,45.060398,9.109416,1.619076,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.089967,30000,0.05,4.163641,3.52531,0.358945,1.619076,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.050967,30000,0.05,1.952611,0.797388,0.60292,1.619076,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,1.619076,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.048567,30000,0.05,61.023331,45.060398,9.109416,1.615615,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.171933,30000,0.05,4.163641,3.52531,0.358945,1.615615,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0514,30000,0.05,1.952611,0.797388,0.60292,1.615615,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,1.615615,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.050533,30000,0.05,61.023331,45.060398,9.109416,1.616007,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.725033,30000,0.05,4.163641,3.52531,0.358945,1.616007,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0475,30000,0.05,1.952611,0.797388,0.60292,1.616007,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,30000,0.05,0.013941,0.009691,0.002279,1.616007,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.0,marginal_chi2,0.047633,30000,0.05,61.023331,45.060398,9.109416,1.615886,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.0,pair_max_z,0.046133,30000,0.05,4.163641,3.52531,0.358945,1.615886,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.0,serial_overlap_z,0.051333,30000,0.05,1.952611,0.797388,0.60292,1.615886,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.0,anchored_box,0.048367,30000,0.05,0.013941,0.009691,0.002279,1.615886,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.02,marginal_chi2,0.053133,30000,0.05,61.023331,45.060398,9.109416,1.617602,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.02,pair_max_z,0.049067,30000,0.05,4.163641,3.52531,0.358945,1.617602,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.02,serial_overlap_z,0.800733,30000,0.05,1.952611,0.797388,0.60292,1.617602,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.02,anchored_box,0.0519,30000,0.05,0.013941,0.009691,0.002279,1.617602,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.04,marginal_chi2,0.059,30000,0.05,61.023331,45.060398,9.109416,1.621769,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.04,pair_max_z,0.047633,30000,0.05,4.163641,3.52531,0.358945,1.621769,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.04,serial_overlap_z,0.999833,30000,0.05,1.952611,0.797388,0.60292,1.621769,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.04,anchored_box,0.049933,30000,0.05,0.013941,0.009691,0.002279,1.621769,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.06,marginal_chi2,0.061333,30000,0.05,61.023331,45.060398,9.109416,1.625924,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.06,pair_max_z,0.046833,30000,0.05,4.163641,3.52531,0.358945,1.625924,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.06,serial_overlap_z,1.0,30000,0.05,1.952611,0.797388,0.60292,1.625924,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.06,anchored_box,0.050133,30000,0.05,0.013941,0.009691,0.002279,1.625924,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.08,marginal_chi2,0.0707,30000,0.05,61.023331,45.060398,9.109416,1.628105,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.08,pair_max_z,0.0462,30000,0.05,4.163641,3.52531,0.358945,1.628105,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.08,serial_overlap_z,1.0,30000,0.05,1.952611,0.797388,0.60292,1.628105,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.08,anchored_box,0.0506,30000,0.05,0.013941,0.009691,0.002279,1.628105,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.12,marginal_chi2,0.080767,30000,0.05,61.023331,45.060398,9.109416,1.630151,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.12,pair_max_z,0.0474,30000,0.05,4.163641,3.52531,0.358945,1.630151,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.12,serial_overlap_z,1.0,30000,0.05,1.952611,0.797388,0.60292,1.630151,512,20260634,5/50
RTX5090_future_n_calibrated,12000,serial_stickiness,0.12,anchored_box,0.053567,30000,0.05,0.013941,0.009691,0.002279,1.630151,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.0,marginal_chi2,0.051067,30000,0.05,60.973747,45.030586,9.129156,4.746099,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.0,pair_max_z,0.045367,30000,0.05,4.163457,3.516637,0.351779,4.746099,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.0,serial_overlap_z,0.048233,30000,0.05,1.961548,0.797495,0.603501,4.746099,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.0,anchored_box,0.0493,30000,0.05,0.012066,0.008389,0.00197,4.746099,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.05,marginal_chi2,0.754733,30000,0.05,60.973747,45.030586,9.129156,4.758903,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.05,pair_max_z,0.109367,30000,0.05,4.163457,3.516637,0.351779,4.758903,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.05,serial_overlap_z,0.048533,30000,0.05,1.961548,0.797495,0.603501,4.758903,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.05,anchored_box,0.9159,30000,0.05,0.012066,0.008389,0.00197,4.758903,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.1,marginal_chi2,1.0,30000,0.05,60.973747,45.030586,9.129156,4.759889,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.1,pair_max_z,0.5902,30000,0.05,4.163457,3.516637,0.351779,4.759889,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.1,serial_overlap_z,0.0513,30000,0.05,1.961548,0.797495,0.603501,4.759889,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.1,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,4.759889,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.15,marginal_chi2,1.0,30000,0.05,60.973747,45.030586,9.129156,4.759646,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.15,pair_max_z,0.995567,30000,0.05,4.163457,3.516637,0.351779,4.759646,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.15,serial_overlap_z,0.061067,30000,0.05,1.961548,0.797495,0.603501,4.759646,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.15,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,4.759646,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.2,marginal_chi2,1.0,30000,0.05,60.973747,45.030586,9.129156,4.758784,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.2,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,4.758784,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.2,serial_overlap_z,0.0863,30000,0.05,1.961548,0.797495,0.603501,4.758784,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.2,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,4.758784,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.3,marginal_chi2,1.0,30000,0.05,60.973747,45.030586,9.129156,4.753701,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.3,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,4.753701,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.3,serial_overlap_z,0.255333,30000,0.05,1.961548,0.797495,0.603501,4.753701,512,20260634,5/50
RTX5090_future_n_calibrated,16000,hot_marginal,0.3,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,4.753701,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.0,marginal_chi2,0.051067,30000,0.05,60.973747,45.030586,9.129156,2.154152,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.0,pair_max_z,0.045167,30000,0.05,4.163457,3.516637,0.351779,2.154152,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.0,serial_overlap_z,0.051367,30000,0.05,1.961548,0.797495,0.603501,2.154152,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.0,anchored_box,0.0488,30000,0.05,0.012066,0.008389,0.00197,2.154152,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.005,marginal_chi2,0.181267,30000,0.05,60.973747,45.030586,9.129156,2.160126,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.005,pair_max_z,0.9883,30000,0.05,4.163457,3.516637,0.351779,2.160126,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.005,serial_overlap_z,0.051,30000,0.05,1.961548,0.797495,0.603501,2.160126,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.005,anchored_box,0.093767,30000,0.05,0.012066,0.008389,0.00197,2.160126,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.01,marginal_chi2,0.778367,30000,0.05,60.973747,45.030586,9.129156,2.164872,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.01,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,2.164872,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.01,serial_overlap_z,0.049,30000,0.05,1.961548,0.797495,0.603501,2.164872,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.01,anchored_box,0.341833,30000,0.05,0.012066,0.008389,0.00197,2.164872,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.02,marginal_chi2,1.0,30000,0.05,60.973747,45.030586,9.129156,2.171971,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.02,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,2.171971,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.02,serial_overlap_z,0.050767,30000,0.05,1.961548,0.797495,0.603501,2.171971,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.02,anchored_box,0.9998,30000,0.05,0.012066,0.008389,0.00197,2.171971,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.03,marginal_chi2,1.0,30000,0.05,60.973747,45.030586,9.129156,2.175483,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.03,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,2.175483,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.03,serial_overlap_z,0.062367,30000,0.05,1.961548,0.797495,0.603501,2.175483,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.03,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,2.175483,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.05,marginal_chi2,1.0,30000,0.05,60.973747,45.030586,9.129156,2.179196,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.05,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,2.179196,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.05,serial_overlap_z,0.134033,30000,0.05,1.961548,0.797495,0.603501,2.179196,512,20260634,5/50
RTX5090_future_n_calibrated,16000,pair_injection,0.05,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,2.179196,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.047467,30000,0.05,60.973747,45.030586,9.129156,2.153681,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.0,pair_max_z,0.042533,30000,0.05,4.163457,3.516637,0.351779,2.153681,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0504,30000,0.05,1.961548,0.797495,0.603501,2.153681,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.0,anchored_box,0.049567,30000,0.05,0.012066,0.008389,0.00197,2.153681,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0505,30000,0.05,60.973747,45.030586,9.129156,2.155024,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.01,pair_max_z,0.3178,30000,0.05,4.163457,3.516637,0.351779,2.155024,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.051133,30000,0.05,1.961548,0.797495,0.603501,2.155024,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.01,anchored_box,0.101133,30000,0.05,0.012066,0.008389,0.00197,2.155024,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.049767,30000,0.05,60.973747,45.030586,9.129156,2.15546,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.02,pair_max_z,0.997767,30000,0.05,4.163457,3.516637,0.351779,2.15546,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0501,30000,0.05,1.961548,0.797495,0.603501,2.15546,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.02,anchored_box,0.385767,30000,0.05,0.012066,0.008389,0.00197,2.15546,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0502,30000,0.05,60.973747,45.030586,9.129156,2.152699,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,2.152699,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.048233,30000,0.05,1.961548,0.797495,0.603501,2.152699,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.04,anchored_box,0.999767,30000,0.05,0.012066,0.008389,0.00197,2.152699,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052233,30000,0.05,60.973747,45.030586,9.129156,2.147859,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,2.147859,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0517,30000,0.05,1.961548,0.797495,0.603501,2.147859,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,2.147859,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0543,30000,0.05,60.973747,45.030586,9.129156,2.136133,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,2.136133,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.056967,30000,0.05,1.961548,0.797495,0.603501,2.136133,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,2.136133,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0516,30000,0.05,60.973747,45.030586,9.129156,2.154981,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.042167,30000,0.05,4.163457,3.516637,0.351779,2.154981,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0501,30000,0.05,1.961548,0.797495,0.603501,2.154981,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.0,anchored_box,0.053167,30000,0.05,0.012066,0.008389,0.00197,2.154981,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05,30000,0.05,60.973747,45.030586,9.129156,2.157343,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.047667,30000,0.05,4.163457,3.516637,0.351779,2.157343,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05,30000,0.05,1.961548,0.797495,0.603501,2.157343,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.02,anchored_box,0.4251,30000,0.05,0.012066,0.008389,0.00197,2.157343,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050867,30000,0.05,60.973747,45.030586,9.129156,2.158729,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.060267,30000,0.05,4.163457,3.516637,0.351779,2.158729,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0494,30000,0.05,1.961548,0.797495,0.603501,2.158729,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.04,anchored_box,0.997567,30000,0.05,0.012066,0.008389,0.00197,2.158729,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.049233,30000,0.05,60.973747,45.030586,9.129156,2.15944,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.115233,30000,0.05,4.163457,3.516637,0.351779,2.15944,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.049933,30000,0.05,1.961548,0.797495,0.603501,2.15944,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,2.15944,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.049867,30000,0.05,60.973747,45.030586,9.129156,2.158898,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.305633,30000,0.05,4.163457,3.516637,0.351779,2.158898,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0508,30000,0.05,1.961548,0.797495,0.603501,2.158898,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,2.158898,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.049367,30000,0.05,60.973747,45.030586,9.129156,2.155867,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.983767,30000,0.05,4.163457,3.516637,0.351779,2.155867,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.050033,30000,0.05,1.961548,0.797495,0.603501,2.155867,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,30000,0.05,0.012066,0.008389,0.00197,2.155867,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.0,marginal_chi2,0.050233,30000,0.05,60.973747,45.030586,9.129156,2.154444,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.0,pair_max_z,0.044767,30000,0.05,4.163457,3.516637,0.351779,2.154444,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.0,serial_overlap_z,0.050233,30000,0.05,1.961548,0.797495,0.603501,2.154444,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.0,anchored_box,0.048833,30000,0.05,0.012066,0.008389,0.00197,2.154444,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.02,marginal_chi2,0.051367,30000,0.05,60.973747,45.030586,9.129156,2.160912,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.02,pair_max_z,0.043533,30000,0.05,4.163457,3.516637,0.351779,2.160912,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.02,serial_overlap_z,0.896767,30000,0.05,1.961548,0.797495,0.603501,2.160912,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.02,anchored_box,0.0503,30000,0.05,0.012066,0.008389,0.00197,2.160912,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.04,marginal_chi2,0.058367,30000,0.05,60.973747,45.030586,9.129156,2.166176,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.04,pair_max_z,0.045733,30000,0.05,4.163457,3.516637,0.351779,2.166176,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.04,serial_overlap_z,1.0,30000,0.05,1.961548,0.797495,0.603501,2.166176,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.04,anchored_box,0.0523,30000,0.05,0.012066,0.008389,0.00197,2.166176,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.06,marginal_chi2,0.063,30000,0.05,60.973747,45.030586,9.129156,2.170503,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.06,pair_max_z,0.0473,30000,0.05,4.163457,3.516637,0.351779,2.170503,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.06,serial_overlap_z,1.0,30000,0.05,1.961548,0.797495,0.603501,2.170503,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.06,anchored_box,0.053167,30000,0.05,0.012066,0.008389,0.00197,2.170503,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.08,marginal_chi2,0.067167,30000,0.05,60.973747,45.030586,9.129156,2.171856,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.08,pair_max_z,0.0447,30000,0.05,4.163457,3.516637,0.351779,2.171856,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.08,serial_overlap_z,1.0,30000,0.05,1.961548,0.797495,0.603501,2.171856,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.08,anchored_box,0.053433,30000,0.05,0.012066,0.008389,0.00197,2.171856,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.12,marginal_chi2,0.078833,30000,0.05,60.973747,45.030586,9.129156,2.174082,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.12,pair_max_z,0.045567,30000,0.05,4.163457,3.516637,0.351779,2.174082,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.12,serial_overlap_z,1.0,30000,0.05,1.961548,0.797495,0.603501,2.174082,512,20260634,5/50
RTX5090_future_n_calibrated,16000,serial_stickiness,0.12,anchored_box,0.053933,30000,0.05,0.012066,0.008389,0.00197,2.174082,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.0,marginal_chi2,0.0499,30000,0.05,60.951996,45.014194,9.096487,5.937208,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.0,pair_max_z,0.045267,30000,0.05,4.144092,3.509152,0.347186,5.937208,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.0,serial_overlap_z,0.048967,30000,0.05,1.952446,0.79573,0.603172,5.937208,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.0,anchored_box,0.0504,30000,0.05,0.010764,0.007499,0.001753,5.937208,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.05,marginal_chi2,0.869933,30000,0.05,60.951996,45.014194,9.096487,5.947395,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.05,pair_max_z,0.1337,30000,0.05,4.144092,3.509152,0.347186,5.947395,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.05,serial_overlap_z,0.0498,30000,0.05,1.952446,0.79573,0.603172,5.947395,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.05,anchored_box,0.964767,30000,0.05,0.010764,0.007499,0.001753,5.947395,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.1,marginal_chi2,1.0,30000,0.05,60.951996,45.014194,9.096487,5.947635,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.1,pair_max_z,0.749367,30000,0.05,4.144092,3.509152,0.347186,5.947635,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.1,serial_overlap_z,0.054533,30000,0.05,1.952446,0.79573,0.603172,5.947635,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.1,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,5.947635,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.15,marginal_chi2,1.0,30000,0.05,60.951996,45.014194,9.096487,5.945104,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.15,pair_max_z,0.999833,30000,0.05,4.144092,3.509152,0.347186,5.945104,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.15,serial_overlap_z,0.064,30000,0.05,1.952446,0.79573,0.603172,5.945104,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.15,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,5.945104,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.2,marginal_chi2,1.0,30000,0.05,60.951996,45.014194,9.096487,5.945833,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.2,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,5.945833,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.2,serial_overlap_z,0.0936,30000,0.05,1.952446,0.79573,0.603172,5.945833,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.2,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,5.945833,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.3,marginal_chi2,1.0,30000,0.05,60.951996,45.014194,9.096487,5.941293,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.3,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,5.941293,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.3,serial_overlap_z,0.309367,30000,0.05,1.952446,0.79573,0.603172,5.941293,512,20260634,5/50
RTX5090_future_n_calibrated,20000,hot_marginal,0.3,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,5.941293,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.0,marginal_chi2,0.049967,30000,0.05,60.951996,45.014194,9.096487,2.692661,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.0,pair_max_z,0.045433,30000,0.05,4.144092,3.509152,0.347186,2.692661,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.0,serial_overlap_z,0.0505,30000,0.05,1.952446,0.79573,0.603172,2.692661,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.0,anchored_box,0.047,30000,0.05,0.010764,0.007499,0.001753,2.692661,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.005,marginal_chi2,0.2288,30000,0.05,60.951996,45.014194,9.096487,2.697877,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.005,pair_max_z,0.9986,30000,0.05,4.144092,3.509152,0.347186,2.697877,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.005,serial_overlap_z,0.052867,30000,0.05,1.952446,0.79573,0.603172,2.697877,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.005,anchored_box,0.1078,30000,0.05,0.010764,0.007499,0.001753,2.697877,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.01,marginal_chi2,0.888867,30000,0.05,60.951996,45.014194,9.096487,2.705815,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.01,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,2.705815,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.01,serial_overlap_z,0.047667,30000,0.05,1.952446,0.79573,0.603172,2.705815,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.01,anchored_box,0.482067,30000,0.05,0.010764,0.007499,0.001753,2.705815,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.02,marginal_chi2,1.0,30000,0.05,60.951996,45.014194,9.096487,2.715634,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.02,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,2.715634,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.02,serial_overlap_z,0.0522,30000,0.05,1.952446,0.79573,0.603172,2.715634,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.02,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.715634,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.03,marginal_chi2,1.0,30000,0.05,60.951996,45.014194,9.096487,2.720169,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.03,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,2.720169,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.03,serial_overlap_z,0.067,30000,0.05,1.952446,0.79573,0.603172,2.720169,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.03,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.720169,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.05,marginal_chi2,1.0,30000,0.05,60.951996,45.014194,9.096487,2.725614,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.05,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,2.725614,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.05,serial_overlap_z,0.1536,30000,0.05,1.952446,0.79573,0.603172,2.725614,512,20260634,5/50
RTX5090_future_n_calibrated,20000,pair_injection,0.05,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.725614,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0499,30000,0.05,60.951996,45.014194,9.096487,2.692987,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.0,pair_max_z,0.0437,30000,0.05,4.144092,3.509152,0.347186,2.692987,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.051533,30000,0.05,1.952446,0.79573,0.603172,2.692987,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.0,anchored_box,0.052067,30000,0.05,0.010764,0.007499,0.001753,2.692987,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.050633,30000,0.05,60.951996,45.014194,9.096487,2.693401,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.01,pair_max_z,0.442067,30000,0.05,4.144092,3.509152,0.347186,2.693401,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.049033,30000,0.05,1.952446,0.79573,0.603172,2.693401,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.01,anchored_box,0.1227,30000,0.05,0.010764,0.007499,0.001753,2.693401,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.050667,30000,0.05,60.951996,45.014194,9.096487,2.694026,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.02,pair_max_z,0.999967,30000,0.05,4.144092,3.509152,0.347186,2.694026,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.050267,30000,0.05,1.952446,0.79573,0.603172,2.694026,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.02,anchored_box,0.5255,30000,0.05,0.010764,0.007499,0.001753,2.694026,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0499,30000,0.05,60.951996,45.014194,9.096487,2.692788,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,2.692788,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.052533,30000,0.05,1.952446,0.79573,0.603172,2.692788,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.04,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.692788,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0509,30000,0.05,60.951996,45.014194,9.096487,2.684261,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,2.684261,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.053733,30000,0.05,1.952446,0.79573,0.603172,2.684261,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.684261,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.056167,30000,0.05,60.951996,45.014194,9.096487,2.67061,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,2.67061,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.056267,30000,0.05,1.952446,0.79573,0.603172,2.67061,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.67061,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.050367,30000,0.05,60.951996,45.014194,9.096487,2.693484,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.044433,30000,0.05,4.144092,3.509152,0.347186,2.693484,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.052133,30000,0.05,1.952446,0.79573,0.603172,2.693484,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0512,30000,0.05,0.010764,0.007499,0.001753,2.693484,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.049633,30000,0.05,60.951996,45.014194,9.096487,2.695878,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.052833,30000,0.05,4.144092,3.509152,0.347186,2.695878,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.049967,30000,0.05,1.952446,0.79573,0.603172,2.695878,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.02,anchored_box,0.541433,30000,0.05,0.010764,0.007499,0.001753,2.695878,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0504,30000,0.05,60.951996,45.014194,9.096487,2.698458,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0665,30000,0.05,4.144092,3.509152,0.347186,2.698458,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0472,30000,0.05,1.952446,0.79573,0.603172,2.698458,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.04,anchored_box,0.999967,30000,0.05,0.010764,0.007499,0.001753,2.698458,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.052733,30000,0.05,60.951996,45.014194,9.096487,2.699541,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.151867,30000,0.05,4.144092,3.509152,0.347186,2.699541,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.050033,30000,0.05,1.952446,0.79573,0.603172,2.699541,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.699541,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0491,30000,0.05,60.951996,45.014194,9.096487,2.697419,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.4409,30000,0.05,4.144092,3.509152,0.347186,2.697419,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0508,30000,0.05,1.952446,0.79573,0.603172,2.697419,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.697419,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0502,30000,0.05,60.951996,45.014194,9.096487,2.69533,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.9999,30000,0.05,4.144092,3.509152,0.347186,2.69533,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.048067,30000,0.05,1.952446,0.79573,0.603172,2.69533,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.69533,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.0,marginal_chi2,0.0495,30000,0.05,60.951996,45.014194,9.096487,2.693761,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.0,pair_max_z,0.045767,30000,0.05,4.144092,3.509152,0.347186,2.693761,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.0,serial_overlap_z,0.0497,30000,0.05,1.952446,0.79573,0.603172,2.693761,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.0,anchored_box,0.050767,30000,0.05,0.010764,0.007499,0.001753,2.693761,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.02,marginal_chi2,0.055267,30000,0.05,60.951996,45.014194,9.096487,2.701907,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.02,pair_max_z,0.045633,30000,0.05,4.144092,3.509152,0.347186,2.701907,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.02,serial_overlap_z,0.951333,30000,0.05,1.952446,0.79573,0.603172,2.701907,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.02,anchored_box,0.0516,30000,0.05,0.010764,0.007499,0.001753,2.701907,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.04,marginal_chi2,0.057333,30000,0.05,60.951996,45.014194,9.096487,2.707493,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.04,pair_max_z,0.045633,30000,0.05,4.144092,3.509152,0.347186,2.707493,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.04,serial_overlap_z,1.0,30000,0.05,1.952446,0.79573,0.603172,2.707493,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.04,anchored_box,0.054533,30000,0.05,0.010764,0.007499,0.001753,2.707493,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.06,marginal_chi2,0.064167,30000,0.05,60.951996,45.014194,9.096487,2.711681,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.06,pair_max_z,0.047133,30000,0.05,4.144092,3.509152,0.347186,2.711681,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.06,serial_overlap_z,1.0,30000,0.05,1.952446,0.79573,0.603172,2.711681,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.06,anchored_box,0.053867,30000,0.05,0.010764,0.007499,0.001753,2.711681,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.08,marginal_chi2,0.070533,30000,0.05,60.951996,45.014194,9.096487,2.716344,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.08,pair_max_z,0.046267,30000,0.05,4.144092,3.509152,0.347186,2.716344,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.08,serial_overlap_z,1.0,30000,0.05,1.952446,0.79573,0.603172,2.716344,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.08,anchored_box,0.054133,30000,0.05,0.010764,0.007499,0.001753,2.716344,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.12,marginal_chi2,0.0804,30000,0.05,60.951996,45.014194,9.096487,2.718423,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.12,pair_max_z,0.047733,30000,0.05,4.144092,3.509152,0.347186,2.718423,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.12,serial_overlap_z,1.0,30000,0.05,1.952446,0.79573,0.603172,2.718423,512,20260634,5/50
RTX5090_future_n_calibrated,20000,serial_stickiness,0.12,anchored_box,0.056767,30000,0.05,0.010764,0.007499,0.001753,2.718423,512,20260634,5/50
A100_geometry_replication,1000,hot_marginal,0.0,marginal_chi2,0.0499,20000,0.05,61.0,44.997387,9.096236,0.62681,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.0,pair_max_z,0.1288,20000,0.05,4.511309,3.817116,0.47731,0.62681,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.0,serial_overlap_z,0.0524,20000,0.05,1.944017,0.79546,0.600576,0.62681,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.0,anchored_box,0.0525,20000,0.05,0.048535,0.033874,0.007846,0.62681,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.05,marginal_chi2,0.07245,20000,0.05,61.0,44.997387,9.096236,0.627173,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.05,pair_max_z,0.1415,20000,0.05,4.511309,3.817116,0.47731,0.627173,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.05,serial_overlap_z,0.05105,20000,0.05,1.944017,0.79546,0.600576,0.627173,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.05,anchored_box,0.1172,20000,0.05,0.048535,0.033874,0.007846,0.627173,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.1,marginal_chi2,0.1772,20000,0.05,61.0,44.997387,9.096236,0.628816,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.1,pair_max_z,0.1631,20000,0.05,4.511309,3.817116,0.47731,0.628816,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.1,serial_overlap_z,0.0521,20000,0.05,1.944017,0.79546,0.600576,0.628816,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.1,anchored_box,0.35565,20000,0.05,0.048535,0.033874,0.007846,0.628816,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.15,marginal_chi2,0.4422,20000,0.05,61.0,44.997387,9.096236,0.629587,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.15,pair_max_z,0.2168,20000,0.05,4.511309,3.817116,0.47731,0.629587,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.15,serial_overlap_z,0.0496,20000,0.05,1.944017,0.79546,0.600576,0.629587,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.15,anchored_box,0.7131,20000,0.05,0.048535,0.033874,0.007846,0.629587,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.2,marginal_chi2,0.79575,20000,0.05,61.0,44.997387,9.096236,0.629532,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.2,pair_max_z,0.32045,20000,0.05,4.511309,3.817116,0.47731,0.629532,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.2,serial_overlap_z,0.05415,20000,0.05,1.944017,0.79546,0.600576,0.629532,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.2,anchored_box,0.94275,20000,0.05,0.048535,0.033874,0.007846,0.629532,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.3,marginal_chi2,0.99895,20000,0.05,61.0,44.997387,9.096236,0.63129,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.3,pair_max_z,0.6805,20000,0.05,4.511309,3.817116,0.47731,0.63129,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.3,serial_overlap_z,0.0632,20000,0.05,1.944017,0.79546,0.600576,0.63129,512,20260621,5/50
A100_geometry_replication,1000,hot_marginal,0.3,anchored_box,0.99985,20000,0.05,0.048535,0.033874,0.007846,0.63129,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.0,marginal_chi2,0.05125,20000,0.05,61.0,44.997387,9.096236,0.300168,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.0,pair_max_z,0.1291,20000,0.05,4.511309,3.817116,0.47731,0.300168,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.0,serial_overlap_z,0.0515,20000,0.05,1.944017,0.79546,0.600576,0.300168,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.0,anchored_box,0.05025,20000,0.05,0.048535,0.033874,0.007846,0.300168,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.005,marginal_chi2,0.0546,20000,0.05,61.0,44.997387,9.096236,0.301054,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.005,pair_max_z,0.1567,20000,0.05,4.511309,3.817116,0.47731,0.301054,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.005,serial_overlap_z,0.05125,20000,0.05,1.944017,0.79546,0.600576,0.301054,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.005,anchored_box,0.05205,20000,0.05,0.048535,0.033874,0.007846,0.301054,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.01,marginal_chi2,0.07425,20000,0.05,61.0,44.997387,9.096236,0.301798,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.01,pair_max_z,0.37845,20000,0.05,4.511309,3.817116,0.47731,0.301798,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.01,serial_overlap_z,0.05125,20000,0.05,1.944017,0.79546,0.600576,0.301798,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.01,anchored_box,0.06105,20000,0.05,0.048535,0.033874,0.007846,0.301798,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.02,marginal_chi2,0.1903,20000,0.05,61.0,44.997387,9.096236,0.302964,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.02,pair_max_z,0.9376,20000,0.05,4.511309,3.817116,0.47731,0.302964,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.02,serial_overlap_z,0.05365,20000,0.05,1.944017,0.79546,0.600576,0.302964,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.02,anchored_box,0.10455,20000,0.05,0.048535,0.033874,0.007846,0.302964,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.03,marginal_chi2,0.4441,20000,0.05,61.0,44.997387,9.096236,0.304378,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.03,pair_max_z,0.9996,20000,0.05,4.511309,3.817116,0.47731,0.304378,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.03,serial_overlap_z,0.05065,20000,0.05,1.944017,0.79546,0.600576,0.304378,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.03,anchored_box,0.19935,20000,0.05,0.048535,0.033874,0.007846,0.304378,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.05,marginal_chi2,0.9308,20000,0.05,61.0,44.997387,9.096236,0.305971,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.05,pair_max_z,1.0,20000,0.05,4.511309,3.817116,0.47731,0.305971,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.05,serial_overlap_z,0.0607,20000,0.05,1.944017,0.79546,0.600576,0.305971,512,20260621,5/50
A100_geometry_replication,1000,pair_injection,0.05,anchored_box,0.6595,20000,0.05,0.048535,0.033874,0.007846,0.305971,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0462,20000,0.05,61.0,44.997387,9.096236,0.300434,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.0,pair_max_z,0.13085,20000,0.05,4.511309,3.817116,0.47731,0.300434,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.05395,20000,0.05,1.944017,0.79546,0.600576,0.300434,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.0,anchored_box,0.04975,20000,0.05,0.048535,0.033874,0.007846,0.300434,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.04975,20000,0.05,61.0,44.997387,9.096236,0.300544,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.01,pair_max_z,0.14355,20000,0.05,4.511309,3.817116,0.47731,0.300544,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.04995,20000,0.05,1.944017,0.79546,0.600576,0.300544,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.01,anchored_box,0.05685,20000,0.05,0.048535,0.033874,0.007846,0.300544,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0483,20000,0.05,61.0,44.997387,9.096236,0.300599,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.02,pair_max_z,0.21335,20000,0.05,4.511309,3.817116,0.47731,0.300599,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.05225,20000,0.05,1.944017,0.79546,0.600576,0.300599,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.02,anchored_box,0.06305,20000,0.05,0.048535,0.033874,0.007846,0.300599,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.04915,20000,0.05,61.0,44.997387,9.096236,0.300881,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.04,pair_max_z,0.58165,20000,0.05,4.511309,3.817116,0.47731,0.300881,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0571,20000,0.05,1.944017,0.79546,0.600576,0.300881,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.04,anchored_box,0.1016,20000,0.05,0.048535,0.033874,0.007846,0.300881,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0495,20000,0.05,61.0,44.997387,9.096236,0.301316,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.08,pair_max_z,0.99675,20000,0.05,4.511309,3.817116,0.47731,0.301316,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0554,20000,0.05,1.944017,0.79546,0.600576,0.301316,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.08,anchored_box,0.39105,20000,0.05,0.048535,0.033874,0.007846,0.301316,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05385,20000,0.05,61.0,44.997387,9.096236,0.301528,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,20000,0.05,4.511309,3.817116,0.47731,0.301528,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0599,20000,0.05,1.944017,0.79546,0.600576,0.301528,512,20260621,5/50
A100_geometry_replication,1000,block_cluster_marginal_preserving,0.12,anchored_box,0.87695,20000,0.05,0.048535,0.033874,0.007846,0.301528,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.05035,20000,0.05,61.0,44.997387,9.096236,0.300536,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.1317,20000,0.05,4.511309,3.817116,0.47731,0.300536,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.05325,20000,0.05,1.944017,0.79546,0.600576,0.300536,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0488,20000,0.05,0.048535,0.033874,0.007846,0.300536,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0503,20000,0.05,61.0,44.997387,9.096236,0.300654,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.1278,20000,0.05,4.511309,3.817116,0.47731,0.300654,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05,20000,0.05,1.944017,0.79546,0.600576,0.300654,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.02,anchored_box,0.0629,20000,0.05,0.048535,0.033874,0.007846,0.300654,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0499,20000,0.05,61.0,44.997387,9.096236,0.300523,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.1346,20000,0.05,4.511309,3.817116,0.47731,0.300523,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0505,20000,0.05,1.944017,0.79546,0.600576,0.300523,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.04,anchored_box,0.1161,20000,0.05,0.048535,0.033874,0.007846,0.300523,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.05115,20000,0.05,61.0,44.997387,9.096236,0.300612,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.13895,20000,0.05,4.511309,3.817116,0.47731,0.300612,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0547,20000,0.05,1.944017,0.79546,0.600576,0.300612,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.08,anchored_box,0.4235,20000,0.05,0.048535,0.033874,0.007846,0.300612,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.04775,20000,0.05,61.0,44.997387,9.096236,0.300339,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.1577,20000,0.05,4.511309,3.817116,0.47731,0.300339,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0522,20000,0.05,1.944017,0.79546,0.600576,0.300339,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.12,anchored_box,0.8857,20000,0.05,0.048535,0.033874,0.007846,0.300339,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.04555,20000,0.05,61.0,44.997387,9.096236,0.299514,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.18835,20000,0.05,4.511309,3.817116,0.47731,0.299514,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0501,20000,0.05,1.944017,0.79546,0.600576,0.299514,512,20260621,5/50
A100_geometry_replication,1000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,20000,0.05,0.048535,0.033874,0.007846,0.299514,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.0,marginal_chi2,0.04985,20000,0.05,61.0,44.997387,9.096236,0.300176,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.0,pair_max_z,0.13385,20000,0.05,4.511309,3.817116,0.47731,0.300176,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.0,serial_overlap_z,0.05095,20000,0.05,1.944017,0.79546,0.600576,0.300176,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.0,anchored_box,0.05125,20000,0.05,0.048535,0.033874,0.007846,0.300176,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.02,marginal_chi2,0.05195,20000,0.05,61.0,44.997387,9.096236,0.301298,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.02,pair_max_z,0.12885,20000,0.05,4.511309,3.817116,0.47731,0.301298,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.02,serial_overlap_z,0.1268,20000,0.05,1.944017,0.79546,0.600576,0.301298,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.02,anchored_box,0.05235,20000,0.05,0.048535,0.033874,0.007846,0.301298,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.04,marginal_chi2,0.0565,20000,0.05,61.0,44.997387,9.096236,0.301651,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.04,pair_max_z,0.13025,20000,0.05,4.511309,3.817116,0.47731,0.301651,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.04,serial_overlap_z,0.36155,20000,0.05,1.944017,0.79546,0.600576,0.301651,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.04,anchored_box,0.0506,20000,0.05,0.048535,0.033874,0.007846,0.301651,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.06,marginal_chi2,0.0635,20000,0.05,61.0,44.997387,9.096236,0.302167,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.06,pair_max_z,0.13525,20000,0.05,4.511309,3.817116,0.47731,0.302167,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.06,serial_overlap_z,0.67055,20000,0.05,1.944017,0.79546,0.600576,0.302167,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.06,anchored_box,0.0531,20000,0.05,0.048535,0.033874,0.007846,0.302167,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.08,marginal_chi2,0.06955,20000,0.05,61.0,44.997387,9.096236,0.302319,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.08,pair_max_z,0.13365,20000,0.05,4.511309,3.817116,0.47731,0.302319,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.08,serial_overlap_z,0.8902,20000,0.05,1.944017,0.79546,0.600576,0.302319,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.08,anchored_box,0.05195,20000,0.05,0.048535,0.033874,0.007846,0.302319,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.12,marginal_chi2,0.07825,20000,0.05,61.0,44.997387,9.096236,0.30271,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.12,pair_max_z,0.139,20000,0.05,4.511309,3.817116,0.47731,0.30271,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.12,serial_overlap_z,0.9971,20000,0.05,1.944017,0.79546,0.600576,0.30271,512,20260621,5/50
A100_geometry_replication,1000,serial_stickiness,0.12,anchored_box,0.05385,20000,0.05,0.048535,0.033874,0.007846,0.30271,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.0,marginal_chi2,0.052,20000,0.05,60.971371,44.975163,9.091769,1.224671,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.0,pair_max_z,0.0619,20000,0.05,4.531304,3.679448,0.437617,1.224671,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.0,serial_overlap_z,0.05255,20000,0.05,1.952563,0.79505,0.600058,1.224671,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.0,anchored_box,0.0483,20000,0.05,0.03468,0.024229,0.005634,1.224671,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.05,marginal_chi2,0.09975,20000,0.05,60.971371,44.975163,9.091769,1.226702,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.05,pair_max_z,0.07555,20000,0.05,4.531304,3.679448,0.437617,1.226702,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.05,serial_overlap_z,0.0543,20000,0.05,1.952563,0.79505,0.600058,1.226702,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.05,anchored_box,0.18495,20000,0.05,0.03468,0.024229,0.005634,1.226702,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.1,marginal_chi2,0.3683,20000,0.05,60.971371,44.975163,9.091769,1.229602,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.1,pair_max_z,0.10555,20000,0.05,4.531304,3.679448,0.437617,1.229602,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.1,serial_overlap_z,0.05705,20000,0.05,1.952563,0.79505,0.600058,1.229602,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.1,anchored_box,0.64545,20000,0.05,0.03468,0.024229,0.005634,1.229602,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.15,marginal_chi2,0.8353,20000,0.05,60.971371,44.975163,9.091769,1.231423,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.15,pair_max_z,0.19275,20000,0.05,4.531304,3.679448,0.437617,1.231423,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.15,serial_overlap_z,0.05805,20000,0.05,1.952563,0.79505,0.600058,1.231423,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.15,anchored_box,0.96105,20000,0.05,0.03468,0.024229,0.005634,1.231423,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.2,marginal_chi2,0.99295,20000,0.05,60.971371,44.975163,9.091769,1.231182,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.2,pair_max_z,0.37725,20000,0.05,4.531304,3.679448,0.437617,1.231182,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.2,serial_overlap_z,0.05935,20000,0.05,1.952563,0.79505,0.600058,1.231182,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.2,anchored_box,0.99945,20000,0.05,0.03468,0.024229,0.005634,1.231182,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.3,marginal_chi2,1.0,20000,0.05,60.971371,44.975163,9.091769,1.234571,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.3,pair_max_z,0.88435,20000,0.05,4.531304,3.679448,0.437617,1.234571,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.3,serial_overlap_z,0.07915,20000,0.05,1.952563,0.79505,0.600058,1.234571,512,20260621,5/50
A100_geometry_replication,1956,hot_marginal,0.3,anchored_box,1.0,20000,0.05,0.03468,0.024229,0.005634,1.234571,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.0,marginal_chi2,0.04965,20000,0.05,60.971371,44.975163,9.091769,0.586725,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.0,pair_max_z,0.06125,20000,0.05,4.531304,3.679448,0.437617,0.586725,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.0,serial_overlap_z,0.0529,20000,0.05,1.952563,0.79505,0.600058,0.586725,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.0,anchored_box,0.04995,20000,0.05,0.03468,0.024229,0.005634,0.586725,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.005,marginal_chi2,0.0601,20000,0.05,60.971371,44.975163,9.091769,0.588237,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.005,pair_max_z,0.12635,20000,0.05,4.531304,3.679448,0.437617,0.588237,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.005,serial_overlap_z,0.05555,20000,0.05,1.952563,0.79505,0.600058,0.588237,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.005,anchored_box,0.05905,20000,0.05,0.03468,0.024229,0.005634,0.588237,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.01,marginal_chi2,0.10855,20000,0.05,60.971371,44.975163,9.091769,0.589801,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.01,pair_max_z,0.64135,20000,0.05,4.531304,3.679448,0.437617,0.589801,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.01,serial_overlap_z,0.05535,20000,0.05,1.952563,0.79505,0.600058,0.589801,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.01,anchored_box,0.07405,20000,0.05,0.03468,0.024229,0.005634,0.589801,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.02,marginal_chi2,0.3828,20000,0.05,60.971371,44.975163,9.091769,0.592037,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.02,pair_max_z,0.99925,20000,0.05,4.531304,3.679448,0.437617,0.592037,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.02,serial_overlap_z,0.05275,20000,0.05,1.952563,0.79505,0.600058,0.592037,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.02,anchored_box,0.16735,20000,0.05,0.03468,0.024229,0.005634,0.592037,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.03,marginal_chi2,0.80675,20000,0.05,60.971371,44.975163,9.091769,0.594132,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.03,pair_max_z,1.0,20000,0.05,4.531304,3.679448,0.437617,0.594132,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.03,serial_overlap_z,0.0543,20000,0.05,1.952563,0.79505,0.600058,0.594132,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.03,anchored_box,0.43095,20000,0.05,0.03468,0.024229,0.005634,0.594132,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.05,marginal_chi2,0.99945,20000,0.05,60.971371,44.975163,9.091769,0.597958,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.05,pair_max_z,1.0,20000,0.05,4.531304,3.679448,0.437617,0.597958,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.05,serial_overlap_z,0.0684,20000,0.05,1.952563,0.79505,0.600058,0.597958,512,20260621,5/50
A100_geometry_replication,1956,pair_injection,0.05,anchored_box,0.98445,20000,0.05,0.03468,0.024229,0.005634,0.597958,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.0,marginal_chi2,0.05045,20000,0.05,60.971371,44.975163,9.091769,0.586815,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.0,pair_max_z,0.0632,20000,0.05,4.531304,3.679448,0.437617,0.586815,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0544,20000,0.05,1.952563,0.79505,0.600058,0.586815,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.0,anchored_box,0.05185,20000,0.05,0.03468,0.024229,0.005634,0.586815,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0525,20000,0.05,60.971371,44.975163,9.091769,0.587014,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.01,pair_max_z,0.0862,20000,0.05,4.531304,3.679448,0.437617,0.587014,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.05125,20000,0.05,1.952563,0.79505,0.600058,0.587014,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.01,anchored_box,0.0569,20000,0.05,0.03468,0.024229,0.005634,0.587014,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0496,20000,0.05,60.971371,44.975163,9.091769,0.587464,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.02,pair_max_z,0.19385,20000,0.05,4.531304,3.679448,0.437617,0.587464,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0536,20000,0.05,1.952563,0.79505,0.600058,0.587464,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.02,anchored_box,0.07375,20000,0.05,0.03468,0.024229,0.005634,0.587464,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05075,20000,0.05,60.971371,44.975163,9.091769,0.588106,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.04,pair_max_z,0.7905,20000,0.05,4.531304,3.679448,0.437617,0.588106,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0524,20000,0.05,1.952563,0.79505,0.600058,0.588106,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.04,anchored_box,0.17505,20000,0.05,0.03468,0.024229,0.005634,0.588106,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05305,20000,0.05,60.971371,44.975163,9.091769,0.588714,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,20000,0.05,4.531304,3.679448,0.437617,0.588714,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0566,20000,0.05,1.952563,0.79505,0.600058,0.588714,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.08,anchored_box,0.80665,20000,0.05,0.03468,0.024229,0.005634,0.588714,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0545,20000,0.05,60.971371,44.975163,9.091769,0.589118,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,20000,0.05,4.531304,3.679448,0.437617,0.589118,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05985,20000,0.05,1.952563,0.79505,0.600058,0.589118,512,20260621,5/50
A100_geometry_replication,1956,block_cluster_marginal_preserving,0.12,anchored_box,0.9996,20000,0.05,0.03468,0.024229,0.005634,0.589118,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.04815,20000,0.05,60.971371,44.975163,9.091769,0.58672,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.0,pair_max_z,0.06245,20000,0.05,4.531304,3.679448,0.437617,0.58672,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0531,20000,0.05,1.952563,0.79505,0.600058,0.58672,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.0,anchored_box,0.0517,20000,0.05,0.03468,0.024229,0.005634,0.58672,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05105,20000,0.05,60.971371,44.975163,9.091769,0.587194,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.02,pair_max_z,0.0617,20000,0.05,4.531304,3.679448,0.437617,0.587194,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0517,20000,0.05,1.952563,0.79505,0.600058,0.587194,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.02,anchored_box,0.08045,20000,0.05,0.03468,0.024229,0.005634,0.587194,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.05175,20000,0.05,60.971371,44.975163,9.091769,0.587306,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0695,20000,0.05,4.531304,3.679448,0.437617,0.587306,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0519,20000,0.05,1.952563,0.79505,0.600058,0.587306,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.04,anchored_box,0.20445,20000,0.05,0.03468,0.024229,0.005634,0.587306,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0522,20000,0.05,60.971371,44.975163,9.091769,0.587319,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.08,pair_max_z,0.07585,20000,0.05,4.531304,3.679448,0.437617,0.587319,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0508,20000,0.05,1.952563,0.79505,0.600058,0.587319,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.08,anchored_box,0.82255,20000,0.05,0.03468,0.024229,0.005634,0.587319,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0517,20000,0.05,60.971371,44.975163,9.091769,0.586743,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.12,pair_max_z,0.0849,20000,0.05,4.531304,3.679448,0.437617,0.586743,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0522,20000,0.05,1.952563,0.79505,0.600058,0.586743,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.12,anchored_box,0.9991,20000,0.05,0.03468,0.024229,0.005634,0.586743,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0503,20000,0.05,60.971371,44.975163,9.091769,0.585199,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1141,20000,0.05,4.531304,3.679448,0.437617,0.585199,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0518,20000,0.05,1.952563,0.79505,0.600058,0.585199,512,20260621,5/50
A100_geometry_replication,1956,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,20000,0.05,0.03468,0.024229,0.005634,0.585199,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.0,marginal_chi2,0.04775,20000,0.05,60.971371,44.975163,9.091769,0.586763,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.0,pair_max_z,0.06255,20000,0.05,4.531304,3.679448,0.437617,0.586763,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.0,serial_overlap_z,0.05265,20000,0.05,1.952563,0.79505,0.600058,0.586763,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.0,anchored_box,0.05215,20000,0.05,0.03468,0.024229,0.005634,0.586763,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.02,marginal_chi2,0.05235,20000,0.05,60.971371,44.975163,9.091769,0.588574,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.02,pair_max_z,0.05855,20000,0.05,4.531304,3.679448,0.437617,0.588574,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.02,serial_overlap_z,0.21885,20000,0.05,1.952563,0.79505,0.600058,0.588574,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.02,anchored_box,0.0517,20000,0.05,0.03468,0.024229,0.005634,0.588574,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.04,marginal_chi2,0.06055,20000,0.05,60.971371,44.975163,9.091769,0.589507,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.04,pair_max_z,0.06165,20000,0.05,4.531304,3.679448,0.437617,0.589507,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.04,serial_overlap_z,0.6241,20000,0.05,1.952563,0.79505,0.600058,0.589507,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.04,anchored_box,0.0517,20000,0.05,0.03468,0.024229,0.005634,0.589507,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.06,marginal_chi2,0.06075,20000,0.05,60.971371,44.975163,9.091769,0.590163,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.06,pair_max_z,0.0644,20000,0.05,4.531304,3.679448,0.437617,0.590163,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.06,serial_overlap_z,0.92255,20000,0.05,1.952563,0.79505,0.600058,0.590163,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.06,anchored_box,0.0551,20000,0.05,0.03468,0.024229,0.005634,0.590163,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.08,marginal_chi2,0.07005,20000,0.05,60.971371,44.975163,9.091769,0.590985,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.08,pair_max_z,0.0667,20000,0.05,4.531304,3.679448,0.437617,0.590985,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.08,serial_overlap_z,0.9944,20000,0.05,1.952563,0.79505,0.600058,0.590985,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.08,anchored_box,0.0538,20000,0.05,0.03468,0.024229,0.005634,0.590985,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.12,marginal_chi2,0.0825,20000,0.05,60.971371,44.975163,9.091769,0.591644,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.12,pair_max_z,0.06565,20000,0.05,4.531304,3.679448,0.437617,0.591644,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.12,serial_overlap_z,1.0,20000,0.05,1.952563,0.79505,0.600058,0.591644,512,20260621,5/50
A100_geometry_replication,1956,serial_stickiness,0.12,anchored_box,0.05595,20000,0.05,0.03468,0.024229,0.005634,0.591644,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.0,marginal_chi2,0.04925,20000,0.05,61.012005,45.072906,9.108287,3.134299,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.0,pair_max_z,0.0667,20000,0.05,4.272392,3.574654,0.388558,3.134299,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.0,serial_overlap_z,0.0493,20000,0.05,1.969095,0.798988,0.602799,3.134299,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.0,anchored_box,0.05005,20000,0.05,0.021696,0.01515,0.003517,3.134299,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.05,marginal_chi2,0.2166,20000,0.05,61.012005,45.072906,9.108287,3.139709,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.05,pair_max_z,0.08935,20000,0.05,4.272392,3.574654,0.388558,3.139709,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.05,serial_overlap_z,0.0519,20000,0.05,1.969095,0.798988,0.602799,3.139709,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.05,anchored_box,0.42955,20000,0.05,0.021696,0.01515,0.003517,3.139709,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.1,marginal_chi2,0.8793,20000,0.05,61.012005,45.072906,9.108287,3.143905,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.1,pair_max_z,0.20615,20000,0.05,4.272392,3.574654,0.388558,3.143905,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.1,serial_overlap_z,0.053,20000,0.05,1.969095,0.798988,0.602799,3.143905,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.1,anchored_box,0.97565,20000,0.05,0.021696,0.01515,0.003517,3.143905,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.15,marginal_chi2,0.9999,20000,0.05,61.012005,45.072906,9.108287,3.149304,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.15,pair_max_z,0.5376,20000,0.05,4.272392,3.574654,0.388558,3.149304,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.15,serial_overlap_z,0.0569,20000,0.05,1.969095,0.798988,0.602799,3.149304,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.15,anchored_box,1.0,20000,0.05,0.021696,0.01515,0.003517,3.149304,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.2,marginal_chi2,1.0,20000,0.05,61.012005,45.072906,9.108287,3.151835,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.2,pair_max_z,0.9073,20000,0.05,4.272392,3.574654,0.388558,3.151835,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.2,serial_overlap_z,0.0616,20000,0.05,1.969095,0.798988,0.602799,3.151835,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.2,anchored_box,1.0,20000,0.05,0.021696,0.01515,0.003517,3.151835,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.3,marginal_chi2,1.0,20000,0.05,61.012005,45.072906,9.108287,3.158732,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.3,pair_max_z,1.0,20000,0.05,4.272392,3.574654,0.388558,3.158732,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.3,serial_overlap_z,0.1165,20000,0.05,1.969095,0.798988,0.602799,3.158732,512,20260621,5/50
A100_geometry_replication,5000,hot_marginal,0.3,anchored_box,1.0,20000,0.05,0.021696,0.01515,0.003517,3.158732,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.0,marginal_chi2,0.04835,20000,0.05,61.012005,45.072906,9.108287,1.499943,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.0,pair_max_z,0.06815,20000,0.05,4.272392,3.574654,0.388558,1.499943,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.0,serial_overlap_z,0.05225,20000,0.05,1.969095,0.798988,0.602799,1.499943,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.0,anchored_box,0.0512,20000,0.05,0.021696,0.01515,0.003517,1.499943,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.005,marginal_chi2,0.07905,20000,0.05,61.012005,45.072906,9.108287,1.503676,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.005,pair_max_z,0.44265,20000,0.05,4.272392,3.574654,0.388558,1.503676,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.005,serial_overlap_z,0.0501,20000,0.05,1.969095,0.798988,0.602799,1.503676,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.005,anchored_box,0.0663,20000,0.05,0.021696,0.01515,0.003517,1.503676,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.01,marginal_chi2,0.23475,20000,0.05,61.012005,45.072906,9.108287,1.507667,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.01,pair_max_z,0.99485,20000,0.05,4.272392,3.574654,0.388558,1.507667,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.01,serial_overlap_z,0.0532,20000,0.05,1.969095,0.798988,0.602799,1.507667,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.01,anchored_box,0.11435,20000,0.05,0.021696,0.01515,0.003517,1.507667,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.02,marginal_chi2,0.87545,20000,0.05,61.012005,45.072906,9.108287,1.513946,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.02,pair_max_z,1.0,20000,0.05,4.272392,3.574654,0.388558,1.513946,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.02,serial_overlap_z,0.0491,20000,0.05,1.969095,0.798988,0.602799,1.513946,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.02,anchored_box,0.4942,20000,0.05,0.021696,0.01515,0.003517,1.513946,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.03,marginal_chi2,0.99945,20000,0.05,61.012005,45.072906,9.108287,1.519391,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.03,pair_max_z,1.0,20000,0.05,4.272392,3.574654,0.388558,1.519391,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.03,serial_overlap_z,0.05425,20000,0.05,1.969095,0.798988,0.602799,1.519391,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.03,anchored_box,0.9784,20000,0.05,0.021696,0.01515,0.003517,1.519391,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.05,marginal_chi2,1.0,20000,0.05,61.012005,45.072906,9.108287,1.527964,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.05,pair_max_z,1.0,20000,0.05,4.272392,3.574654,0.388558,1.527964,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.05,serial_overlap_z,0.07515,20000,0.05,1.969095,0.798988,0.602799,1.527964,512,20260621,5/50
A100_geometry_replication,5000,pair_injection,0.05,anchored_box,1.0,20000,0.05,0.021696,0.01515,0.003517,1.527964,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.04955,20000,0.05,61.012005,45.072906,9.108287,1.500023,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.06775,20000,0.05,4.272392,3.574654,0.388558,1.500023,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.05275,20000,0.05,1.969095,0.798988,0.602799,1.500023,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.0523,20000,0.05,0.021696,0.01515,0.003517,1.500023,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05035,20000,0.05,61.012005,45.072906,9.108287,1.501161,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.1379,20000,0.05,4.272392,3.574654,0.388558,1.501161,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.05325,20000,0.05,1.969095,0.798988,0.602799,1.501161,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.0647,20000,0.05,0.021696,0.01515,0.003517,1.501161,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.04705,20000,0.05,61.012005,45.072906,9.108287,1.501971,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.5579,20000,0.05,4.272392,3.574654,0.388558,1.501971,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0501,20000,0.05,1.969095,0.798988,0.602799,1.501971,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.11595,20000,0.05,0.021696,0.01515,0.003517,1.501971,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.04595,20000,0.05,61.012005,45.072906,9.108287,1.503423,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.9999,20000,0.05,4.272392,3.574654,0.388558,1.503423,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.05015,20000,0.05,1.969095,0.798988,0.602799,1.503423,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.5104,20000,0.05,0.021696,0.01515,0.003517,1.503423,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0522,20000,0.05,61.012005,45.072906,9.108287,1.505001,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,20000,0.05,4.272392,3.574654,0.388558,1.505001,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0522,20000,0.05,1.969095,0.798988,0.602799,1.505001,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,20000,0.05,0.021696,0.01515,0.003517,1.505001,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05615,20000,0.05,61.012005,45.072906,9.108287,1.506452,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,20000,0.05,4.272392,3.574654,0.388558,1.506452,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0563,20000,0.05,1.969095,0.798988,0.602799,1.506452,512,20260621,5/50
A100_geometry_replication,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,20000,0.05,0.021696,0.01515,0.003517,1.506452,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0471,20000,0.05,61.012005,45.072906,9.108287,1.500102,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.0657,20000,0.05,4.272392,3.574654,0.388558,1.500102,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.04995,20000,0.05,1.969095,0.798988,0.602799,1.500102,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0512,20000,0.05,0.021696,0.01515,0.003517,1.500102,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.04865,20000,0.05,61.012005,45.072906,9.108287,1.500738,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.0714,20000,0.05,4.272392,3.574654,0.388558,1.500738,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05305,20000,0.05,1.969095,0.798988,0.602799,1.500738,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.1357,20000,0.05,0.021696,0.01515,0.003517,1.500738,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.04955,20000,0.05,61.012005,45.072906,9.108287,1.501267,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0777,20000,0.05,4.272392,3.574654,0.388558,1.501267,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.05155,20000,0.05,1.969095,0.798988,0.602799,1.501267,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.5591,20000,0.05,0.021696,0.01515,0.003517,1.501267,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.04915,20000,0.05,61.012005,45.072906,9.108287,1.501244,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.0969,20000,0.05,4.272392,3.574654,0.388558,1.501244,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0487,20000,0.05,1.969095,0.798988,0.602799,1.501244,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.08,anchored_box,0.9999,20000,0.05,0.021696,0.01515,0.003517,1.501244,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0471,20000,0.05,61.012005,45.072906,9.108287,1.500098,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.11895,20000,0.05,4.272392,3.574654,0.388558,1.500098,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.04875,20000,0.05,1.969095,0.798988,0.602799,1.500098,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,20000,0.05,0.021696,0.01515,0.003517,1.500098,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.04835,20000,0.05,61.012005,45.072906,9.108287,1.495824,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.19865,20000,0.05,4.272392,3.574654,0.388558,1.495824,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.051,20000,0.05,1.969095,0.798988,0.602799,1.495824,512,20260621,5/50
A100_geometry_replication,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,20000,0.05,0.021696,0.01515,0.003517,1.495824,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.0,marginal_chi2,0.0488,20000,0.05,61.012005,45.072906,9.108287,1.50039,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.0,pair_max_z,0.06965,20000,0.05,4.272392,3.574654,0.388558,1.50039,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.0,serial_overlap_z,0.0509,20000,0.05,1.969095,0.798988,0.602799,1.50039,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.0,anchored_box,0.0513,20000,0.05,0.021696,0.01515,0.003517,1.50039,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.02,marginal_chi2,0.0538,20000,0.05,61.012005,45.072906,9.108287,1.504292,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.02,pair_max_z,0.06685,20000,0.05,4.272392,3.574654,0.388558,1.504292,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.02,serial_overlap_z,0.4498,20000,0.05,1.969095,0.798988,0.602799,1.504292,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.02,anchored_box,0.05265,20000,0.05,0.021696,0.01515,0.003517,1.504292,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.04,marginal_chi2,0.05815,20000,0.05,61.012005,45.072906,9.108287,1.506963,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.04,pair_max_z,0.0668,20000,0.05,4.272392,3.574654,0.388558,1.506963,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.04,serial_overlap_z,0.9485,20000,0.05,1.969095,0.798988,0.602799,1.506963,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.04,anchored_box,0.0538,20000,0.05,0.021696,0.01515,0.003517,1.506963,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.06,marginal_chi2,0.0578,20000,0.05,61.012005,45.072906,9.108287,1.509077,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.06,pair_max_z,0.0683,20000,0.05,4.272392,3.574654,0.388558,1.509077,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.06,serial_overlap_z,0.99955,20000,0.05,1.969095,0.798988,0.602799,1.509077,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.06,anchored_box,0.0541,20000,0.05,0.021696,0.01515,0.003517,1.509077,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.08,marginal_chi2,0.06905,20000,0.05,61.012005,45.072906,9.108287,1.510333,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.08,pair_max_z,0.07155,20000,0.05,4.272392,3.574654,0.388558,1.510333,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.08,serial_overlap_z,1.0,20000,0.05,1.969095,0.798988,0.602799,1.510333,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.08,anchored_box,0.0534,20000,0.05,0.021696,0.01515,0.003517,1.510333,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.12,marginal_chi2,0.0788,20000,0.05,61.012005,45.072906,9.108287,1.512785,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.12,pair_max_z,0.0714,20000,0.05,4.272392,3.574654,0.388558,1.512785,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.12,serial_overlap_z,1.0,20000,0.05,1.969095,0.798988,0.602799,1.512785,512,20260621,5/50
A100_geometry_replication,5000,serial_stickiness,0.12,anchored_box,0.0578,20000,0.05,0.021696,0.01515,0.003517,1.512785,512,20260621,5/50
RTX5090_main,280,hot_marginal,0.0,marginal_chi2,0.05055,20000,0.05,60.928574,44.973866,9.078344,0.062295,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.0,pair_max_z,0.14035,20000,0.05,5.123476,4.205933,0.589502,0.062295,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.0,serial_overlap_z,0.05485,20000,0.05,1.909139,0.79759,0.599835,0.062295,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.0,anchored_box,0.04845,20000,0.05,0.088375,0.060972,0.01479,0.062295,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.05,marginal_chi2,0.0561,20000,0.05,60.928574,44.973866,9.078344,0.062396,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.05,pair_max_z,0.14685,20000,0.05,5.123476,4.205933,0.589502,0.062396,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.05,serial_overlap_z,0.05705,20000,0.05,1.909139,0.79759,0.599835,0.062396,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.05,anchored_box,0.06945,20000,0.05,0.088375,0.060972,0.01479,0.062396,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.1,marginal_chi2,0.078,20000,0.05,60.928574,44.973866,9.078344,0.06281,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.1,pair_max_z,0.154,20000,0.05,5.123476,4.205933,0.589502,0.06281,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.1,serial_overlap_z,0.0539,20000,0.05,1.909139,0.79759,0.599835,0.06281,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.1,anchored_box,0.13505,20000,0.05,0.088375,0.060972,0.01479,0.06281,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.15,marginal_chi2,0.1253,20000,0.05,60.928574,44.973866,9.078344,0.062612,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.15,pair_max_z,0.1681,20000,0.05,5.123476,4.205933,0.589502,0.062612,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.15,serial_overlap_z,0.06025,20000,0.05,1.909139,0.79759,0.599835,0.062612,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.15,anchored_box,0.26085,20000,0.05,0.088375,0.060972,0.01479,0.062612,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.2,marginal_chi2,0.21395,20000,0.05,60.928574,44.973866,9.078344,0.062406,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.2,pair_max_z,0.1953,20000,0.05,5.123476,4.205933,0.589502,0.062406,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.2,serial_overlap_z,0.0594,20000,0.05,1.909139,0.79759,0.599835,0.062406,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.2,anchored_box,0.4419,20000,0.05,0.088375,0.060972,0.01479,0.062406,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.3,marginal_chi2,0.56005,20000,0.05,60.928574,44.973866,9.078344,0.062414,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.3,pair_max_z,0.2873,20000,0.05,5.123476,4.205933,0.589502,0.062414,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.3,serial_overlap_z,0.06285,20000,0.05,1.909139,0.79759,0.599835,0.062414,256,20260620,5/50
RTX5090_main,280,hot_marginal,0.3,anchored_box,0.8451,20000,0.05,0.088375,0.060972,0.01479,0.062414,256,20260620,5/50
RTX5090_main,280,pair_injection,0.0,marginal_chi2,0.0474,20000,0.05,60.928574,44.973866,9.078344,0.018478,256,20260620,5/50
RTX5090_main,280,pair_injection,0.0,pair_max_z,0.14365,20000,0.05,5.123476,4.205933,0.589502,0.018478,256,20260620,5/50
RTX5090_main,280,pair_injection,0.0,serial_overlap_z,0.0589,20000,0.05,1.909139,0.79759,0.599835,0.018478,256,20260620,5/50
RTX5090_main,280,pair_injection,0.0,anchored_box,0.0481,20000,0.05,0.088375,0.060972,0.01479,0.018478,256,20260620,5/50
RTX5090_main,280,pair_injection,0.005,marginal_chi2,0.05035,20000,0.05,60.928574,44.973866,9.078344,0.018569,256,20260620,5/50
RTX5090_main,280,pair_injection,0.005,pair_max_z,0.1455,20000,0.05,5.123476,4.205933,0.589502,0.018569,256,20260620,5/50
RTX5090_main,280,pair_injection,0.005,serial_overlap_z,0.0544,20000,0.05,1.909139,0.79759,0.599835,0.018569,256,20260620,5/50
RTX5090_main,280,pair_injection,0.005,anchored_box,0.0519,20000,0.05,0.088375,0.060972,0.01479,0.018569,256,20260620,5/50
RTX5090_main,280,pair_injection,0.01,marginal_chi2,0.05675,20000,0.05,60.928574,44.973866,9.078344,0.018684,256,20260620,5/50
RTX5090_main,280,pair_injection,0.01,pair_max_z,0.1704,20000,0.05,5.123476,4.205933,0.589502,0.018684,256,20260620,5/50
RTX5090_main,280,pair_injection,0.01,serial_overlap_z,0.0593,20000,0.05,1.909139,0.79759,0.599835,0.018684,256,20260620,5/50
RTX5090_main,280,pair_injection,0.01,anchored_box,0.05755,20000,0.05,0.088375,0.060972,0.01479,0.018684,256,20260620,5/50
RTX5090_main,280,pair_injection,0.02,marginal_chi2,0.0788,20000,0.05,60.928574,44.973866,9.078344,0.018767,256,20260620,5/50
RTX5090_main,280,pair_injection,0.02,pair_max_z,0.3616,20000,0.05,5.123476,4.205933,0.589502,0.018767,256,20260620,5/50
RTX5090_main,280,pair_injection,0.02,serial_overlap_z,0.05895,20000,0.05,1.909139,0.79759,0.599835,0.018767,256,20260620,5/50
RTX5090_main,280,pair_injection,0.02,anchored_box,0.06665,20000,0.05,0.088375,0.060972,0.01479,0.018767,256,20260620,5/50
RTX5090_main,280,pair_injection,0.03,marginal_chi2,0.1311,20000,0.05,60.928574,44.973866,9.078344,0.018893,256,20260620,5/50
RTX5090_main,280,pair_injection,0.03,pair_max_z,0.6741,20000,0.05,5.123476,4.205933,0.589502,0.018893,256,20260620,5/50
RTX5090_main,280,pair_injection,0.03,serial_overlap_z,0.05735,20000,0.05,1.909139,0.79759,0.599835,0.018893,256,20260620,5/50
RTX5090_main,280,pair_injection,0.03,anchored_box,0.08835,20000,0.05,0.088375,0.060972,0.01479,0.018893,256,20260620,5/50
RTX5090_main,280,pair_injection,0.05,marginal_chi2,0.3387,20000,0.05,60.928574,44.973866,9.078344,0.019081,256,20260620,5/50
RTX5090_main,280,pair_injection,0.05,pair_max_z,0.97045,20000,0.05,5.123476,4.205933,0.589502,0.019081,256,20260620,5/50
RTX5090_main,280,pair_injection,0.05,serial_overlap_z,0.0655,20000,0.05,1.909139,0.79759,0.599835,0.019081,256,20260620,5/50
RTX5090_main,280,pair_injection,0.05,anchored_box,0.1725,20000,0.05,0.088375,0.060972,0.01479,0.019081,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0505,20000,0.05,60.928574,44.973866,9.078344,0.018524,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.0,pair_max_z,0.14035,20000,0.05,5.123476,4.205933,0.589502,0.018524,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0562,20000,0.05,1.909139,0.79759,0.599835,0.018524,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.0,anchored_box,0.0514,20000,0.05,0.088375,0.060972,0.01479,0.018524,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.01,marginal_chi2,0.04905,20000,0.05,60.928574,44.973866,9.078344,0.018517,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.01,pair_max_z,0.14595,20000,0.05,5.123476,4.205933,0.589502,0.018517,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.05415,20000,0.05,1.909139,0.79759,0.599835,0.018517,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.01,anchored_box,0.05325,20000,0.05,0.088375,0.060972,0.01479,0.018517,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05085,20000,0.05,60.928574,44.973866,9.078344,0.018542,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.02,pair_max_z,0.16315,20000,0.05,5.123476,4.205933,0.589502,0.018542,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.05725,20000,0.05,1.909139,0.79759,0.599835,0.018542,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.02,anchored_box,0.0539,20000,0.05,0.088375,0.060972,0.01479,0.018542,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.04,marginal_chi2,0.04895,20000,0.05,60.928574,44.973866,9.078344,0.018548,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.04,pair_max_z,0.2448,20000,0.05,5.123476,4.205933,0.589502,0.018548,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.05725,20000,0.05,1.909139,0.79759,0.599835,0.018548,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.04,anchored_box,0.0653,20000,0.05,0.088375,0.060972,0.01479,0.018548,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0536,20000,0.05,60.928574,44.973866,9.078344,0.018631,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.08,pair_max_z,0.6104,20000,0.05,5.123476,4.205933,0.589502,0.018631,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0623,20000,0.05,1.909139,0.79759,0.599835,0.018631,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.08,anchored_box,0.12955,20000,0.05,0.088375,0.060972,0.01479,0.018631,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0546,20000,0.05,60.928574,44.973866,9.078344,0.018618,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.12,pair_max_z,0.90805,20000,0.05,5.123476,4.205933,0.589502,0.018618,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0628,20000,0.05,1.909139,0.79759,0.599835,0.018618,256,20260620,5/50
RTX5090_main,280,block_cluster_marginal_preserving,0.12,anchored_box,0.2592,20000,0.05,0.088375,0.060972,0.01479,0.018618,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.04765,20000,0.05,60.928574,44.973866,9.078344,0.018503,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.0,pair_max_z,0.13965,20000,0.05,5.123476,4.205933,0.589502,0.018503,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0559,20000,0.05,1.909139,0.79759,0.599835,0.018503,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.0,anchored_box,0.0516,20000,0.05,0.088375,0.060972,0.01479,0.018503,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05165,20000,0.05,60.928574,44.973866,9.078344,0.018521,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.02,pair_max_z,0.14295,20000,0.05,5.123476,4.205933,0.589502,0.018521,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0569,20000,0.05,1.909139,0.79759,0.599835,0.018521,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.02,anchored_box,0.0482,20000,0.05,0.088375,0.060972,0.01479,0.018521,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0514,20000,0.05,60.928574,44.973866,9.078344,0.018543,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.04,pair_max_z,0.13775,20000,0.05,5.123476,4.205933,0.589502,0.018543,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.05585,20000,0.05,1.909139,0.79759,0.599835,0.018543,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.04,anchored_box,0.064,20000,0.05,0.088375,0.060972,0.01479,0.018543,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.04825,20000,0.05,60.928574,44.973866,9.078344,0.018603,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.08,pair_max_z,0.1459,20000,0.05,5.123476,4.205933,0.589502,0.018603,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0543,20000,0.05,1.909139,0.79759,0.599835,0.018603,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.08,anchored_box,0.11715,20000,0.05,0.088375,0.060972,0.01479,0.018603,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0469,20000,0.05,60.928574,44.973866,9.078344,0.018567,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.12,pair_max_z,0.1513,20000,0.05,5.123476,4.205933,0.589502,0.018567,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0573,20000,0.05,1.909139,0.79759,0.599835,0.018567,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.12,anchored_box,0.2626,20000,0.05,0.088375,0.060972,0.01479,0.018567,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.04905,20000,0.05,60.928574,44.973866,9.078344,0.018518,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1632,20000,0.05,5.123476,4.205933,0.589502,0.018518,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.05285,20000,0.05,1.909139,0.79759,0.599835,0.018518,256,20260620,5/50
RTX5090_main,280,band_repulsion_marginal_preserving,0.2,anchored_box,0.78815,20000,0.05,0.088375,0.060972,0.01479,0.018518,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.0,marginal_chi2,0.04605,20000,0.05,60.928574,44.973866,9.078344,0.01851,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.0,pair_max_z,0.1418,20000,0.05,5.123476,4.205933,0.589502,0.01851,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.0,serial_overlap_z,0.0601,20000,0.05,1.909139,0.79759,0.599835,0.01851,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.0,anchored_box,0.05155,20000,0.05,0.088375,0.060972,0.01479,0.01851,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.02,marginal_chi2,0.053,20000,0.05,60.928574,44.973866,9.078344,0.018564,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.02,pair_max_z,0.1413,20000,0.05,5.123476,4.205933,0.589502,0.018564,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.02,serial_overlap_z,0.09045,20000,0.05,1.909139,0.79759,0.599835,0.018564,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.02,anchored_box,0.0502,20000,0.05,0.088375,0.060972,0.01479,0.018564,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.04,marginal_chi2,0.0586,20000,0.05,60.928574,44.973866,9.078344,0.018647,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.04,pair_max_z,0.14185,20000,0.05,5.123476,4.205933,0.589502,0.018647,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.04,serial_overlap_z,0.1699,20000,0.05,1.909139,0.79759,0.599835,0.018647,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.04,anchored_box,0.05515,20000,0.05,0.088375,0.060972,0.01479,0.018647,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.06,marginal_chi2,0.06545,20000,0.05,60.928574,44.973866,9.078344,0.018712,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.06,pair_max_z,0.14675,20000,0.05,5.123476,4.205933,0.589502,0.018712,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.06,serial_overlap_z,0.28895,20000,0.05,1.909139,0.79759,0.599835,0.018712,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.06,anchored_box,0.0519,20000,0.05,0.088375,0.060972,0.01479,0.018712,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.08,marginal_chi2,0.06855,20000,0.05,60.928574,44.973866,9.078344,0.018746,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.08,pair_max_z,0.1482,20000,0.05,5.123476,4.205933,0.589502,0.018746,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.08,serial_overlap_z,0.4366,20000,0.05,1.909139,0.79759,0.599835,0.018746,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.08,anchored_box,0.05225,20000,0.05,0.088375,0.060972,0.01479,0.018746,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.12,marginal_chi2,0.0805,20000,0.05,60.928574,44.973866,9.078344,0.018869,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.12,pair_max_z,0.1569,20000,0.05,5.123476,4.205933,0.589502,0.018869,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.12,serial_overlap_z,0.7458,20000,0.05,1.909139,0.79759,0.599835,0.018869,256,20260620,5/50
RTX5090_main,280,serial_stickiness,0.12,anchored_box,0.0534,20000,0.05,0.088375,0.060972,0.01479,0.018869,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.0,marginal_chi2,0.04785,20000,0.05,60.840019,44.995075,9.078989,0.110728,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.0,pair_max_z,0.09975,20000,0.05,4.929503,4.006421,0.531366,0.110728,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.0,serial_overlap_z,0.05095,20000,0.05,1.984632,0.797668,0.601569,0.110728,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.0,anchored_box,0.0514,20000,0.05,0.065952,0.045579,0.011005,0.110728,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.05,marginal_chi2,0.05965,20000,0.05,60.840019,44.995075,9.078989,0.110973,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.05,pair_max_z,0.10255,20000,0.05,4.929503,4.006421,0.531366,0.110973,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.05,serial_overlap_z,0.0494,20000,0.05,1.984632,0.797668,0.601569,0.110973,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.05,anchored_box,0.08925,20000,0.05,0.065952,0.045579,0.011005,0.110973,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.1,marginal_chi2,0.10615,20000,0.05,60.840019,44.995075,9.078989,0.111322,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.1,pair_max_z,0.11505,20000,0.05,4.929503,4.006421,0.531366,0.111322,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.1,serial_overlap_z,0.05185,20000,0.05,1.984632,0.797668,0.601569,0.111322,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.1,anchored_box,0.2196,20000,0.05,0.065952,0.045579,0.011005,0.111322,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.15,marginal_chi2,0.20975,20000,0.05,60.840019,44.995075,9.078989,0.111029,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.15,pair_max_z,0.1368,20000,0.05,4.929503,4.006421,0.531366,0.111029,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.15,serial_overlap_z,0.0526,20000,0.05,1.984632,0.797668,0.601569,0.111029,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.15,anchored_box,0.4524,20000,0.05,0.065952,0.045579,0.011005,0.111029,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.2,marginal_chi2,0.40575,20000,0.05,60.840019,44.995075,9.078989,0.111183,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.2,pair_max_z,0.17585,20000,0.05,4.929503,4.006421,0.531366,0.111183,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.2,serial_overlap_z,0.05245,20000,0.05,1.984632,0.797668,0.601569,0.111183,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.2,anchored_box,0.72865,20000,0.05,0.065952,0.045579,0.011005,0.111183,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.3,marginal_chi2,0.8852,20000,0.05,60.840019,44.995075,9.078989,0.111094,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.3,pair_max_z,0.3424,20000,0.05,4.929503,4.006421,0.531366,0.111094,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.3,serial_overlap_z,0.06025,20000,0.05,1.984632,0.797668,0.601569,0.111094,256,20260620,5/50
RTX5090_main,500,hot_marginal,0.3,anchored_box,0.9851,20000,0.05,0.065952,0.045579,0.011005,0.111094,256,20260620,5/50
RTX5090_main,500,pair_injection,0.0,marginal_chi2,0.05025,20000,0.05,60.840019,44.995075,9.078989,0.032798,256,20260620,5/50
RTX5090_main,500,pair_injection,0.0,pair_max_z,0.0989,20000,0.05,4.929503,4.006421,0.531366,0.032798,256,20260620,5/50
RTX5090_main,500,pair_injection,0.0,serial_overlap_z,0.04955,20000,0.05,1.984632,0.797668,0.601569,0.032798,256,20260620,5/50
RTX5090_main,500,pair_injection,0.0,anchored_box,0.05195,20000,0.05,0.065952,0.045579,0.011005,0.032798,256,20260620,5/50
RTX5090_main,500,pair_injection,0.005,marginal_chi2,0.0552,20000,0.05,60.840019,44.995075,9.078989,0.032954,256,20260620,5/50
RTX5090_main,500,pair_injection,0.005,pair_max_z,0.1062,20000,0.05,4.929503,4.006421,0.531366,0.032954,256,20260620,5/50
RTX5090_main,500,pair_injection,0.005,serial_overlap_z,0.05005,20000,0.05,1.984632,0.797668,0.601569,0.032954,256,20260620,5/50
RTX5090_main,500,pair_injection,0.005,anchored_box,0.0538,20000,0.05,0.065952,0.045579,0.011005,0.032954,256,20260620,5/50
RTX5090_main,500,pair_injection,0.01,marginal_chi2,0.0618,20000,0.05,60.840019,44.995075,9.078989,0.032953,256,20260620,5/50
RTX5090_main,500,pair_injection,0.01,pair_max_z,0.16555,20000,0.05,4.929503,4.006421,0.531366,0.032953,256,20260620,5/50
RTX5090_main,500,pair_injection,0.01,serial_overlap_z,0.05145,20000,0.05,1.984632,0.797668,0.601569,0.032953,256,20260620,5/50
RTX5090_main,500,pair_injection,0.01,anchored_box,0.0603,20000,0.05,0.065952,0.045579,0.011005,0.032953,256,20260620,5/50
RTX5090_main,500,pair_injection,0.02,marginal_chi2,0.1079,20000,0.05,60.840019,44.995075,9.078989,0.033263,256,20260620,5/50
RTX5090_main,500,pair_injection,0.02,pair_max_z,0.58405,20000,0.05,4.929503,4.006421,0.531366,0.033263,256,20260620,5/50
RTX5090_main,500,pair_injection,0.02,serial_overlap_z,0.05375,20000,0.05,1.984632,0.797668,0.601569,0.033263,256,20260620,5/50
RTX5090_main,500,pair_injection,0.02,anchored_box,0.08205,20000,0.05,0.065952,0.045579,0.011005,0.033263,256,20260620,5/50
RTX5090_main,500,pair_injection,0.03,marginal_chi2,0.2142,20000,0.05,60.840019,44.995075,9.078989,0.033501,256,20260620,5/50
RTX5090_main,500,pair_injection,0.03,pair_max_z,0.9156,20000,0.05,4.929503,4.006421,0.531366,0.033501,256,20260620,5/50
RTX5090_main,500,pair_injection,0.03,serial_overlap_z,0.0522,20000,0.05,1.984632,0.797668,0.601569,0.033501,256,20260620,5/50
RTX5090_main,500,pair_injection,0.03,anchored_box,0.12135,20000,0.05,0.065952,0.045579,0.011005,0.033501,256,20260620,5/50
RTX5090_main,500,pair_injection,0.05,marginal_chi2,0.6049,20000,0.05,60.840019,44.995075,9.078989,0.033819,256,20260620,5/50
RTX5090_main,500,pair_injection,0.05,pair_max_z,0.99925,20000,0.05,4.929503,4.006421,0.531366,0.033819,256,20260620,5/50
RTX5090_main,500,pair_injection,0.05,serial_overlap_z,0.05475,20000,0.05,1.984632,0.797668,0.601569,0.033819,256,20260620,5/50
RTX5090_main,500,pair_injection,0.05,anchored_box,0.29655,20000,0.05,0.065952,0.045579,0.011005,0.033819,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.0,marginal_chi2,0.05195,20000,0.05,60.840019,44.995075,9.078989,0.032768,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.0,pair_max_z,0.1013,20000,0.05,4.929503,4.006421,0.531366,0.032768,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.05225,20000,0.05,1.984632,0.797668,0.601569,0.032768,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.0,anchored_box,0.0531,20000,0.05,0.065952,0.045579,0.011005,0.032768,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05195,20000,0.05,60.840019,44.995075,9.078989,0.032818,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.01,pair_max_z,0.10705,20000,0.05,4.929503,4.006421,0.531366,0.032818,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0509,20000,0.05,1.984632,0.797668,0.601569,0.032818,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.01,anchored_box,0.05425,20000,0.05,0.065952,0.045579,0.011005,0.032818,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05015,20000,0.05,60.840019,44.995075,9.078989,0.032847,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.02,pair_max_z,0.12955,20000,0.05,4.929503,4.006421,0.531366,0.032847,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.05065,20000,0.05,1.984632,0.797668,0.601569,0.032847,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.02,anchored_box,0.0595,20000,0.05,0.065952,0.045579,0.011005,0.032847,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0526,20000,0.05,60.840019,44.995075,9.078989,0.032905,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.04,pair_max_z,0.27305,20000,0.05,4.929503,4.006421,0.531366,0.032905,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0506,20000,0.05,1.984632,0.797668,0.601569,0.032905,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.04,anchored_box,0.08405,20000,0.05,0.065952,0.045579,0.011005,0.032905,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05425,20000,0.05,60.840019,44.995075,9.078989,0.032987,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.08,pair_max_z,0.81635,20000,0.05,4.929503,4.006421,0.531366,0.032987,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05575,20000,0.05,1.984632,0.797668,0.601569,0.032987,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.08,anchored_box,0.2081,20000,0.05,0.065952,0.045579,0.011005,0.032987,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05375,20000,0.05,60.840019,44.995075,9.078989,0.032981,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.12,pair_max_z,0.9938,20000,0.05,4.929503,4.006421,0.531366,0.032981,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.06035,20000,0.05,1.984632,0.797668,0.601569,0.032981,256,20260620,5/50
RTX5090_main,500,block_cluster_marginal_preserving,0.12,anchored_box,0.50735,20000,0.05,0.065952,0.045579,0.011005,0.032981,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0493,20000,0.05,60.840019,44.995075,9.078989,0.032805,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.0,pair_max_z,0.09715,20000,0.05,4.929503,4.006421,0.531366,0.032805,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0504,20000,0.05,1.984632,0.797668,0.601569,0.032805,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.0,anchored_box,0.05225,20000,0.05,0.065952,0.045579,0.011005,0.032805,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05035,20000,0.05,60.840019,44.995075,9.078989,0.032843,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.02,pair_max_z,0.09945,20000,0.05,4.929503,4.006421,0.531366,0.032843,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05115,20000,0.05,1.984632,0.797668,0.601569,0.032843,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.02,anchored_box,0.0559,20000,0.05,0.065952,0.045579,0.011005,0.032843,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0493,20000,0.05,60.840019,44.995075,9.078989,0.032882,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.04,pair_max_z,0.1003,20000,0.05,4.929503,4.006421,0.531366,0.032882,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0513,20000,0.05,1.984632,0.797668,0.601569,0.032882,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.04,anchored_box,0.07495,20000,0.05,0.065952,0.045579,0.011005,0.032882,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0527,20000,0.05,60.840019,44.995075,9.078989,0.032875,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.08,pair_max_z,0.10675,20000,0.05,4.929503,4.006421,0.531366,0.032875,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0514,20000,0.05,1.984632,0.797668,0.601569,0.032875,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.08,anchored_box,0.2149,20000,0.05,0.065952,0.045579,0.011005,0.032875,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0496,20000,0.05,60.840019,44.995075,9.078989,0.032909,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.12,pair_max_z,0.1091,20000,0.05,4.929503,4.006421,0.531366,0.032909,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0516,20000,0.05,1.984632,0.797668,0.601569,0.032909,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.12,anchored_box,0.53115,20000,0.05,0.065952,0.045579,0.011005,0.032909,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.05005,20000,0.05,60.840019,44.995075,9.078989,0.032854,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.2,pair_max_z,0.12645,20000,0.05,4.929503,4.006421,0.531366,0.032854,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.04985,20000,0.05,1.984632,0.797668,0.601569,0.032854,256,20260620,5/50
RTX5090_main,500,band_repulsion_marginal_preserving,0.2,anchored_box,0.9884,20000,0.05,0.065952,0.045579,0.011005,0.032854,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.0,marginal_chi2,0.0489,20000,0.05,60.840019,44.995075,9.078989,0.032813,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.0,pair_max_z,0.09795,20000,0.05,4.929503,4.006421,0.531366,0.032813,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.0,serial_overlap_z,0.0532,20000,0.05,1.984632,0.797668,0.601569,0.032813,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.0,anchored_box,0.05235,20000,0.05,0.065952,0.045579,0.011005,0.032813,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.02,marginal_chi2,0.05415,20000,0.05,60.840019,44.995075,9.078989,0.032922,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.02,pair_max_z,0.1031,20000,0.05,4.929503,4.006421,0.531366,0.032922,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.02,serial_overlap_z,0.0933,20000,0.05,1.984632,0.797668,0.601569,0.032922,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.02,anchored_box,0.05605,20000,0.05,0.065952,0.045579,0.011005,0.032922,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.04,marginal_chi2,0.0581,20000,0.05,60.840019,44.995075,9.078989,0.033095,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.04,pair_max_z,0.10075,20000,0.05,4.929503,4.006421,0.531366,0.033095,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.04,serial_overlap_z,0.21605,20000,0.05,1.984632,0.797668,0.601569,0.033095,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.04,anchored_box,0.0538,20000,0.05,0.065952,0.045579,0.011005,0.033095,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.06,marginal_chi2,0.0627,20000,0.05,60.840019,44.995075,9.078989,0.033164,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.06,pair_max_z,0.0952,20000,0.05,4.929503,4.006421,0.531366,0.033164,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.06,serial_overlap_z,0.40815,20000,0.05,1.984632,0.797668,0.601569,0.033164,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.06,anchored_box,0.0546,20000,0.05,0.065952,0.045579,0.011005,0.033164,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.08,marginal_chi2,0.0666,20000,0.05,60.840019,44.995075,9.078989,0.033274,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.08,pair_max_z,0.10665,20000,0.05,4.929503,4.006421,0.531366,0.033274,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.08,serial_overlap_z,0.62725,20000,0.05,1.984632,0.797668,0.601569,0.033274,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.08,anchored_box,0.05325,20000,0.05,0.065952,0.045579,0.011005,0.033274,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.12,marginal_chi2,0.0794,20000,0.05,60.840019,44.995075,9.078989,0.033353,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.12,pair_max_z,0.10905,20000,0.05,4.929503,4.006421,0.531366,0.033353,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.12,serial_overlap_z,0.92255,20000,0.05,1.984632,0.797668,0.601569,0.033353,256,20260620,5/50
RTX5090_main,500,serial_stickiness,0.12,anchored_box,0.0593,20000,0.05,0.065952,0.045579,0.011005,0.033353,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.0,marginal_chi2,0.0475,20000,0.05,61.119995,45.047073,9.115142,0.221301,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.0,pair_max_z,0.1284,20000,0.05,4.511309,3.816921,0.479191,0.221301,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.0,serial_overlap_z,0.05365,20000,0.05,1.944017,0.797091,0.599891,0.221301,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.0,anchored_box,0.0481,20000,0.05,0.046925,0.032345,0.007844,0.221301,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.05,marginal_chi2,0.0707,20000,0.05,61.119995,45.047073,9.115142,0.221696,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.05,pair_max_z,0.1363,20000,0.05,4.511309,3.816921,0.479191,0.221696,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.05,serial_overlap_z,0.05265,20000,0.05,1.944017,0.797091,0.599891,0.221696,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.05,anchored_box,0.12095,20000,0.05,0.046925,0.032345,0.007844,0.221696,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.1,marginal_chi2,0.177,20000,0.05,61.119995,45.047073,9.115142,0.22162,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.1,pair_max_z,0.1597,20000,0.05,4.511309,3.816921,0.479191,0.22162,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.1,serial_overlap_z,0.0512,20000,0.05,1.944017,0.797091,0.599891,0.22162,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.1,anchored_box,0.38495,20000,0.05,0.046925,0.032345,0.007844,0.22162,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.15,marginal_chi2,0.44985,20000,0.05,61.119995,45.047073,9.115142,0.221695,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.15,pair_max_z,0.222,20000,0.05,4.511309,3.816921,0.479191,0.221695,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.15,serial_overlap_z,0.04955,20000,0.05,1.944017,0.797091,0.599891,0.221695,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.15,anchored_box,0.7617,20000,0.05,0.046925,0.032345,0.007844,0.221695,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.2,marginal_chi2,0.7945,20000,0.05,61.119995,45.047073,9.115142,0.222402,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.2,pair_max_z,0.323,20000,0.05,4.511309,3.816921,0.479191,0.222402,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.2,serial_overlap_z,0.0515,20000,0.05,1.944017,0.797091,0.599891,0.222402,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.2,anchored_box,0.96635,20000,0.05,0.046925,0.032345,0.007844,0.222402,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.3,marginal_chi2,0.99895,20000,0.05,61.119995,45.047073,9.115142,0.221484,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.3,pair_max_z,0.6764,20000,0.05,4.511309,3.816921,0.479191,0.221484,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.3,serial_overlap_z,0.063,20000,0.05,1.944017,0.797091,0.599891,0.221484,256,20260620,5/50
RTX5090_main,1000,hot_marginal,0.3,anchored_box,1.0,20000,0.05,0.046925,0.032345,0.007844,0.221484,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.0,marginal_chi2,0.0453,20000,0.05,61.119995,45.047073,9.115142,0.065241,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.0,pair_max_z,0.1288,20000,0.05,4.511309,3.816921,0.479191,0.065241,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.0,serial_overlap_z,0.05255,20000,0.05,1.944017,0.797091,0.599891,0.065241,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.0,anchored_box,0.04945,20000,0.05,0.046925,0.032345,0.007844,0.065241,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.005,marginal_chi2,0.05475,20000,0.05,61.119995,45.047073,9.115142,0.065483,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.005,pair_max_z,0.15695,20000,0.05,4.511309,3.816921,0.479191,0.065483,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.005,serial_overlap_z,0.05145,20000,0.05,1.944017,0.797091,0.599891,0.065483,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.005,anchored_box,0.0536,20000,0.05,0.046925,0.032345,0.007844,0.065483,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.01,marginal_chi2,0.07195,20000,0.05,61.119995,45.047073,9.115142,0.065731,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.01,pair_max_z,0.37295,20000,0.05,4.511309,3.816921,0.479191,0.065731,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.01,serial_overlap_z,0.05205,20000,0.05,1.944017,0.797091,0.599891,0.065731,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.01,anchored_box,0.0582,20000,0.05,0.046925,0.032345,0.007844,0.065731,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.02,marginal_chi2,0.19225,20000,0.05,61.119995,45.047073,9.115142,0.066284,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.02,pair_max_z,0.9398,20000,0.05,4.511309,3.816921,0.479191,0.066284,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.02,serial_overlap_z,0.05365,20000,0.05,1.944017,0.797091,0.599891,0.066284,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.02,anchored_box,0.10255,20000,0.05,0.046925,0.032345,0.007844,0.066284,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.03,marginal_chi2,0.4341,20000,0.05,61.119995,45.047073,9.115142,0.066646,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.03,pair_max_z,0.99925,20000,0.05,4.511309,3.816921,0.479191,0.066646,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.03,serial_overlap_z,0.0537,20000,0.05,1.944017,0.797091,0.599891,0.066646,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.03,anchored_box,0.2014,20000,0.05,0.046925,0.032345,0.007844,0.066646,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.05,marginal_chi2,0.9313,20000,0.05,61.119995,45.047073,9.115142,0.067438,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.05,pair_max_z,1.0,20000,0.05,4.511309,3.816921,0.479191,0.067438,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.05,serial_overlap_z,0.0599,20000,0.05,1.944017,0.797091,0.599891,0.067438,256,20260620,5/50
RTX5090_main,1000,pair_injection,0.05,anchored_box,0.6165,20000,0.05,0.046925,0.032345,0.007844,0.067438,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.04715,20000,0.05,61.119995,45.047073,9.115142,0.065242,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.0,pair_max_z,0.1332,20000,0.05,4.511309,3.816921,0.479191,0.065242,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0539,20000,0.05,1.944017,0.797091,0.599891,0.065242,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.0,anchored_box,0.0505,20000,0.05,0.046925,0.032345,0.007844,0.065242,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0467,20000,0.05,61.119995,45.047073,9.115142,0.065372,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.01,pair_max_z,0.1441,20000,0.05,4.511309,3.816921,0.479191,0.065372,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0532,20000,0.05,1.944017,0.797091,0.599891,0.065372,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.01,anchored_box,0.05325,20000,0.05,0.046925,0.032345,0.007844,0.065372,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.04605,20000,0.05,61.119995,45.047073,9.115142,0.065417,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.02,pair_max_z,0.2177,20000,0.05,4.511309,3.816921,0.479191,0.065417,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0515,20000,0.05,1.944017,0.797091,0.599891,0.065417,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.02,anchored_box,0.0647,20000,0.05,0.046925,0.032345,0.007844,0.065417,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.04815,20000,0.05,61.119995,45.047073,9.115142,0.065469,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.04,pair_max_z,0.5783,20000,0.05,4.511309,3.816921,0.479191,0.065469,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.05275,20000,0.05,1.944017,0.797091,0.599891,0.065469,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.04,anchored_box,0.11625,20000,0.05,0.046925,0.032345,0.007844,0.065469,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0532,20000,0.05,61.119995,45.047073,9.115142,0.065583,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.08,pair_max_z,0.99715,20000,0.05,4.511309,3.816921,0.479191,0.065583,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05435,20000,0.05,1.944017,0.797091,0.599891,0.065583,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.08,anchored_box,0.434,20000,0.05,0.046925,0.032345,0.007844,0.065583,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05495,20000,0.05,61.119995,45.047073,9.115142,0.065728,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,20000,0.05,4.511309,3.816921,0.479191,0.065728,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0622,20000,0.05,1.944017,0.797091,0.599891,0.065728,256,20260620,5/50
RTX5090_main,1000,block_cluster_marginal_preserving,0.12,anchored_box,0.8998,20000,0.05,0.046925,0.032345,0.007844,0.065728,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0475,20000,0.05,61.119995,45.047073,9.115142,0.065319,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.1322,20000,0.05,4.511309,3.816921,0.479191,0.065319,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.05,20000,0.05,1.944017,0.797091,0.599891,0.065319,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.0,anchored_box,0.04795,20000,0.05,0.046925,0.032345,0.007844,0.065319,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.04575,20000,0.05,61.119995,45.047073,9.115142,0.06535,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.1318,20000,0.05,4.511309,3.816921,0.479191,0.06535,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05105,20000,0.05,1.944017,0.797091,0.599891,0.06535,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.02,anchored_box,0.06075,20000,0.05,0.046925,0.032345,0.007844,0.06535,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.047,20000,0.05,61.119995,45.047073,9.115142,0.065378,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.1295,20000,0.05,4.511309,3.816921,0.479191,0.065378,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.05335,20000,0.05,1.944017,0.797091,0.599891,0.065378,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.04,anchored_box,0.1153,20000,0.05,0.046925,0.032345,0.007844,0.065378,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0462,20000,0.05,61.119995,45.047073,9.115142,0.065497,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.1384,20000,0.05,4.511309,3.816921,0.479191,0.065497,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.05415,20000,0.05,1.944017,0.797091,0.599891,0.065497,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.08,anchored_box,0.4603,20000,0.05,0.046925,0.032345,0.007844,0.065497,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.05075,20000,0.05,61.119995,45.047073,9.115142,0.065507,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.14745,20000,0.05,4.511309,3.816921,0.479191,0.065507,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.05105,20000,0.05,1.944017,0.797091,0.599891,0.065507,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.12,anchored_box,0.9144,20000,0.05,0.046925,0.032345,0.007844,0.065507,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0488,20000,0.05,61.119995,45.047073,9.115142,0.065365,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1889,20000,0.05,4.511309,3.816921,0.479191,0.065365,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.05615,20000,0.05,1.944017,0.797091,0.599891,0.065365,256,20260620,5/50
RTX5090_main,1000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,20000,0.05,0.046925,0.032345,0.007844,0.065365,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.0,marginal_chi2,0.04645,20000,0.05,61.119995,45.047073,9.115142,0.065305,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.0,pair_max_z,0.1287,20000,0.05,4.511309,3.816921,0.479191,0.065305,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.0,serial_overlap_z,0.04935,20000,0.05,1.944017,0.797091,0.599891,0.065305,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.0,anchored_box,0.047,20000,0.05,0.046925,0.032345,0.007844,0.065305,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.02,marginal_chi2,0.0508,20000,0.05,61.119995,45.047073,9.115142,0.065546,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.02,pair_max_z,0.12935,20000,0.05,4.511309,3.816921,0.479191,0.065546,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.02,serial_overlap_z,0.13045,20000,0.05,1.944017,0.797091,0.599891,0.065546,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.02,anchored_box,0.0487,20000,0.05,0.046925,0.032345,0.007844,0.065546,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.04,marginal_chi2,0.0569,20000,0.05,61.119995,45.047073,9.115142,0.065814,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.04,pair_max_z,0.1296,20000,0.05,4.511309,3.816921,0.479191,0.065814,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.04,serial_overlap_z,0.3641,20000,0.05,1.944017,0.797091,0.599891,0.065814,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.04,anchored_box,0.04995,20000,0.05,0.046925,0.032345,0.007844,0.065814,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.06,marginal_chi2,0.0604,20000,0.05,61.119995,45.047073,9.115142,0.066016,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.06,pair_max_z,0.13645,20000,0.05,4.511309,3.816921,0.479191,0.066016,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.06,serial_overlap_z,0.66955,20000,0.05,1.944017,0.797091,0.599891,0.066016,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.06,anchored_box,0.05015,20000,0.05,0.046925,0.032345,0.007844,0.066016,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.08,marginal_chi2,0.06535,20000,0.05,61.119995,45.047073,9.115142,0.066225,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.08,pair_max_z,0.13005,20000,0.05,4.511309,3.816921,0.479191,0.066225,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.08,serial_overlap_z,0.88965,20000,0.05,1.944017,0.797091,0.599891,0.066225,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.08,anchored_box,0.0521,20000,0.05,0.046925,0.032345,0.007844,0.066225,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.12,marginal_chi2,0.078,20000,0.05,61.119995,45.047073,9.115142,0.066506,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.12,pair_max_z,0.13435,20000,0.05,4.511309,3.816921,0.479191,0.066506,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.12,serial_overlap_z,0.9978,20000,0.05,1.944017,0.797091,0.599891,0.066506,256,20260620,5/50
RTX5090_main,1000,serial_stickiness,0.12,anchored_box,0.05375,20000,0.05,0.046925,0.032345,0.007844,0.066506,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.0,marginal_chi2,0.05095,20000,0.05,60.889557,44.969971,9.099389,0.432876,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.0,pair_max_z,0.06315,20000,0.05,4.531304,3.68465,0.439042,0.432876,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.0,serial_overlap_z,0.05615,20000,0.05,1.952563,0.797511,0.603403,0.432876,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.0,anchored_box,0.05155,20000,0.05,0.033474,0.02308,0.005609,0.432876,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.05,marginal_chi2,0.0991,20000,0.05,60.889557,44.969971,9.099389,0.432781,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.05,pair_max_z,0.0715,20000,0.05,4.531304,3.68465,0.439042,0.432781,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.05,serial_overlap_z,0.05495,20000,0.05,1.952563,0.797511,0.603403,0.432781,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.05,anchored_box,0.20005,20000,0.05,0.033474,0.02308,0.005609,0.432781,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.1,marginal_chi2,0.36955,20000,0.05,60.889557,44.969971,9.099389,0.433639,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.1,pair_max_z,0.1028,20000,0.05,4.531304,3.68465,0.439042,0.433639,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.1,serial_overlap_z,0.05485,20000,0.05,1.952563,0.797511,0.603403,0.433639,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.1,anchored_box,0.69085,20000,0.05,0.033474,0.02308,0.005609,0.433639,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.15,marginal_chi2,0.83655,20000,0.05,60.889557,44.969971,9.099389,0.433526,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.15,pair_max_z,0.1973,20000,0.05,4.531304,3.68465,0.439042,0.433526,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.15,serial_overlap_z,0.05655,20000,0.05,1.952563,0.797511,0.603403,0.433526,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.15,anchored_box,0.97775,20000,0.05,0.033474,0.02308,0.005609,0.433526,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.2,marginal_chi2,0.99335,20000,0.05,60.889557,44.969971,9.099389,0.433351,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.2,pair_max_z,0.3698,20000,0.05,4.531304,3.68465,0.439042,0.433351,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.2,serial_overlap_z,0.0597,20000,0.05,1.952563,0.797511,0.603403,0.433351,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.2,anchored_box,0.9999,20000,0.05,0.033474,0.02308,0.005609,0.433351,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.3,marginal_chi2,1.0,20000,0.05,60.889557,44.969971,9.099389,0.43324,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.3,pair_max_z,0.8885,20000,0.05,4.531304,3.68465,0.439042,0.43324,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.3,serial_overlap_z,0.08015,20000,0.05,1.952563,0.797511,0.603403,0.43324,256,20260620,5/50
RTX5090_main,1956,hot_marginal,0.3,anchored_box,1.0,20000,0.05,0.033474,0.02308,0.005609,0.43324,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.0,marginal_chi2,0.04695,20000,0.05,60.889557,44.969971,9.099389,0.127336,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.0,pair_max_z,0.06575,20000,0.05,4.531304,3.68465,0.439042,0.127336,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.0,serial_overlap_z,0.0545,20000,0.05,1.952563,0.797511,0.603403,0.127336,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.0,anchored_box,0.05065,20000,0.05,0.033474,0.02308,0.005609,0.127336,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.005,marginal_chi2,0.05875,20000,0.05,60.889557,44.969971,9.099389,0.127791,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.005,pair_max_z,0.12175,20000,0.05,4.531304,3.68465,0.439042,0.127791,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.005,serial_overlap_z,0.05435,20000,0.05,1.952563,0.797511,0.603403,0.127791,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.005,anchored_box,0.05415,20000,0.05,0.033474,0.02308,0.005609,0.127791,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.01,marginal_chi2,0.1098,20000,0.05,60.889557,44.969971,9.099389,0.12837,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.01,pair_max_z,0.6384,20000,0.05,4.531304,3.68465,0.439042,0.12837,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.01,serial_overlap_z,0.04865,20000,0.05,1.952563,0.797511,0.603403,0.12837,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.01,anchored_box,0.07235,20000,0.05,0.033474,0.02308,0.005609,0.12837,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.02,marginal_chi2,0.38665,20000,0.05,60.889557,44.969971,9.099389,0.129228,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.02,pair_max_z,0.99925,20000,0.05,4.531304,3.68465,0.439042,0.129228,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.02,serial_overlap_z,0.0541,20000,0.05,1.952563,0.797511,0.603403,0.129228,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.02,anchored_box,0.1761,20000,0.05,0.033474,0.02308,0.005609,0.129228,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.03,marginal_chi2,0.8074,20000,0.05,60.889557,44.969971,9.099389,0.130006,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.03,pair_max_z,1.0,20000,0.05,4.531304,3.68465,0.439042,0.130006,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.03,serial_overlap_z,0.05415,20000,0.05,1.952563,0.797511,0.603403,0.130006,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.03,anchored_box,0.4176,20000,0.05,0.033474,0.02308,0.005609,0.130006,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.05,marginal_chi2,0.99955,20000,0.05,60.889557,44.969971,9.099389,0.131486,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.05,pair_max_z,1.0,20000,0.05,4.531304,3.68465,0.439042,0.131486,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.05,serial_overlap_z,0.0655,20000,0.05,1.952563,0.797511,0.603403,0.131486,256,20260620,5/50
RTX5090_main,1956,pair_injection,0.05,anchored_box,0.9674,20000,0.05,0.033474,0.02308,0.005609,0.131486,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0493,20000,0.05,60.889557,44.969971,9.099389,0.127443,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.0,pair_max_z,0.0617,20000,0.05,4.531304,3.68465,0.439042,0.127443,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0529,20000,0.05,1.952563,0.797511,0.603403,0.127443,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.0,anchored_box,0.0493,20000,0.05,0.033474,0.02308,0.005609,0.127443,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05285,20000,0.05,60.889557,44.969971,9.099389,0.127457,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.01,pair_max_z,0.08655,20000,0.05,4.531304,3.68465,0.439042,0.127457,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0536,20000,0.05,1.952563,0.797511,0.603403,0.127457,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.01,anchored_box,0.05445,20000,0.05,0.033474,0.02308,0.005609,0.127457,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0509,20000,0.05,60.889557,44.969971,9.099389,0.127586,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.02,pair_max_z,0.19335,20000,0.05,4.531304,3.68465,0.439042,0.127586,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0539,20000,0.05,1.952563,0.797511,0.603403,0.127586,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.02,anchored_box,0.0799,20000,0.05,0.033474,0.02308,0.005609,0.127586,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05325,20000,0.05,60.889557,44.969971,9.099389,0.127708,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.04,pair_max_z,0.79115,20000,0.05,4.531304,3.68465,0.439042,0.127708,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0527,20000,0.05,1.952563,0.797511,0.603403,0.127708,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.04,anchored_box,0.20105,20000,0.05,0.033474,0.02308,0.005609,0.127708,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052,20000,0.05,60.889557,44.969971,9.099389,0.128017,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,20000,0.05,4.531304,3.68465,0.439042,0.128017,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05795,20000,0.05,1.952563,0.797511,0.603403,0.128017,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.08,anchored_box,0.8349,20000,0.05,0.033474,0.02308,0.005609,0.128017,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0556,20000,0.05,60.889557,44.969971,9.099389,0.128368,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,20000,0.05,4.531304,3.68465,0.439042,0.128368,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0607,20000,0.05,1.952563,0.797511,0.603403,0.128368,256,20260620,5/50
RTX5090_main,1956,block_cluster_marginal_preserving,0.12,anchored_box,0.99975,20000,0.05,0.033474,0.02308,0.005609,0.128368,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.05295,20000,0.05,60.889557,44.969971,9.099389,0.127384,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.0,pair_max_z,0.06285,20000,0.05,4.531304,3.68465,0.439042,0.127384,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.05305,20000,0.05,1.952563,0.797511,0.603403,0.127384,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.0,anchored_box,0.0512,20000,0.05,0.033474,0.02308,0.005609,0.127384,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05,20000,0.05,60.889557,44.969971,9.099389,0.1276,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.02,pair_max_z,0.0649,20000,0.05,4.531304,3.68465,0.439042,0.1276,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0562,20000,0.05,1.952563,0.797511,0.603403,0.1276,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.02,anchored_box,0.07745,20000,0.05,0.033474,0.02308,0.005609,0.1276,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.04935,20000,0.05,60.889557,44.969971,9.099389,0.12759,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.04,pair_max_z,0.06705,20000,0.05,4.531304,3.68465,0.439042,0.12759,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.05445,20000,0.05,1.952563,0.797511,0.603403,0.12759,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.04,anchored_box,0.2102,20000,0.05,0.033474,0.02308,0.005609,0.12759,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0492,20000,0.05,60.889557,44.969971,9.099389,0.127851,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.08,pair_max_z,0.0762,20000,0.05,4.531304,3.68465,0.439042,0.127851,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.05265,20000,0.05,1.952563,0.797511,0.603403,0.127851,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.08,anchored_box,0.87355,20000,0.05,0.033474,0.02308,0.005609,0.127851,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.05055,20000,0.05,60.889557,44.969971,9.099389,0.127728,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.12,pair_max_z,0.08535,20000,0.05,4.531304,3.68465,0.439042,0.127728,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.053,20000,0.05,1.952563,0.797511,0.603403,0.127728,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.12,anchored_box,0.9994,20000,0.05,0.033474,0.02308,0.005609,0.127728,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0491,20000,0.05,60.889557,44.969971,9.099389,0.127521,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.2,pair_max_z,0.11345,20000,0.05,4.531304,3.68465,0.439042,0.127521,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.05465,20000,0.05,1.952563,0.797511,0.603403,0.127521,256,20260620,5/50
RTX5090_main,1956,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,20000,0.05,0.033474,0.02308,0.005609,0.127521,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.0,marginal_chi2,0.05145,20000,0.05,60.889557,44.969971,9.099389,0.127363,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.0,pair_max_z,0.0593,20000,0.05,4.531304,3.68465,0.439042,0.127363,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.0,serial_overlap_z,0.0535,20000,0.05,1.952563,0.797511,0.603403,0.127363,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.0,anchored_box,0.0494,20000,0.05,0.033474,0.02308,0.005609,0.127363,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.02,marginal_chi2,0.053,20000,0.05,60.889557,44.969971,9.099389,0.127786,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.02,pair_max_z,0.0641,20000,0.05,4.531304,3.68465,0.439042,0.127786,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.02,serial_overlap_z,0.21795,20000,0.05,1.952563,0.797511,0.603403,0.127786,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.02,anchored_box,0.04965,20000,0.05,0.033474,0.02308,0.005609,0.127786,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.04,marginal_chi2,0.05805,20000,0.05,60.889557,44.969971,9.099389,0.128388,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.04,pair_max_z,0.0662,20000,0.05,4.531304,3.68465,0.439042,0.128388,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.04,serial_overlap_z,0.62935,20000,0.05,1.952563,0.797511,0.603403,0.128388,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.04,anchored_box,0.0534,20000,0.05,0.033474,0.02308,0.005609,0.128388,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.06,marginal_chi2,0.0644,20000,0.05,60.889557,44.969971,9.099389,0.128848,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.06,pair_max_z,0.06515,20000,0.05,4.531304,3.68465,0.439042,0.128848,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.06,serial_overlap_z,0.92445,20000,0.05,1.952563,0.797511,0.603403,0.128848,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.06,anchored_box,0.05215,20000,0.05,0.033474,0.02308,0.005609,0.128848,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.08,marginal_chi2,0.0692,20000,0.05,60.889557,44.969971,9.099389,0.129219,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.08,pair_max_z,0.065,20000,0.05,4.531304,3.68465,0.439042,0.129219,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.08,serial_overlap_z,0.99435,20000,0.05,1.952563,0.797511,0.603403,0.129219,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.08,anchored_box,0.05405,20000,0.05,0.033474,0.02308,0.005609,0.129219,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.12,marginal_chi2,0.08125,20000,0.05,60.889557,44.969971,9.099389,0.129693,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.12,pair_max_z,0.0701,20000,0.05,4.531304,3.68465,0.439042,0.129693,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.12,serial_overlap_z,1.0,20000,0.05,1.952563,0.797511,0.603403,0.129693,256,20260620,5/50
RTX5090_main,1956,serial_stickiness,0.12,anchored_box,0.0529,20000,0.05,0.033474,0.02308,0.005609,0.129693,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.0,marginal_chi2,0.04825,20000,0.05,60.903999,45.033569,9.129035,1.10739,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.0,pair_max_z,0.07095,20000,0.05,4.272392,3.572703,0.386324,1.10739,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.0,serial_overlap_z,0.052,20000,0.05,1.969095,0.797706,0.603272,1.10739,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.0,anchored_box,0.04875,20000,0.05,0.020995,0.014441,0.003496,1.10739,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.05,marginal_chi2,0.2191,20000,0.05,60.903999,45.033569,9.129035,1.105154,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.05,pair_max_z,0.0894,20000,0.05,4.272392,3.572703,0.386324,1.105154,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.05,serial_overlap_z,0.0505,20000,0.05,1.969095,0.797706,0.603272,1.105154,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.05,anchored_box,0.46305,20000,0.05,0.020995,0.014441,0.003496,1.105154,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.1,marginal_chi2,0.8859,20000,0.05,60.903999,45.033569,9.129035,1.108298,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.1,pair_max_z,0.21375,20000,0.05,4.272392,3.572703,0.386324,1.108298,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.1,serial_overlap_z,0.0501,20000,0.05,1.969095,0.797706,0.603272,1.108298,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.1,anchored_box,0.9873,20000,0.05,0.020995,0.014441,0.003496,1.108298,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.15,marginal_chi2,0.9999,20000,0.05,60.903999,45.033569,9.129035,1.107832,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.15,pair_max_z,0.5352,20000,0.05,4.272392,3.572703,0.386324,1.107832,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.15,serial_overlap_z,0.05545,20000,0.05,1.969095,0.797706,0.603272,1.107832,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.15,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,1.107832,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.2,marginal_chi2,1.0,20000,0.05,60.903999,45.033569,9.129035,1.108104,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.2,pair_max_z,0.9044,20000,0.05,4.272392,3.572703,0.386324,1.108104,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.2,serial_overlap_z,0.06125,20000,0.05,1.969095,0.797706,0.603272,1.108104,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.2,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,1.108104,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.3,marginal_chi2,1.0,20000,0.05,60.903999,45.033569,9.129035,1.108358,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.3,pair_max_z,1.0,20000,0.05,4.272392,3.572703,0.386324,1.108358,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.3,serial_overlap_z,0.1168,20000,0.05,1.969095,0.797706,0.603272,1.108358,256,20260620,5/50
RTX5090_main,5000,hot_marginal,0.3,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,1.108358,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.0,marginal_chi2,0.04885,20000,0.05,60.903999,45.033569,9.129035,0.324933,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.0,pair_max_z,0.0678,20000,0.05,4.272392,3.572703,0.386324,0.324933,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.0,serial_overlap_z,0.05045,20000,0.05,1.969095,0.797706,0.603272,0.324933,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.0,anchored_box,0.0501,20000,0.05,0.020995,0.014441,0.003496,0.324933,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.005,marginal_chi2,0.0815,20000,0.05,60.903999,45.033569,9.129035,0.326092,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.005,pair_max_z,0.43675,20000,0.05,4.272392,3.572703,0.386324,0.326092,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.005,serial_overlap_z,0.04825,20000,0.05,1.969095,0.797706,0.603272,0.326092,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.005,anchored_box,0.0645,20000,0.05,0.020995,0.014441,0.003496,0.326092,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.01,marginal_chi2,0.2331,20000,0.05,60.903999,45.033569,9.129035,0.327426,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.01,pair_max_z,0.99495,20000,0.05,4.272392,3.572703,0.386324,0.327426,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.01,serial_overlap_z,0.0515,20000,0.05,1.969095,0.797706,0.603272,0.327426,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.01,anchored_box,0.11805,20000,0.05,0.020995,0.014441,0.003496,0.327426,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.02,marginal_chi2,0.8809,20000,0.05,60.903999,45.033569,9.129035,0.329783,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.02,pair_max_z,1.0,20000,0.05,4.272392,3.572703,0.386324,0.329783,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.02,serial_overlap_z,0.0486,20000,0.05,1.969095,0.797706,0.603272,0.329783,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.02,anchored_box,0.4744,20000,0.05,0.020995,0.014441,0.003496,0.329783,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.03,marginal_chi2,0.99935,20000,0.05,60.903999,45.033569,9.129035,0.331907,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.03,pair_max_z,1.0,20000,0.05,4.272392,3.572703,0.386324,0.331907,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.03,serial_overlap_z,0.05725,20000,0.05,1.969095,0.797706,0.603272,0.331907,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.03,anchored_box,0.9498,20000,0.05,0.020995,0.014441,0.003496,0.331907,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.05,marginal_chi2,1.0,20000,0.05,60.903999,45.033569,9.129035,0.335504,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.05,pair_max_z,1.0,20000,0.05,4.272392,3.572703,0.386324,0.335504,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.05,serial_overlap_z,0.0781,20000,0.05,1.969095,0.797706,0.603272,0.335504,256,20260620,5/50
RTX5090_main,5000,pair_injection,0.05,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,0.335504,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0515,20000,0.05,60.903999,45.033569,9.129035,0.325178,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.0682,20000,0.05,4.272392,3.572703,0.386324,0.325178,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0483,20000,0.05,1.969095,0.797706,0.603272,0.325178,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.0498,20000,0.05,0.020995,0.014441,0.003496,0.325178,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.04925,20000,0.05,60.903999,45.033569,9.129035,0.325175,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.13585,20000,0.05,4.272392,3.572703,0.386324,0.325175,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0514,20000,0.05,1.969095,0.797706,0.603272,0.325175,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.06465,20000,0.05,0.020995,0.014441,0.003496,0.325175,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05165,20000,0.05,60.903999,45.033569,9.129035,0.325525,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.56245,20000,0.05,4.272392,3.572703,0.386324,0.325525,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0489,20000,0.05,1.969095,0.797706,0.603272,0.325525,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.12805,20000,0.05,0.020995,0.014441,0.003496,0.325525,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05115,20000,0.05,60.903999,45.033569,9.129035,0.32584,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.9999,20000,0.05,4.272392,3.572703,0.386324,0.32584,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.05155,20000,0.05,1.969095,0.797706,0.603272,0.32584,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.5509,20000,0.05,0.020995,0.014441,0.003496,0.32584,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0495,20000,0.05,60.903999,45.033569,9.129035,0.326992,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,20000,0.05,4.272392,3.572703,0.386324,0.326992,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05105,20000,0.05,1.969095,0.797706,0.603272,0.326992,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,0.326992,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0587,20000,0.05,60.903999,45.033569,9.129035,0.327458,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,20000,0.05,4.272392,3.572703,0.386324,0.327458,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05375,20000,0.05,1.969095,0.797706,0.603272,0.327458,256,20260620,5/50
RTX5090_main,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,0.327458,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.05165,20000,0.05,60.903999,45.033569,9.129035,0.324981,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.06955,20000,0.05,4.272392,3.572703,0.386324,0.324981,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.05045,20000,0.05,1.969095,0.797706,0.603272,0.324981,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0486,20000,0.05,0.020995,0.014441,0.003496,0.324981,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.04895,20000,0.05,60.903999,45.033569,9.129035,0.325631,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.07345,20000,0.05,4.272392,3.572703,0.386324,0.325631,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05095,20000,0.05,1.969095,0.797706,0.603272,0.325631,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.138,20000,0.05,0.020995,0.014441,0.003496,0.325631,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0519,20000,0.05,60.903999,45.033569,9.129035,0.325883,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.07595,20000,0.05,4.272392,3.572703,0.386324,0.325883,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.05125,20000,0.05,1.969095,0.797706,0.603272,0.325883,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.5956,20000,0.05,0.020995,0.014441,0.003496,0.325883,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0524,20000,0.05,60.903999,45.033569,9.129035,0.326212,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.0922,20000,0.05,4.272392,3.572703,0.386324,0.326212,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.05095,20000,0.05,1.969095,0.797706,0.603272,0.326212,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,0.326212,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0496,20000,0.05,60.903999,45.033569,9.129035,0.326247,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.114,20000,0.05,4.272392,3.572703,0.386324,0.326247,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.05135,20000,0.05,1.969095,0.797706,0.603272,0.326247,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,0.326247,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0481,20000,0.05,60.903999,45.033569,9.129035,0.325308,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1951,20000,0.05,4.272392,3.572703,0.386324,0.325308,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0516,20000,0.05,1.969095,0.797706,0.603272,0.325308,256,20260620,5/50
RTX5090_main,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,20000,0.05,0.020995,0.014441,0.003496,0.325308,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.0,marginal_chi2,0.05105,20000,0.05,60.903999,45.033569,9.129035,0.32502,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.0,pair_max_z,0.07115,20000,0.05,4.272392,3.572703,0.386324,0.32502,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.0,serial_overlap_z,0.05025,20000,0.05,1.969095,0.797706,0.603272,0.32502,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.0,anchored_box,0.04875,20000,0.05,0.020995,0.014441,0.003496,0.32502,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.02,marginal_chi2,0.0529,20000,0.05,60.903999,45.033569,9.129035,0.326404,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.02,pair_max_z,0.0703,20000,0.05,4.272392,3.572703,0.386324,0.326404,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.02,serial_overlap_z,0.44715,20000,0.05,1.969095,0.797706,0.603272,0.326404,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.02,anchored_box,0.05,20000,0.05,0.020995,0.014441,0.003496,0.326404,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.04,marginal_chi2,0.05815,20000,0.05,60.903999,45.033569,9.129035,0.32785,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.04,pair_max_z,0.07175,20000,0.05,4.272392,3.572703,0.386324,0.32785,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.04,serial_overlap_z,0.9512,20000,0.05,1.969095,0.797706,0.603272,0.32785,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.04,anchored_box,0.053,20000,0.05,0.020995,0.014441,0.003496,0.32785,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.06,marginal_chi2,0.0604,20000,0.05,60.903999,45.033569,9.129035,0.328996,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.06,pair_max_z,0.06965,20000,0.05,4.272392,3.572703,0.386324,0.328996,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.06,serial_overlap_z,0.9996,20000,0.05,1.969095,0.797706,0.603272,0.328996,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.06,anchored_box,0.0491,20000,0.05,0.020995,0.014441,0.003496,0.328996,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.08,marginal_chi2,0.0686,20000,0.05,60.903999,45.033569,9.129035,0.329728,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.08,pair_max_z,0.0708,20000,0.05,4.272392,3.572703,0.386324,0.329728,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.08,serial_overlap_z,1.0,20000,0.05,1.969095,0.797706,0.603272,0.329728,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.08,anchored_box,0.0515,20000,0.05,0.020995,0.014441,0.003496,0.329728,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.12,marginal_chi2,0.08265,20000,0.05,60.903999,45.033569,9.129035,0.330896,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.12,pair_max_z,0.0751,20000,0.05,4.272392,3.572703,0.386324,0.330896,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.12,serial_overlap_z,1.0,20000,0.05,1.969095,0.797706,0.603272,0.330896,256,20260620,5/50
RTX5090_main,5000,serial_stickiness,0.12,anchored_box,0.05535,20000,0.05,0.020995,0.014441,0.003496,0.330896,256,20260620,5/50
RTX5090_future_n,10000,hot_marginal,0.0,marginal_chi2,0.05,10000,0.05,60.948002,44.988811,9.121643,2.212134,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.0,pair_max_z,0.0498,10000,0.05,4.182277,3.533386,0.361506,2.212134,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.0,serial_overlap_z,0.0521,10000,0.05,1.967876,0.798612,0.605014,2.212134,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.0,anchored_box,0.0523,10000,0.05,0.014743,0.01015,0.002462,2.212134,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.05,marginal_chi2,0.4692,10000,0.05,60.948002,44.988811,9.121643,2.211615,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.05,pair_max_z,0.0861,10000,0.05,4.182277,3.533386,0.361506,2.211615,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.05,serial_overlap_z,0.0473,10000,0.05,1.967876,0.798612,0.605014,2.211615,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.05,anchored_box,0.7367,10000,0.05,0.014743,0.01015,0.002462,2.211615,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.1,marginal_chi2,0.9984,10000,0.05,60.948002,44.988811,9.121643,2.212919,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.1,pair_max_z,0.3592,10000,0.05,4.182277,3.533386,0.361506,2.212919,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.1,serial_overlap_z,0.0523,10000,0.05,1.967876,0.798612,0.605014,2.212919,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.1,anchored_box,0.9999,10000,0.05,0.014743,0.01015,0.002462,2.212919,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.15,marginal_chi2,1.0,10000,0.05,60.948002,44.988811,9.121643,2.213875,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.15,pair_max_z,0.8906,10000,0.05,4.182277,3.533386,0.361506,2.213875,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.15,serial_overlap_z,0.0608,10000,0.05,1.967876,0.798612,0.605014,2.213875,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.15,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,2.213875,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.2,marginal_chi2,1.0,10000,0.05,60.948002,44.988811,9.121643,2.212997,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.2,pair_max_z,0.9999,10000,0.05,4.182277,3.533386,0.361506,2.212997,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.2,serial_overlap_z,0.0738,10000,0.05,1.967876,0.798612,0.605014,2.212997,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.2,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,2.212997,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.3,marginal_chi2,1.0,10000,0.05,60.948002,44.988811,9.121643,2.211348,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.3,pair_max_z,1.0,10000,0.05,4.182277,3.533386,0.361506,2.211348,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.3,serial_overlap_z,0.1733,10000,0.05,1.967876,0.798612,0.605014,2.211348,256,20260623,5/50
RTX5090_future_n,10000,hot_marginal,0.3,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,2.211348,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.0,marginal_chi2,0.0509,10000,0.05,60.948002,44.988811,9.121643,0.655789,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.0,pair_max_z,0.0506,10000,0.05,4.182277,3.533386,0.361506,0.655789,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.0,serial_overlap_z,0.0486,10000,0.05,1.967876,0.798612,0.605014,0.655789,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.0,anchored_box,0.0486,10000,0.05,0.014743,0.01015,0.002462,0.655789,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.005,marginal_chi2,0.1279,10000,0.05,60.948002,44.988811,9.121643,0.657889,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.005,pair_max_z,0.852,10000,0.05,4.182277,3.533386,0.361506,0.657889,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.005,serial_overlap_z,0.047,10000,0.05,1.967876,0.798612,0.605014,0.657889,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.005,anchored_box,0.0794,10000,0.05,0.014743,0.01015,0.002462,0.657889,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.01,marginal_chi2,0.5066,10000,0.05,60.948002,44.988811,9.121643,0.660064,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.01,pair_max_z,1.0,10000,0.05,4.182277,3.533386,0.361506,0.660064,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.01,serial_overlap_z,0.0521,10000,0.05,1.967876,0.798612,0.605014,0.660064,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.01,anchored_box,0.1999,10000,0.05,0.014743,0.01015,0.002462,0.660064,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.02,marginal_chi2,0.9983,10000,0.05,60.948002,44.988811,9.121643,0.664093,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.02,pair_max_z,1.0,10000,0.05,4.182277,3.533386,0.361506,0.664093,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.02,serial_overlap_z,0.0495,10000,0.05,1.967876,0.798612,0.605014,0.664093,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.02,anchored_box,0.9201,10000,0.05,0.014743,0.01015,0.002462,0.664093,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.03,marginal_chi2,1.0,10000,0.05,60.948002,44.988811,9.121643,0.667951,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.03,pair_max_z,1.0,10000,0.05,4.182277,3.533386,0.361506,0.667951,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.03,serial_overlap_z,0.0577,10000,0.05,1.967876,0.798612,0.605014,0.667951,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.03,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,0.667951,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.05,marginal_chi2,1.0,10000,0.05,60.948002,44.988811,9.121643,0.67467,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.05,pair_max_z,1.0,10000,0.05,4.182277,3.533386,0.361506,0.67467,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.05,serial_overlap_z,0.1006,10000,0.05,1.967876,0.798612,0.605014,0.67467,256,20260623,5/50
RTX5090_future_n,10000,pair_injection,0.05,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,0.67467,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0509,10000,0.05,60.948002,44.988811,9.121643,0.655736,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.0,pair_max_z,0.0473,10000,0.05,4.182277,3.533386,0.361506,0.655736,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0495,10000,0.05,1.967876,0.798612,0.605014,0.655736,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.0,anchored_box,0.0572,10000,0.05,0.014743,0.01015,0.002462,0.655736,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0533,10000,0.05,60.948002,44.988811,9.121643,0.656024,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.01,pair_max_z,0.1978,10000,0.05,4.182277,3.533386,0.361506,0.656024,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0519,10000,0.05,1.967876,0.798612,0.605014,0.656024,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.01,anchored_box,0.091,10000,0.05,0.014743,0.01015,0.002462,0.656024,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0451,10000,0.05,60.948002,44.988811,9.121643,0.656762,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.02,pair_max_z,0.9104,10000,0.05,4.182277,3.533386,0.361506,0.656762,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0473,10000,0.05,1.967876,0.798612,0.605014,0.656762,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.02,anchored_box,0.2544,10000,0.05,0.014743,0.01015,0.002462,0.656762,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0526,10000,0.05,60.948002,44.988811,9.121643,0.657448,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,10000,0.05,4.182277,3.533386,0.361506,0.657448,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0508,10000,0.05,1.967876,0.798612,0.605014,0.657448,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.04,anchored_box,0.9391,10000,0.05,0.014743,0.01015,0.002462,0.657448,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0545,10000,0.05,60.948002,44.988811,9.121643,0.659013,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,10000,0.05,4.182277,3.533386,0.361506,0.659013,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0503,10000,0.05,1.967876,0.798612,0.605014,0.659013,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,0.659013,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0562,10000,0.05,60.948002,44.988811,9.121643,0.659826,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,10000,0.05,4.182277,3.533386,0.361506,0.659826,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0589,10000,0.05,1.967876,0.798612,0.605014,0.659826,256,20260623,5/50
RTX5090_future_n,10000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,0.659826,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0492,10000,0.05,60.948002,44.988811,9.121643,0.655779,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.0501,10000,0.05,4.182277,3.533386,0.361506,0.655779,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0488,10000,0.05,1.967876,0.798612,0.605014,0.655779,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.0,anchored_box,0.051,10000,0.05,0.014743,0.01015,0.002462,0.655779,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.049,10000,0.05,60.948002,44.988811,9.121643,0.656505,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.0528,10000,0.05,4.182277,3.533386,0.361506,0.656505,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0504,10000,0.05,1.967876,0.798612,0.605014,0.656505,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.02,anchored_box,0.2381,10000,0.05,0.014743,0.01015,0.002462,0.656505,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0483,10000,0.05,60.948002,44.988811,9.121643,0.657232,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0619,10000,0.05,4.182277,3.533386,0.361506,0.657232,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0463,10000,0.05,1.967876,0.798612,0.605014,0.657232,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.04,anchored_box,0.8823,10000,0.05,0.014743,0.01015,0.002462,0.657232,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0546,10000,0.05,60.948002,44.988811,9.121643,0.658417,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.0879,10000,0.05,4.182277,3.533386,0.361506,0.658417,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0483,10000,0.05,1.967876,0.798612,0.605014,0.658417,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,0.658417,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0469,10000,0.05,60.948002,44.988811,9.121643,0.658045,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.1596,10000,0.05,4.182277,3.533386,0.361506,0.658045,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0502,10000,0.05,1.967876,0.798612,0.605014,0.658045,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,0.658045,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0521,10000,0.05,60.948002,44.988811,9.121643,0.657155,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.6099,10000,0.05,4.182277,3.533386,0.361506,0.657155,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0541,10000,0.05,1.967876,0.798612,0.605014,0.657155,256,20260623,5/50
RTX5090_future_n,10000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,10000,0.05,0.014743,0.01015,0.002462,0.657155,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.0,marginal_chi2,0.0478,10000,0.05,60.948002,44.988811,9.121643,0.655858,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.0,pair_max_z,0.0505,10000,0.05,4.182277,3.533386,0.361506,0.655858,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.0,serial_overlap_z,0.0515,10000,0.05,1.967876,0.798612,0.605014,0.655858,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.0,anchored_box,0.0499,10000,0.05,0.014743,0.01015,0.002462,0.655858,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.02,marginal_chi2,0.0552,10000,0.05,60.948002,44.988811,9.121643,0.658594,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.02,pair_max_z,0.0529,10000,0.05,4.182277,3.533386,0.361506,0.658594,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.02,serial_overlap_z,0.7239,10000,0.05,1.967876,0.798612,0.605014,0.658594,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.02,anchored_box,0.053,10000,0.05,0.014743,0.01015,0.002462,0.658594,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.04,marginal_chi2,0.0608,10000,0.05,60.948002,44.988811,9.121643,0.661101,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.04,pair_max_z,0.0485,10000,0.05,4.182277,3.533386,0.361506,0.661101,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.04,serial_overlap_z,0.9994,10000,0.05,1.967876,0.798612,0.605014,0.661101,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.04,anchored_box,0.0516,10000,0.05,0.014743,0.01015,0.002462,0.661101,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.06,marginal_chi2,0.0609,10000,0.05,60.948002,44.988811,9.121643,0.663316,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.06,pair_max_z,0.0535,10000,0.05,4.182277,3.533386,0.361506,0.663316,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.06,serial_overlap_z,1.0,10000,0.05,1.967876,0.798612,0.605014,0.663316,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.06,anchored_box,0.0536,10000,0.05,0.014743,0.01015,0.002462,0.663316,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.08,marginal_chi2,0.0674,10000,0.05,60.948002,44.988811,9.121643,0.6651,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.08,pair_max_z,0.05,10000,0.05,4.182277,3.533386,0.361506,0.6651,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.08,serial_overlap_z,1.0,10000,0.05,1.967876,0.798612,0.605014,0.6651,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.08,anchored_box,0.0521,10000,0.05,0.014743,0.01015,0.002462,0.6651,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.12,marginal_chi2,0.0744,10000,0.05,60.948002,44.988811,9.121643,0.667313,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.12,pair_max_z,0.0513,10000,0.05,4.182277,3.533386,0.361506,0.667313,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.12,serial_overlap_z,1.0,10000,0.05,1.967876,0.798612,0.605014,0.667313,256,20260623,5/50
RTX5090_future_n,10000,serial_stickiness,0.12,anchored_box,0.0554,10000,0.05,0.014743,0.01015,0.002462,0.667313,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.0,marginal_chi2,0.0508,10000,0.05,60.837997,44.934101,9.073189,4.419193,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.0,pair_max_z,0.0584,10000,0.05,4.144092,3.510942,0.348211,4.419193,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.0,serial_overlap_z,0.0496,10000,0.05,1.974448,0.800687,0.606587,4.419193,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.0,anchored_box,0.0508,10000,0.05,0.010445,0.007179,0.001754,4.419193,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.05,marginal_chi2,0.8745,10000,0.05,60.837997,44.934101,9.073189,4.423101,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.05,pair_max_z,0.1612,10000,0.05,4.144092,3.510942,0.348211,4.423101,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.05,serial_overlap_z,0.0515,10000,0.05,1.974448,0.800687,0.606587,4.423101,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.05,anchored_box,0.9702,10000,0.05,0.010445,0.007179,0.001754,4.423101,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.1,marginal_chi2,1.0,10000,0.05,60.837997,44.934101,9.073189,4.426722,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.1,pair_max_z,0.8041,10000,0.05,4.144092,3.510942,0.348211,4.426722,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.1,serial_overlap_z,0.0525,10000,0.05,1.974448,0.800687,0.606587,4.426722,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.1,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,4.426722,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.15,marginal_chi2,1.0,10000,0.05,60.837997,44.934101,9.073189,4.424631,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.15,pair_max_z,0.9999,10000,0.05,4.144092,3.510942,0.348211,4.424631,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.15,serial_overlap_z,0.0631,10000,0.05,1.974448,0.800687,0.606587,4.424631,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.15,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,4.424631,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.2,marginal_chi2,1.0,10000,0.05,60.837997,44.934101,9.073189,4.427778,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.2,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,4.427778,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.2,serial_overlap_z,0.0936,10000,0.05,1.974448,0.800687,0.606587,4.427778,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.2,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,4.427778,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.3,marginal_chi2,1.0,10000,0.05,60.837997,44.934101,9.073189,4.424178,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.3,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,4.424178,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.3,serial_overlap_z,0.3156,10000,0.05,1.974448,0.800687,0.606587,4.424178,256,20260623,5/50
RTX5090_future_n,20000,hot_marginal,0.3,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,4.424178,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.0,marginal_chi2,0.0515,10000,0.05,60.837997,44.934101,9.073189,1.31111,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.0,pair_max_z,0.0547,10000,0.05,4.144092,3.510942,0.348211,1.31111,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.0,serial_overlap_z,0.0506,10000,0.05,1.974448,0.800687,0.606587,1.31111,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.0,anchored_box,0.0497,10000,0.05,0.010445,0.007179,0.001754,1.31111,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.005,marginal_chi2,0.239,10000,0.05,60.837997,44.934101,9.073189,1.315567,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.005,pair_max_z,0.9989,10000,0.05,4.144092,3.510942,0.348211,1.315567,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.005,serial_overlap_z,0.0524,10000,0.05,1.974448,0.800687,0.606587,1.315567,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.005,anchored_box,0.1016,10000,0.05,0.010445,0.007179,0.001754,1.315567,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.01,marginal_chi2,0.8906,10000,0.05,60.837997,44.934101,9.073189,1.320109,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.01,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.320109,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.01,serial_overlap_z,0.0493,10000,0.05,1.974448,0.800687,0.606587,1.320109,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.01,anchored_box,0.4404,10000,0.05,0.010445,0.007179,0.001754,1.320109,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.02,marginal_chi2,1.0,10000,0.05,60.837997,44.934101,9.073189,1.327975,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.02,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.327975,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.02,serial_overlap_z,0.0521,10000,0.05,1.974448,0.800687,0.606587,1.327975,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.02,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.327975,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.03,marginal_chi2,1.0,10000,0.05,60.837997,44.934101,9.073189,1.335939,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.03,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.335939,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.03,serial_overlap_z,0.0627,10000,0.05,1.974448,0.800687,0.606587,1.335939,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.03,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.335939,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.05,marginal_chi2,1.0,10000,0.05,60.837997,44.934101,9.073189,1.348715,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.05,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.348715,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.05,serial_overlap_z,0.156,10000,0.05,1.974448,0.800687,0.606587,1.348715,256,20260623,5/50
RTX5090_future_n,20000,pair_injection,0.05,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.348715,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0495,10000,0.05,60.837997,44.934101,9.073189,1.311296,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.0,pair_max_z,0.0621,10000,0.05,4.144092,3.510942,0.348211,1.311296,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0506,10000,0.05,1.974448,0.800687,0.606587,1.311296,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.0,anchored_box,0.0504,10000,0.05,0.010445,0.007179,0.001754,1.311296,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0513,10000,0.05,60.837997,44.934101,9.073189,1.312105,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.01,pair_max_z,0.5035,10000,0.05,4.144092,3.510942,0.348211,1.312105,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0438,10000,0.05,1.974448,0.800687,0.606587,1.312105,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.01,anchored_box,0.1375,10000,0.05,0.010445,0.007179,0.001754,1.312105,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0487,10000,0.05,60.837997,44.934101,9.073189,1.3132,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.02,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.3132,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.054,10000,0.05,1.974448,0.800687,0.606587,1.3132,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.02,anchored_box,0.5663,10000,0.05,0.010445,0.007179,0.001754,1.3132,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0578,10000,0.05,60.837997,44.934101,9.073189,1.314673,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.314673,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0499,10000,0.05,1.974448,0.800687,0.606587,1.314673,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.04,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.314673,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0499,10000,0.05,60.837997,44.934101,9.073189,1.317165,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.317165,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0531,10000,0.05,1.974448,0.800687,0.606587,1.317165,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.317165,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0564,10000,0.05,60.837997,44.934101,9.073189,1.31879,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.31879,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.056,10000,0.05,1.974448,0.800687,0.606587,1.31879,256,20260623,5/50
RTX5090_future_n,20000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.31879,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0532,10000,0.05,60.837997,44.934101,9.073189,1.31144,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.06,10000,0.05,4.144092,3.510942,0.348211,1.31144,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0508,10000,0.05,1.974448,0.800687,0.606587,1.31144,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0457,10000,0.05,0.010445,0.007179,0.001754,1.31144,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0496,10000,0.05,60.837997,44.934101,9.073189,1.313042,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.0645,10000,0.05,4.144092,3.510942,0.348211,1.313042,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0489,10000,0.05,1.974448,0.800687,0.606587,1.313042,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.02,anchored_box,0.4858,10000,0.05,0.010445,0.007179,0.001754,1.313042,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0527,10000,0.05,60.837997,44.934101,9.073189,1.314538,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0851,10000,0.05,4.144092,3.510942,0.348211,1.314538,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0468,10000,0.05,1.974448,0.800687,0.606587,1.314538,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.04,anchored_box,0.9992,10000,0.05,0.010445,0.007179,0.001754,1.314538,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0518,10000,0.05,60.837997,44.934101,9.073189,1.316272,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.1759,10000,0.05,4.144092,3.510942,0.348211,1.316272,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0447,10000,0.05,1.974448,0.800687,0.606587,1.316272,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.316272,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0535,10000,0.05,60.837997,44.934101,9.073189,1.316323,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.4656,10000,0.05,4.144092,3.510942,0.348211,1.316323,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0505,10000,0.05,1.974448,0.800687,0.606587,1.316323,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.316323,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0527,10000,0.05,60.837997,44.934101,9.073189,1.313283,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.2,pair_max_z,1.0,10000,0.05,4.144092,3.510942,0.348211,1.313283,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0462,10000,0.05,1.974448,0.800687,0.606587,1.313283,256,20260623,5/50
RTX5090_future_n,20000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,10000,0.05,0.010445,0.007179,0.001754,1.313283,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.0,marginal_chi2,0.049,10000,0.05,60.837997,44.934101,9.073189,1.311584,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.0,pair_max_z,0.0598,10000,0.05,4.144092,3.510942,0.348211,1.311584,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.0,serial_overlap_z,0.0488,10000,0.05,1.974448,0.800687,0.606587,1.311584,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.0,anchored_box,0.054,10000,0.05,0.010445,0.007179,0.001754,1.311584,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.02,marginal_chi2,0.0558,10000,0.05,60.837997,44.934101,9.073189,1.316489,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.02,pair_max_z,0.0584,10000,0.05,4.144092,3.510942,0.348211,1.316489,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.02,serial_overlap_z,0.9505,10000,0.05,1.974448,0.800687,0.606587,1.316489,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.02,anchored_box,0.0513,10000,0.05,0.010445,0.007179,0.001754,1.316489,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.04,marginal_chi2,0.0616,10000,0.05,60.837997,44.934101,9.073189,1.32156,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.04,pair_max_z,0.0597,10000,0.05,4.144092,3.510942,0.348211,1.32156,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.04,serial_overlap_z,1.0,10000,0.05,1.974448,0.800687,0.606587,1.32156,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.04,anchored_box,0.0536,10000,0.05,0.010445,0.007179,0.001754,1.32156,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.06,marginal_chi2,0.0659,10000,0.05,60.837997,44.934101,9.073189,1.326096,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.06,pair_max_z,0.0556,10000,0.05,4.144092,3.510942,0.348211,1.326096,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.06,serial_overlap_z,1.0,10000,0.05,1.974448,0.800687,0.606587,1.326096,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.06,anchored_box,0.0516,10000,0.05,0.010445,0.007179,0.001754,1.326096,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.08,marginal_chi2,0.0688,10000,0.05,60.837997,44.934101,9.073189,1.329692,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.08,pair_max_z,0.0619,10000,0.05,4.144092,3.510942,0.348211,1.329692,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.08,serial_overlap_z,1.0,10000,0.05,1.974448,0.800687,0.606587,1.329692,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.08,anchored_box,0.054,10000,0.05,0.010445,0.007179,0.001754,1.329692,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.12,marginal_chi2,0.079,10000,0.05,60.837997,44.934101,9.073189,1.335818,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.12,pair_max_z,0.0598,10000,0.05,4.144092,3.510942,0.348211,1.335818,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.12,serial_overlap_z,1.0,10000,0.05,1.974448,0.800687,0.606587,1.335818,256,20260623,5/50
RTX5090_future_n,20000,serial_stickiness,0.12,anchored_box,0.0543,10000,0.05,0.010445,0.007179,0.001754,1.335818,256,20260623,5/50


==> anc/results/tables/gpu_power_6_54.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed,format
RTX5090_6_54_fixed,1956,hot_marginal,0.0,marginal_chi2,0.052233,30000,0.05,64.233139,47.992329,9.31358,0.852306,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.0,pair_max_z,0.025833,30000,0.05,4.550564,3.691638,0.420677,0.852306,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.0,serial_overlap_z,0.046433,30000,0.05,1.965522,0.799451,0.603457,0.852306,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.0,anchored_box,0.050567,30000,0.05,0.034481,0.024081,0.005588,0.852306,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.05,marginal_chi2,0.104167,30000,0.05,64.233139,47.992329,9.31358,0.849023,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.05,pair_max_z,0.030267,30000,0.05,4.550564,3.691638,0.420677,0.849023,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.05,serial_overlap_z,0.047,30000,0.05,1.965522,0.799451,0.603457,0.849023,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.05,anchored_box,0.201,30000,0.05,0.034481,0.024081,0.005588,0.849023,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.1,marginal_chi2,0.408833,30000,0.05,64.233139,47.992329,9.31358,0.850364,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.1,pair_max_z,0.052833,30000,0.05,4.550564,3.691638,0.420677,0.850364,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.1,serial_overlap_z,0.0485,30000,0.05,1.965522,0.799451,0.603457,0.850364,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.1,anchored_box,0.6978,30000,0.05,0.034481,0.024081,0.005588,0.850364,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.15,marginal_chi2,0.8793,30000,0.05,64.233139,47.992329,9.31358,0.850839,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.15,pair_max_z,0.125033,30000,0.05,4.550564,3.691638,0.420677,0.850839,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.15,serial_overlap_z,0.048333,30000,0.05,1.965522,0.799451,0.603457,0.850839,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.15,anchored_box,0.978667,30000,0.05,0.034481,0.024081,0.005588,0.850839,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.2,marginal_chi2,0.997867,30000,0.05,64.233139,47.992329,9.31358,0.849298,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.2,pair_max_z,0.303533,30000,0.05,4.550564,3.691638,0.420677,0.849298,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.2,serial_overlap_z,0.0516,30000,0.05,1.965522,0.799451,0.603457,0.849298,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.2,anchored_box,0.999833,30000,0.05,0.034481,0.024081,0.005588,0.849298,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.3,marginal_chi2,1.0,30000,0.05,64.233139,47.992329,9.31358,0.84966,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.3,pair_max_z,0.896467,30000,0.05,4.550564,3.691638,0.420677,0.84966,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.3,serial_overlap_z,0.075067,30000,0.05,1.965522,0.799451,0.603457,0.84966,512,20260631,6/54
RTX5090_6_54_fixed,1956,hot_marginal,0.3,anchored_box,1.0,30000,0.05,0.034481,0.024081,0.005588,0.84966,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.0,marginal_chi2,0.051367,30000,0.05,64.233139,47.992329,9.31358,0.316707,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.0,pair_max_z,0.025767,30000,0.05,4.550564,3.691638,0.420677,0.316707,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.0,serial_overlap_z,0.0498,30000,0.05,1.965522,0.799451,0.603457,0.316707,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.0,anchored_box,0.048633,30000,0.05,0.034481,0.024081,0.005588,0.316707,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.005,marginal_chi2,0.061733,30000,0.05,64.233139,47.992329,9.31358,0.317793,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.005,pair_max_z,0.048267,30000,0.05,4.550564,3.691638,0.420677,0.317793,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.005,serial_overlap_z,0.0484,30000,0.05,1.965522,0.799451,0.603457,0.317793,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.005,anchored_box,0.056,30000,0.05,0.034481,0.024081,0.005588,0.317793,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.01,marginal_chi2,0.096167,30000,0.05,64.233139,47.992329,9.31358,0.319057,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.01,pair_max_z,0.399033,30000,0.05,4.550564,3.691638,0.420677,0.319057,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.01,serial_overlap_z,0.047633,30000,0.05,1.965522,0.799451,0.603457,0.319057,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.01,anchored_box,0.0691,30000,0.05,0.034481,0.024081,0.005588,0.319057,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.02,marginal_chi2,0.323967,30000,0.05,64.233139,47.992329,9.31358,0.320291,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.02,pair_max_z,0.994333,30000,0.05,4.550564,3.691638,0.420677,0.320291,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.02,serial_overlap_z,0.0503,30000,0.05,1.965522,0.799451,0.603457,0.320291,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.02,anchored_box,0.141633,30000,0.05,0.034481,0.024081,0.005588,0.320291,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.03,marginal_chi2,0.732733,30000,0.05,64.233139,47.992329,9.31358,0.320729,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.03,pair_max_z,1.0,30000,0.05,4.550564,3.691638,0.420677,0.320729,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.03,serial_overlap_z,0.049733,30000,0.05,1.965522,0.799451,0.603457,0.320729,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.03,anchored_box,0.323867,30000,0.05,0.034481,0.024081,0.005588,0.320729,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.05,marginal_chi2,0.998167,30000,0.05,64.233139,47.992329,9.31358,0.320445,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.05,pair_max_z,1.0,30000,0.05,4.550564,3.691638,0.420677,0.320445,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.05,serial_overlap_z,0.055,30000,0.05,1.965522,0.799451,0.603457,0.320445,512,20260631,6/54
RTX5090_6_54_fixed,1956,pair_injection,0.05,anchored_box,0.939467,30000,0.05,0.034481,0.024081,0.005588,0.320445,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.0,marginal_chi2,0.052067,30000,0.05,64.233139,47.992329,9.31358,0.316927,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.0,pair_max_z,0.026767,30000,0.05,4.550564,3.691638,0.420677,0.316927,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.048633,30000,0.05,1.965522,0.799451,0.603457,0.316927,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.0,anchored_box,0.0511,30000,0.05,0.034481,0.024081,0.005588,0.316927,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0483,30000,0.05,64.233139,47.992329,9.31358,0.316597,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.01,pair_max_z,0.036033,30000,0.05,4.550564,3.691638,0.420677,0.316597,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.048733,30000,0.05,1.965522,0.799451,0.603457,0.316597,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.01,anchored_box,0.057633,30000,0.05,0.034481,0.024081,0.005588,0.316597,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.02,marginal_chi2,0.050633,30000,0.05,64.233139,47.992329,9.31358,0.317232,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.02,pair_max_z,0.1063,30000,0.05,4.550564,3.691638,0.420677,0.317232,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.051267,30000,0.05,1.965522,0.799451,0.603457,0.317232,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.02,anchored_box,0.081933,30000,0.05,0.034481,0.024081,0.005588,0.317232,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0508,30000,0.05,64.233139,47.992329,9.31358,0.316456,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.04,pair_max_z,0.6321,30000,0.05,4.550564,3.691638,0.420677,0.316456,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.048367,30000,0.05,1.965522,0.799451,0.603457,0.316456,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.04,anchored_box,0.207667,30000,0.05,0.034481,0.024081,0.005588,0.316456,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.08,marginal_chi2,0.055167,30000,0.05,64.233139,47.992329,9.31358,0.314426,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,30000,0.05,4.550564,3.691638,0.420677,0.314426,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.051467,30000,0.05,1.965522,0.799451,0.603457,0.314426,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.08,anchored_box,0.888233,30000,0.05,0.034481,0.024081,0.005588,0.314426,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0611,30000,0.05,64.233139,47.992329,9.31358,0.314268,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,30000,0.05,4.550564,3.691638,0.420677,0.314268,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.056533,30000,0.05,1.965522,0.799451,0.603457,0.314268,512,20260631,6/54
RTX5090_6_54_fixed,1956,block_cluster_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.034481,0.024081,0.005588,0.314268,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0481,30000,0.05,64.233139,47.992329,9.31358,0.317275,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.0,pair_max_z,0.026533,30000,0.05,4.550564,3.691638,0.420677,0.317275,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0478,30000,0.05,1.965522,0.799451,0.603457,0.317275,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.0,anchored_box,0.0512,30000,0.05,0.034481,0.024081,0.005588,0.317275,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0523,30000,0.05,64.233139,47.992329,9.31358,0.318306,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.02,pair_max_z,0.028533,30000,0.05,4.550564,3.691638,0.420677,0.318306,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0464,30000,0.05,1.965522,0.799451,0.603457,0.318306,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.02,anchored_box,0.0948,30000,0.05,0.034481,0.024081,0.005588,0.318306,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.048433,30000,0.05,64.233139,47.992329,9.31358,0.31656,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0271,30000,0.05,4.550564,3.691638,0.420677,0.31656,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.048767,30000,0.05,1.965522,0.799451,0.603457,0.31656,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.04,anchored_box,0.276667,30000,0.05,0.034481,0.024081,0.005588,0.31656,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.049767,30000,0.05,64.233139,47.992329,9.31358,0.318324,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.08,pair_max_z,0.029933,30000,0.05,4.550564,3.691638,0.420677,0.318324,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.047267,30000,0.05,1.965522,0.799451,0.603457,0.318324,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.08,anchored_box,0.923733,30000,0.05,0.034481,0.024081,0.005588,0.318324,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0515,30000,0.05,64.233139,47.992329,9.31358,0.318095,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.12,pair_max_z,0.035133,30000,0.05,4.550564,3.691638,0.420677,0.318095,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.049133,30000,0.05,1.965522,0.799451,0.603457,0.318095,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.12,anchored_box,0.999933,30000,0.05,0.034481,0.024081,0.005588,0.318095,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.049967,30000,0.05,64.233139,47.992329,9.31358,0.316951,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.2,pair_max_z,0.0475,30000,0.05,4.550564,3.691638,0.420677,0.316951,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.048033,30000,0.05,1.965522,0.799451,0.603457,0.316951,512,20260631,6/54
RTX5090_6_54_fixed,1956,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,30000,0.05,0.034481,0.024081,0.005588,0.316951,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.0,marginal_chi2,0.050433,30000,0.05,64.233139,47.992329,9.31358,0.317911,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.0,pair_max_z,0.028033,30000,0.05,4.550564,3.691638,0.420677,0.317911,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.0,serial_overlap_z,0.049067,30000,0.05,1.965522,0.799451,0.603457,0.317911,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.0,anchored_box,0.0518,30000,0.05,0.034481,0.024081,0.005588,0.317911,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.02,marginal_chi2,0.053567,30000,0.05,64.233139,47.992329,9.31358,0.317605,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.02,pair_max_z,0.025133,30000,0.05,4.550564,3.691638,0.420677,0.317605,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.02,serial_overlap_z,0.1613,30000,0.05,1.965522,0.799451,0.603457,0.317605,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.02,anchored_box,0.050533,30000,0.05,0.034481,0.024081,0.005588,0.317605,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.04,marginal_chi2,0.058933,30000,0.05,64.233139,47.992329,9.31358,0.318108,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.04,pair_max_z,0.0266,30000,0.05,4.550564,3.691638,0.420677,0.318108,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.04,serial_overlap_z,0.481533,30000,0.05,1.965522,0.799451,0.603457,0.318108,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.04,anchored_box,0.049167,30000,0.05,0.034481,0.024081,0.005588,0.318108,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.06,marginal_chi2,0.0637,30000,0.05,64.233139,47.992329,9.31358,0.319394,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.06,pair_max_z,0.025633,30000,0.05,4.550564,3.691638,0.420677,0.319394,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.06,serial_overlap_z,0.820833,30000,0.05,1.965522,0.799451,0.603457,0.319394,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.06,anchored_box,0.053567,30000,0.05,0.034481,0.024081,0.005588,0.319394,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.08,marginal_chi2,0.067,30000,0.05,64.233139,47.992329,9.31358,0.320302,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.08,pair_max_z,0.0268,30000,0.05,4.550564,3.691638,0.420677,0.320302,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.08,serial_overlap_z,0.9685,30000,0.05,1.965522,0.799451,0.603457,0.320302,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.08,anchored_box,0.052867,30000,0.05,0.034481,0.024081,0.005588,0.320302,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.12,marginal_chi2,0.073333,30000,0.05,64.233139,47.992329,9.31358,0.320641,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.12,pair_max_z,0.027567,30000,0.05,4.550564,3.691638,0.420677,0.320641,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.12,serial_overlap_z,0.999933,30000,0.05,1.965522,0.799451,0.603457,0.320641,512,20260631,6/54
RTX5090_6_54_fixed,1956,serial_stickiness,0.12,anchored_box,0.053767,30000,0.05,0.034481,0.024081,0.005588,0.320641,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.0,marginal_chi2,0.0506,30000,0.05,64.230011,47.972984,9.300646,2.177469,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.0,pair_max_z,0.047433,30000,0.05,4.247604,3.599848,0.376492,2.177469,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.0,serial_overlap_z,0.048967,30000,0.05,1.956364,0.797655,0.602885,2.177469,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.0,anchored_box,0.0499,30000,0.05,0.021534,0.015068,0.003484,2.177469,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.05,marginal_chi2,0.2393,30000,0.05,64.230011,47.972984,9.300646,2.176692,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.05,pair_max_z,0.063467,30000,0.05,4.247604,3.599848,0.376492,2.176692,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.05,serial_overlap_z,0.050567,30000,0.05,1.956364,0.797655,0.602885,2.176692,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.05,anchored_box,0.4841,30000,0.05,0.021534,0.015068,0.003484,2.176692,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.1,marginal_chi2,0.918833,30000,0.05,64.230011,47.972984,9.300646,2.17759,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.1,pair_max_z,0.1943,30000,0.05,4.247604,3.599848,0.376492,2.17759,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.1,serial_overlap_z,0.049267,30000,0.05,1.956364,0.797655,0.602885,2.17759,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.1,anchored_box,0.988867,30000,0.05,0.021534,0.015068,0.003484,2.17759,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.15,marginal_chi2,1.0,30000,0.05,64.230011,47.972984,9.300646,2.180512,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.15,pair_max_z,0.577833,30000,0.05,4.247604,3.599848,0.376492,2.180512,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.15,serial_overlap_z,0.051867,30000,0.05,1.956364,0.797655,0.602885,2.180512,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.15,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,2.180512,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.2,marginal_chi2,1.0,30000,0.05,64.230011,47.972984,9.300646,2.18147,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.2,pair_max_z,0.950933,30000,0.05,4.247604,3.599848,0.376492,2.18147,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.2,serial_overlap_z,0.063333,30000,0.05,1.956364,0.797655,0.602885,2.18147,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.2,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,2.18147,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.3,marginal_chi2,1.0,30000,0.05,64.230011,47.972984,9.300646,2.181011,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.3,pair_max_z,1.0,30000,0.05,4.247604,3.599848,0.376492,2.181011,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.3,serial_overlap_z,0.126767,30000,0.05,1.956364,0.797655,0.602885,2.181011,512,20260631,6/54
RTX5090_6_54_fixed,5000,hot_marginal,0.3,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,2.181011,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.0,marginal_chi2,0.049633,30000,0.05,64.230011,47.972984,9.300646,0.81036,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.0,pair_max_z,0.0462,30000,0.05,4.247604,3.599848,0.376492,0.81036,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.0,serial_overlap_z,0.049767,30000,0.05,1.956364,0.797655,0.602885,0.81036,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.0,anchored_box,0.050133,30000,0.05,0.021534,0.015068,0.003484,0.81036,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.005,marginal_chi2,0.078433,30000,0.05,64.230011,47.972984,9.300646,0.811944,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.005,pair_max_z,0.260333,30000,0.05,4.247604,3.599848,0.376492,0.811944,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.005,serial_overlap_z,0.0481,30000,0.05,1.956364,0.797655,0.602885,0.811944,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.005,anchored_box,0.0619,30000,0.05,0.021534,0.015068,0.003484,0.811944,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.01,marginal_chi2,0.196767,30000,0.05,64.230011,47.972984,9.300646,0.814815,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.01,pair_max_z,0.971067,30000,0.05,4.247604,3.599848,0.376492,0.814815,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.01,serial_overlap_z,0.048367,30000,0.05,1.956364,0.797655,0.602885,0.814815,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.01,anchored_box,0.0984,30000,0.05,0.021534,0.015068,0.003484,0.814815,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.02,marginal_chi2,0.8055,30000,0.05,64.230011,47.972984,9.300646,0.815836,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.02,pair_max_z,1.0,30000,0.05,4.247604,3.599848,0.376492,0.815836,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.02,serial_overlap_z,0.049967,30000,0.05,1.956364,0.797655,0.602885,0.815836,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.02,anchored_box,0.3763,30000,0.05,0.021534,0.015068,0.003484,0.815836,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.03,marginal_chi2,0.9976,30000,0.05,64.230011,47.972984,9.300646,0.817582,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.03,pair_max_z,1.0,30000,0.05,4.247604,3.599848,0.376492,0.817582,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.03,serial_overlap_z,0.0517,30000,0.05,1.956364,0.797655,0.602885,0.817582,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.03,anchored_box,0.922167,30000,0.05,0.021534,0.015068,0.003484,0.817582,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.05,marginal_chi2,1.0,30000,0.05,64.230011,47.972984,9.300646,0.819908,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.05,pair_max_z,1.0,30000,0.05,4.247604,3.599848,0.376492,0.819908,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.05,serial_overlap_z,0.0693,30000,0.05,1.956364,0.797655,0.602885,0.819908,512,20260631,6/54
RTX5090_6_54_fixed,5000,pair_injection,0.05,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.819908,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.049333,30000,0.05,64.230011,47.972984,9.300646,0.810581,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.044933,30000,0.05,4.247604,3.599848,0.376492,0.810581,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.049167,30000,0.05,1.956364,0.797655,0.602885,0.810581,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.051667,30000,0.05,0.021534,0.015068,0.003484,0.810581,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.047833,30000,0.05,64.230011,47.972984,9.300646,0.810946,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.100833,30000,0.05,4.247604,3.599848,0.376492,0.810946,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.050967,30000,0.05,1.956364,0.797655,0.602885,0.810946,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.067467,30000,0.05,0.021534,0.015068,0.003484,0.810946,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0507,30000,0.05,64.230011,47.972984,9.300646,0.809629,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.485467,30000,0.05,4.247604,3.599848,0.376492,0.809629,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.049267,30000,0.05,1.956364,0.797655,0.602885,0.809629,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.140467,30000,0.05,0.021534,0.015068,0.003484,0.809629,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.050167,30000,0.05,64.230011,47.972984,9.300646,0.808655,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.999667,30000,0.05,4.247604,3.599848,0.376492,0.808655,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.050133,30000,0.05,1.956364,0.797655,0.602885,0.808655,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.605833,30000,0.05,0.021534,0.015068,0.003484,0.808655,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052767,30000,0.05,64.230011,47.972984,9.300646,0.804601,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,30000,0.05,4.247604,3.599848,0.376492,0.804601,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.054533,30000,0.05,1.956364,0.797655,0.602885,0.804601,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.804601,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.057167,30000,0.05,64.230011,47.972984,9.300646,0.801284,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,30000,0.05,4.247604,3.599848,0.376492,0.801284,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.061467,30000,0.05,1.956364,0.797655,0.602885,0.801284,512,20260631,6/54
RTX5090_6_54_fixed,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.801284,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.050033,30000,0.05,64.230011,47.972984,9.300646,0.810632,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.046833,30000,0.05,4.247604,3.599848,0.376492,0.810632,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.049833,30000,0.05,1.956364,0.797655,0.602885,0.810632,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.052,30000,0.05,0.021534,0.015068,0.003484,0.810632,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.050933,30000,0.05,64.230011,47.972984,9.300646,0.810893,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.048367,30000,0.05,4.247604,3.599848,0.376492,0.810893,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.051033,30000,0.05,1.956364,0.797655,0.602885,0.810893,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.180567,30000,0.05,0.021534,0.015068,0.003484,0.810893,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.052867,30000,0.05,64.230011,47.972984,9.300646,0.81167,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0517,30000,0.05,4.247604,3.599848,0.376492,0.81167,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0483,30000,0.05,1.956364,0.797655,0.602885,0.81167,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.712167,30000,0.05,0.021534,0.015068,0.003484,0.81167,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.050867,30000,0.05,64.230011,47.972984,9.300646,0.814443,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.063067,30000,0.05,4.247604,3.599848,0.376492,0.814443,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0502,30000,0.05,1.956364,0.797655,0.602885,0.814443,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.814443,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.050067,30000,0.05,64.230011,47.972984,9.300646,0.81424,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.0805,30000,0.05,4.247604,3.599848,0.376492,0.81424,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0501,30000,0.05,1.956364,0.797655,0.602885,0.81424,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.81424,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0498,30000,0.05,64.230011,47.972984,9.300646,0.811642,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1583,30000,0.05,4.247604,3.599848,0.376492,0.811642,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0518,30000,0.05,1.956364,0.797655,0.602885,0.811642,512,20260631,6/54
RTX5090_6_54_fixed,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,30000,0.05,0.021534,0.015068,0.003484,0.811642,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.0,marginal_chi2,0.051433,30000,0.05,64.230011,47.972984,9.300646,0.812022,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.0,pair_max_z,0.0464,30000,0.05,4.247604,3.599848,0.376492,0.812022,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.0,serial_overlap_z,0.050867,30000,0.05,1.956364,0.797655,0.602885,0.812022,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.0,anchored_box,0.050567,30000,0.05,0.021534,0.015068,0.003484,0.812022,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.02,marginal_chi2,0.0542,30000,0.05,64.230011,47.972984,9.300646,0.813367,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.02,pair_max_z,0.0489,30000,0.05,4.247604,3.599848,0.376492,0.813367,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.02,serial_overlap_z,0.341667,30000,0.05,1.956364,0.797655,0.602885,0.813367,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.02,anchored_box,0.053567,30000,0.05,0.021534,0.015068,0.003484,0.813367,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.04,marginal_chi2,0.059667,30000,0.05,64.230011,47.972984,9.300646,0.815225,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.04,pair_max_z,0.045033,30000,0.05,4.247604,3.599848,0.376492,0.815225,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.04,serial_overlap_z,0.868167,30000,0.05,1.956364,0.797655,0.602885,0.815225,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.04,anchored_box,0.053233,30000,0.05,0.021534,0.015068,0.003484,0.815225,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.06,marginal_chi2,0.060833,30000,0.05,64.230011,47.972984,9.300646,0.817992,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.06,pair_max_z,0.047267,30000,0.05,4.247604,3.599848,0.376492,0.817992,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.06,serial_overlap_z,0.995533,30000,0.05,1.956364,0.797655,0.602885,0.817992,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.06,anchored_box,0.053733,30000,0.05,0.021534,0.015068,0.003484,0.817992,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.08,marginal_chi2,0.066933,30000,0.05,64.230011,47.972984,9.300646,0.816822,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.08,pair_max_z,0.0482,30000,0.05,4.247604,3.599848,0.376492,0.816822,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.08,serial_overlap_z,1.0,30000,0.05,1.956364,0.797655,0.602885,0.816822,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.08,anchored_box,0.055533,30000,0.05,0.021534,0.015068,0.003484,0.816822,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.12,marginal_chi2,0.075433,30000,0.05,64.230011,47.972984,9.300646,0.817848,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.12,pair_max_z,0.047933,30000,0.05,4.247604,3.599848,0.376492,0.817848,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.12,serial_overlap_z,1.0,30000,0.05,1.956364,0.797655,0.602885,0.817848,512,20260631,6/54
RTX5090_6_54_fixed,5000,serial_stickiness,0.12,anchored_box,0.055,30000,0.05,0.021534,0.015068,0.003484,0.817848,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.0,marginal_chi2,0.0513,30000,0.05,64.29361,48.033993,9.298564,4.352044,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.0,pair_max_z,0.038167,30000,0.05,4.23962,3.565025,0.35418,4.352044,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.0,serial_overlap_z,0.048333,30000,0.05,1.965727,0.800109,0.603094,4.352044,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.0,anchored_box,0.051333,30000,0.05,0.015263,0.010648,0.002479,4.352044,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.05,marginal_chi2,0.5179,30000,0.05,64.29361,48.033993,9.298564,4.360333,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.05,pair_max_z,0.080633,30000,0.05,4.23962,3.565025,0.35418,4.360333,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.05,serial_overlap_z,0.048367,30000,0.05,1.965727,0.800109,0.603094,4.360333,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.05,anchored_box,0.812,30000,0.05,0.015263,0.010648,0.002479,4.360333,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.1,marginal_chi2,0.999733,30000,0.05,64.29361,48.033993,9.298564,4.356324,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.1,pair_max_z,0.4202,30000,0.05,4.23962,3.565025,0.35418,4.356324,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.1,serial_overlap_z,0.050833,30000,0.05,1.965727,0.800109,0.603094,4.356324,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.1,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,4.356324,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.15,marginal_chi2,1.0,30000,0.05,64.29361,48.033993,9.298564,4.364727,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.15,pair_max_z,0.954767,30000,0.05,4.23962,3.565025,0.35418,4.364727,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.15,serial_overlap_z,0.056733,30000,0.05,1.965727,0.800109,0.603094,4.364727,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.15,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,4.364727,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.2,marginal_chi2,1.0,30000,0.05,64.29361,48.033993,9.298564,4.363185,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.2,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,4.363185,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.2,serial_overlap_z,0.0712,30000,0.05,1.965727,0.800109,0.603094,4.363185,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.2,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,4.363185,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.3,marginal_chi2,1.0,30000,0.05,64.29361,48.033993,9.298564,4.363021,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.3,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,4.363021,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.3,serial_overlap_z,0.200433,30000,0.05,1.965727,0.800109,0.603094,4.363021,512,20260631,6/54
RTX5090_6_54_fixed,10000,hot_marginal,0.3,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,4.363021,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.0,marginal_chi2,0.051367,30000,0.05,64.29361,48.033993,9.298564,1.620732,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.0,pair_max_z,0.040667,30000,0.05,4.23962,3.565025,0.35418,1.620732,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.0,serial_overlap_z,0.048833,30000,0.05,1.965727,0.800109,0.603094,1.620732,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.0,anchored_box,0.047867,30000,0.05,0.015263,0.010648,0.002479,1.620732,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.005,marginal_chi2,0.1083,30000,0.05,64.29361,48.033993,9.298564,1.624046,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.005,pair_max_z,0.682167,30000,0.05,4.23962,3.565025,0.35418,1.624046,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.005,serial_overlap_z,0.049633,30000,0.05,1.965727,0.800109,0.603094,1.624046,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.005,anchored_box,0.0723,30000,0.05,0.015263,0.010648,0.002479,1.624046,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.01,marginal_chi2,0.4222,30000,0.05,64.29361,48.033993,9.298564,1.626856,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.01,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,1.626856,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.01,serial_overlap_z,0.0489,30000,0.05,1.965727,0.800109,0.603094,1.626856,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.01,anchored_box,0.1706,30000,0.05,0.015263,0.010648,0.002479,1.626856,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.02,marginal_chi2,0.995,30000,0.05,64.29361,48.033993,9.298564,1.63192,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.02,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,1.63192,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.02,serial_overlap_z,0.047133,30000,0.05,1.965727,0.800109,0.603094,1.63192,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.02,anchored_box,0.856767,30000,0.05,0.015263,0.010648,0.002479,1.63192,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.03,marginal_chi2,1.0,30000,0.05,64.29361,48.033993,9.298564,1.635384,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.03,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,1.635384,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.03,serial_overlap_z,0.053233,30000,0.05,1.965727,0.800109,0.603094,1.635384,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.03,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,1.635384,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.05,marginal_chi2,1.0,30000,0.05,64.29361,48.033993,9.298564,1.640421,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.05,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,1.640421,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.05,serial_overlap_z,0.084767,30000,0.05,1.965727,0.800109,0.603094,1.640421,512,20260631,6/54
RTX5090_6_54_fixed,10000,pair_injection,0.05,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,1.640421,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0493,30000,0.05,64.29361,48.033993,9.298564,1.619458,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.0,pair_max_z,0.0378,30000,0.05,4.23962,3.565025,0.35418,1.619458,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0475,30000,0.05,1.965727,0.800109,0.603094,1.619458,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.0,anchored_box,0.049667,30000,0.05,0.015263,0.010648,0.002479,1.619458,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.049,30000,0.05,64.29361,48.033993,9.298564,1.620308,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.01,pair_max_z,0.1727,30000,0.05,4.23962,3.565025,0.35418,1.620308,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.046,30000,0.05,1.965727,0.800109,0.603094,1.620308,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.01,anchored_box,0.0887,30000,0.05,0.015263,0.010648,0.002479,1.620308,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0517,30000,0.05,64.29361,48.033993,9.298564,1.62038,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.02,pair_max_z,0.8945,30000,0.05,4.23962,3.565025,0.35418,1.62038,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.048633,30000,0.05,1.965727,0.800109,0.603094,1.62038,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.02,anchored_box,0.2646,30000,0.05,0.015263,0.010648,0.002479,1.62038,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0509,30000,0.05,64.29361,48.033993,9.298564,1.61675,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,1.61675,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.051633,30000,0.05,1.965727,0.800109,0.603094,1.61675,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.04,anchored_box,0.977533,30000,0.05,0.015263,0.010648,0.002479,1.61675,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052067,30000,0.05,64.29361,48.033993,9.298564,1.608809,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,1.608809,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0523,30000,0.05,1.965727,0.800109,0.603094,1.608809,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,1.608809,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.055933,30000,0.05,64.29361,48.033993,9.298564,1.601662,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,30000,0.05,4.23962,3.565025,0.35418,1.601662,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.057767,30000,0.05,1.965727,0.800109,0.603094,1.601662,512,20260631,6/54
RTX5090_6_54_fixed,10000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,1.601662,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.051233,30000,0.05,64.29361,48.033993,9.298564,1.618378,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.039333,30000,0.05,4.23962,3.565025,0.35418,1.618378,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.048133,30000,0.05,1.965727,0.800109,0.603094,1.618378,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0511,30000,0.05,0.015263,0.010648,0.002479,1.618378,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0465,30000,0.05,64.29361,48.033993,9.298564,1.622637,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.039567,30000,0.05,4.23962,3.565025,0.35418,1.622637,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0491,30000,0.05,1.965727,0.800109,0.603094,1.622637,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.02,anchored_box,0.354633,30000,0.05,0.015263,0.010648,0.002479,1.622637,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050333,30000,0.05,64.29361,48.033993,9.298564,1.6253,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.046567,30000,0.05,4.23962,3.565025,0.35418,1.6253,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0477,30000,0.05,1.965727,0.800109,0.603094,1.6253,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.04,anchored_box,0.9844,30000,0.05,0.015263,0.010648,0.002479,1.6253,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.047933,30000,0.05,64.29361,48.033993,9.298564,1.628139,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.071267,30000,0.05,4.23962,3.565025,0.35418,1.628139,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.048767,30000,0.05,1.965727,0.800109,0.603094,1.628139,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,1.628139,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0512,30000,0.05,64.29361,48.033993,9.298564,1.624819,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.1437,30000,0.05,4.23962,3.565025,0.35418,1.624819,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0466,30000,0.05,1.965727,0.800109,0.603094,1.624819,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,1.624819,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0482,30000,0.05,64.29361,48.033993,9.298564,1.62711,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.719433,30000,0.05,4.23962,3.565025,0.35418,1.62711,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.047333,30000,0.05,1.965727,0.800109,0.603094,1.62711,512,20260631,6/54
RTX5090_6_54_fixed,10000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,30000,0.05,0.015263,0.010648,0.002479,1.62711,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.0,marginal_chi2,0.049833,30000,0.05,64.29361,48.033993,9.298564,1.619832,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.0,pair_max_z,0.0392,30000,0.05,4.23962,3.565025,0.35418,1.619832,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.0,serial_overlap_z,0.0486,30000,0.05,1.965727,0.800109,0.603094,1.619832,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.0,anchored_box,0.0501,30000,0.05,0.015263,0.010648,0.002479,1.619832,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.02,marginal_chi2,0.051433,30000,0.05,64.29361,48.033993,9.298564,1.629872,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.02,pair_max_z,0.0396,30000,0.05,4.23962,3.565025,0.35418,1.629872,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.02,serial_overlap_z,0.588667,30000,0.05,1.965727,0.800109,0.603094,1.629872,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.02,anchored_box,0.050133,30000,0.05,0.015263,0.010648,0.002479,1.629872,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.04,marginal_chi2,0.058267,30000,0.05,64.29361,48.033993,9.298564,1.63164,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.04,pair_max_z,0.040333,30000,0.05,4.23962,3.565025,0.35418,1.63164,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.04,serial_overlap_z,0.991733,30000,0.05,1.965727,0.800109,0.603094,1.63164,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.04,anchored_box,0.0516,30000,0.05,0.015263,0.010648,0.002479,1.63164,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.06,marginal_chi2,0.0621,30000,0.05,64.29361,48.033993,9.298564,1.635186,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.06,pair_max_z,0.041667,30000,0.05,4.23962,3.565025,0.35418,1.635186,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.06,serial_overlap_z,0.999967,30000,0.05,1.965727,0.800109,0.603094,1.635186,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.06,anchored_box,0.051767,30000,0.05,0.015263,0.010648,0.002479,1.635186,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.08,marginal_chi2,0.066,30000,0.05,64.29361,48.033993,9.298564,1.637566,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.08,pair_max_z,0.0394,30000,0.05,4.23962,3.565025,0.35418,1.637566,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.08,serial_overlap_z,1.0,30000,0.05,1.965727,0.800109,0.603094,1.637566,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.08,anchored_box,0.0521,30000,0.05,0.015263,0.010648,0.002479,1.637566,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.12,marginal_chi2,0.0755,30000,0.05,64.29361,48.033993,9.298564,1.636233,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.12,pair_max_z,0.041,30000,0.05,4.23962,3.565025,0.35418,1.636233,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.12,serial_overlap_z,1.0,30000,0.05,1.965727,0.800109,0.603094,1.636233,512,20260631,6/54
RTX5090_6_54_fixed,10000,serial_stickiness,0.12,anchored_box,0.053067,30000,0.05,0.015263,0.010648,0.002479,1.636233,512,20260631,6/54


==> anc/results/tables/gpu_power_6_90.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed,format
A100_6_90_calibrated,1000,hot_marginal,0.0,marginal_chi2,0.0481,40000,0.05,105.869995,84.043854,12.632681,1.328485,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.0,pair_max_z,0.034225,40000,0.05,5.308754,4.517004,0.516776,1.328485,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.0,serial_overlap_z,0.045075,40000,0.05,1.993406,0.799719,0.604168,1.328485,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.0,anchored_box,0.0513,40000,0.05,0.048292,0.033849,0.007751,1.328485,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.05,marginal_chi2,0.0613,40000,0.05,105.869995,84.043854,12.632681,1.327619,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.05,pair_max_z,0.035975,40000,0.05,5.308754,4.517004,0.516776,1.327619,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.05,serial_overlap_z,0.04325,40000,0.05,1.993406,0.799719,0.604168,1.327619,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.05,anchored_box,0.08675,40000,0.05,0.048292,0.033849,0.007751,1.327619,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.1,marginal_chi2,0.106325,40000,0.05,105.869995,84.043854,12.632681,1.331253,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.1,pair_max_z,0.04065,40000,0.05,5.308754,4.517004,0.516776,1.331253,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.1,serial_overlap_z,0.0453,40000,0.05,1.993406,0.799719,0.604168,1.331253,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.1,anchored_box,0.237175,40000,0.05,0.048292,0.033849,0.007751,1.331253,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.15,marginal_chi2,0.22755,40000,0.05,105.869995,84.043854,12.632681,1.335602,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.15,pair_max_z,0.044875,40000,0.05,5.308754,4.517004,0.516776,1.335602,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.15,serial_overlap_z,0.045625,40000,0.05,1.993406,0.799719,0.604168,1.335602,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.15,anchored_box,0.5467,40000,0.05,0.048292,0.033849,0.007751,1.335602,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.2,marginal_chi2,0.465925,40000,0.05,105.869995,84.043854,12.632681,1.335769,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.2,pair_max_z,0.06345,40000,0.05,5.308754,4.517004,0.516776,1.335769,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.2,serial_overlap_z,0.04545,40000,0.05,1.993406,0.799719,0.604168,1.335769,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.2,anchored_box,0.84375,40000,0.05,0.048292,0.033849,0.007751,1.335769,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.3,marginal_chi2,0.94365,40000,0.05,105.869995,84.043854,12.632681,1.341583,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.3,pair_max_z,0.14255,40000,0.05,5.308754,4.517004,0.516776,1.341583,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.3,serial_overlap_z,0.05075,40000,0.05,1.993406,0.799719,0.604168,1.341583,512,20260632,6/90
A100_6_90_calibrated,1000,hot_marginal,0.3,anchored_box,0.99805,40000,0.05,0.048292,0.033849,0.007751,1.341583,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.0,marginal_chi2,0.049325,40000,0.05,105.869995,84.043854,12.632681,0.354241,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.0,pair_max_z,0.034875,40000,0.05,5.308754,4.517004,0.516776,0.354241,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.0,serial_overlap_z,0.045375,40000,0.05,1.993406,0.799719,0.604168,0.354241,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.0,anchored_box,0.049425,40000,0.05,0.048292,0.033849,0.007751,0.354241,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.005,marginal_chi2,0.05605,40000,0.05,105.869995,84.043854,12.632681,0.35536,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.005,pair_max_z,0.06465,40000,0.05,5.308754,4.517004,0.516776,0.35536,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.005,serial_overlap_z,0.047225,40000,0.05,1.993406,0.799719,0.604168,0.35536,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.005,anchored_box,0.052925,40000,0.05,0.048292,0.033849,0.007751,0.35536,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.01,marginal_chi2,0.077575,40000,0.05,105.869995,84.043854,12.632681,0.356378,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.01,pair_max_z,0.4184,40000,0.05,5.308754,4.517004,0.516776,0.356378,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.01,serial_overlap_z,0.0454,40000,0.05,1.993406,0.799719,0.604168,0.356378,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.01,anchored_box,0.060925,40000,0.05,0.048292,0.033849,0.007751,0.356378,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.02,marginal_chi2,0.213775,40000,0.05,105.869995,84.043854,12.632681,0.358087,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.02,pair_max_z,0.9789,40000,0.05,5.308754,4.517004,0.516776,0.358087,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.02,serial_overlap_z,0.045775,40000,0.05,1.993406,0.799719,0.604168,0.358087,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.02,anchored_box,0.09285,40000,0.05,0.048292,0.033849,0.007751,0.358087,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.03,marginal_chi2,0.52275,40000,0.05,105.869995,84.043854,12.632681,0.359754,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.03,pair_max_z,0.999925,40000,0.05,5.308754,4.517004,0.516776,0.359754,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.03,serial_overlap_z,0.047025,40000,0.05,1.993406,0.799719,0.604168,0.359754,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.03,anchored_box,0.1676,40000,0.05,0.048292,0.033849,0.007751,0.359754,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.05,marginal_chi2,0.966275,40000,0.05,105.869995,84.043854,12.632681,0.362421,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.05,pair_max_z,1.0,40000,0.05,5.308754,4.517004,0.516776,0.362421,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.05,serial_overlap_z,0.05345,40000,0.05,1.993406,0.799719,0.604168,0.362421,512,20260632,6/90
A100_6_90_calibrated,1000,pair_injection,0.05,anchored_box,0.57435,40000,0.05,0.048292,0.033849,0.007751,0.362421,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.05,40000,0.05,105.869995,84.043854,12.632681,0.354343,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.0,pair_max_z,0.035725,40000,0.05,5.308754,4.517004,0.516776,0.354343,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0457,40000,0.05,1.993406,0.799719,0.604168,0.354343,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.0,anchored_box,0.05015,40000,0.05,0.048292,0.033849,0.007751,0.354343,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.051,40000,0.05,105.869995,84.043854,12.632681,0.354656,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.01,pair_max_z,0.04095,40000,0.05,5.308754,4.517004,0.516776,0.354656,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.044775,40000,0.05,1.993406,0.799719,0.604168,0.354656,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.01,anchored_box,0.055075,40000,0.05,0.048292,0.033849,0.007751,0.354656,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.051225,40000,0.05,105.869995,84.043854,12.632681,0.354536,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.02,pair_max_z,0.0723,40000,0.05,5.308754,4.517004,0.516776,0.354536,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.04555,40000,0.05,1.993406,0.799719,0.604168,0.354536,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.02,anchored_box,0.0689,40000,0.05,0.048292,0.033849,0.007751,0.354536,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.04785,40000,0.05,105.869995,84.043854,12.632681,0.35487,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.04,pair_max_z,0.31105,40000,0.05,5.308754,4.517004,0.516776,0.35487,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.04635,40000,0.05,1.993406,0.799719,0.604168,0.35487,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.04,anchored_box,0.137875,40000,0.05,0.048292,0.033849,0.007751,0.35487,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.052375,40000,0.05,105.869995,84.043854,12.632681,0.355216,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.08,pair_max_z,0.96755,40000,0.05,5.308754,4.517004,0.516776,0.355216,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.04845,40000,0.05,1.993406,0.799719,0.604168,0.355216,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.08,anchored_box,0.56015,40000,0.05,0.048292,0.033849,0.007751,0.355216,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.056625,40000,0.05,105.869995,84.043854,12.632681,0.35557,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.12,pair_max_z,0.999975,40000,0.05,5.308754,4.517004,0.516776,0.35557,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05475,40000,0.05,1.993406,0.799719,0.604168,0.35557,512,20260632,6/90
A100_6_90_calibrated,1000,block_cluster_marginal_preserving,0.12,anchored_box,0.956425,40000,0.05,0.048292,0.033849,0.007751,0.35557,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.051275,40000,0.05,105.869995,84.043854,12.632681,0.35414,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.034775,40000,0.05,5.308754,4.517004,0.516776,0.35414,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.045575,40000,0.05,1.993406,0.799719,0.604168,0.35414,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.0,anchored_box,0.051575,40000,0.05,0.048292,0.033849,0.007751,0.35414,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.050025,40000,0.05,105.869995,84.043854,12.632681,0.354384,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.034975,40000,0.05,5.308754,4.517004,0.516776,0.354384,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.04485,40000,0.05,1.993406,0.799719,0.604168,0.354384,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.02,anchored_box,0.068975,40000,0.05,0.048292,0.033849,0.007751,0.354384,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.048175,40000,0.05,105.869995,84.043854,12.632681,0.354479,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0358,40000,0.05,5.308754,4.517004,0.516776,0.354479,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.046275,40000,0.05,1.993406,0.799719,0.604168,0.354479,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.04,anchored_box,0.140175,40000,0.05,0.048292,0.033849,0.007751,0.354479,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.04845,40000,0.05,105.869995,84.043854,12.632681,0.354594,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.0377,40000,0.05,5.308754,4.517004,0.516776,0.354594,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0458,40000,0.05,1.993406,0.799719,0.604168,0.354594,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.08,anchored_box,0.523075,40000,0.05,0.048292,0.033849,0.007751,0.354594,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.048625,40000,0.05,105.869995,84.043854,12.632681,0.354212,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.03785,40000,0.05,5.308754,4.517004,0.516776,0.354212,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.045475,40000,0.05,1.993406,0.799719,0.604168,0.354212,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.12,anchored_box,0.935025,40000,0.05,0.048292,0.033849,0.007751,0.354212,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0513,40000,0.05,105.869995,84.043854,12.632681,0.353418,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.044825,40000,0.05,5.308754,4.517004,0.516776,0.353418,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.048575,40000,0.05,1.993406,0.799719,0.604168,0.353418,512,20260632,6/90
A100_6_90_calibrated,1000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.048292,0.033849,0.007751,0.353418,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.0,marginal_chi2,0.05085,40000,0.05,105.869995,84.043854,12.632681,0.354203,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.0,pair_max_z,0.0359,40000,0.05,5.308754,4.517004,0.516776,0.354203,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.0,serial_overlap_z,0.045975,40000,0.05,1.993406,0.799719,0.604168,0.354203,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.0,anchored_box,0.050375,40000,0.05,0.048292,0.033849,0.007751,0.354203,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.02,marginal_chi2,0.053,40000,0.05,105.869995,84.043854,12.632681,0.355391,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.02,pair_max_z,0.034575,40000,0.05,5.308754,4.517004,0.516776,0.355391,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.02,serial_overlap_z,0.14895,40000,0.05,1.993406,0.799719,0.604168,0.355391,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.02,anchored_box,0.050975,40000,0.05,0.048292,0.033849,0.007751,0.355391,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.04,marginal_chi2,0.0572,40000,0.05,105.869995,84.043854,12.632681,0.355965,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.04,pair_max_z,0.035825,40000,0.05,5.308754,4.517004,0.516776,0.355965,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.04,serial_overlap_z,0.4435,40000,0.05,1.993406,0.799719,0.604168,0.355965,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.04,anchored_box,0.051975,40000,0.05,0.048292,0.033849,0.007751,0.355965,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.06,marginal_chi2,0.065775,40000,0.05,105.869995,84.043854,12.632681,0.356567,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.06,pair_max_z,0.036475,40000,0.05,5.308754,4.517004,0.516776,0.356567,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.06,serial_overlap_z,0.7738,40000,0.05,1.993406,0.799719,0.604168,0.356567,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.06,anchored_box,0.052275,40000,0.05,0.048292,0.033849,0.007751,0.356567,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.08,marginal_chi2,0.06945,40000,0.05,105.869995,84.043854,12.632681,0.356981,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.08,pair_max_z,0.038,40000,0.05,5.308754,4.517004,0.516776,0.356981,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.08,serial_overlap_z,0.94985,40000,0.05,1.993406,0.799719,0.604168,0.356981,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.08,anchored_box,0.0525,40000,0.05,0.048292,0.033849,0.007751,0.356981,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.12,marginal_chi2,0.0829,40000,0.05,105.869995,84.043854,12.632681,0.35766,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.12,pair_max_z,0.03715,40000,0.05,5.308754,4.517004,0.516776,0.35766,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.12,serial_overlap_z,0.9997,40000,0.05,1.993406,0.799719,0.604168,0.35766,512,20260632,6/90
A100_6_90_calibrated,1000,serial_stickiness,0.12,anchored_box,0.05445,40000,0.05,0.048292,0.033849,0.007751,0.35766,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.0,marginal_chi2,0.0493,40000,0.05,105.750031,83.993027,12.589133,6.619207,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.0,pair_max_z,0.0489,40000,0.05,4.693666,4.053096,0.408403,6.619207,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.0,serial_overlap_z,0.0481,40000,0.05,1.963325,0.799328,0.60523,6.619207,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.0,anchored_box,0.0511,40000,0.05,0.021615,0.015164,0.003465,6.619207,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.05,marginal_chi2,0.12295,40000,0.05,105.750031,83.993027,12.589133,6.624866,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.05,pair_max_z,0.052925,40000,0.05,4.693666,4.053096,0.408403,6.624866,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.05,serial_overlap_z,0.050925,40000,0.05,1.963325,0.799328,0.60523,6.624866,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.05,anchored_box,0.289125,40000,0.05,0.021615,0.015164,0.003465,6.624866,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.1,marginal_chi2,0.552125,40000,0.05,105.750031,83.993027,12.589133,6.639864,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.1,pair_max_z,0.081425,40000,0.05,4.693666,4.053096,0.408403,6.639864,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.1,serial_overlap_z,0.0502,40000,0.05,1.963325,0.799328,0.60523,6.639864,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.1,anchored_box,0.914425,40000,0.05,0.021615,0.015164,0.003465,6.639864,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.15,marginal_chi2,0.97365,40000,0.05,105.750031,83.993027,12.589133,6.649642,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.15,pair_max_z,0.170125,40000,0.05,4.693666,4.053096,0.408403,6.649642,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.15,serial_overlap_z,0.049175,40000,0.05,1.963325,0.799328,0.60523,6.649642,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.15,anchored_box,0.9997,40000,0.05,0.021615,0.015164,0.003465,6.649642,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.2,marginal_chi2,1.0,40000,0.05,105.750031,83.993027,12.589133,6.664532,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.2,pair_max_z,0.379,40000,0.05,4.693666,4.053096,0.408403,6.664532,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.2,serial_overlap_z,0.05255,40000,0.05,1.963325,0.799328,0.60523,6.664532,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.2,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,6.664532,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,105.750031,83.993027,12.589133,6.682371,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.3,pair_max_z,0.9516,40000,0.05,4.693666,4.053096,0.408403,6.682371,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.3,serial_overlap_z,0.069025,40000,0.05,1.963325,0.799328,0.60523,6.682371,512,20260632,6/90
A100_6_90_calibrated,5000,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,6.682371,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.0,marginal_chi2,0.049475,40000,0.05,105.750031,83.993027,12.589133,1.759776,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.0,pair_max_z,0.0485,40000,0.05,4.693666,4.053096,0.408403,1.759776,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.0,serial_overlap_z,0.0475,40000,0.05,1.963325,0.799328,0.60523,1.759776,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.0,anchored_box,0.049525,40000,0.05,0.021615,0.015164,0.003465,1.759776,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.005,marginal_chi2,0.087525,40000,0.05,105.750031,83.993027,12.589133,1.765301,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.005,pair_max_z,0.740825,40000,0.05,4.693666,4.053096,0.408403,1.765301,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.005,serial_overlap_z,0.049675,40000,0.05,1.963325,0.799328,0.60523,1.765301,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.005,anchored_box,0.06325,40000,0.05,0.021615,0.015164,0.003465,1.765301,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.01,marginal_chi2,0.27515,40000,0.05,105.750031,83.993027,12.589133,1.770374,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.01,pair_max_z,1.0,40000,0.05,4.693666,4.053096,0.408403,1.770374,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.01,serial_overlap_z,0.051225,40000,0.05,1.963325,0.799328,0.60523,1.770374,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.01,anchored_box,0.104425,40000,0.05,0.021615,0.015164,0.003465,1.770374,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.02,marginal_chi2,0.94015,40000,0.05,105.750031,83.993027,12.589133,1.779126,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.02,pair_max_z,1.0,40000,0.05,4.693666,4.053096,0.408403,1.779126,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.02,serial_overlap_z,0.051275,40000,0.05,1.963325,0.799328,0.60523,1.779126,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.02,anchored_box,0.403775,40000,0.05,0.021615,0.015164,0.003465,1.779126,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.03,marginal_chi2,0.999975,40000,0.05,105.750031,83.993027,12.589133,1.78715,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.693666,4.053096,0.408403,1.78715,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.03,serial_overlap_z,0.055075,40000,0.05,1.963325,0.799328,0.60523,1.78715,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.03,anchored_box,0.97085,40000,0.05,0.021615,0.015164,0.003465,1.78715,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.05,marginal_chi2,1.0,40000,0.05,105.750031,83.993027,12.589133,1.800592,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.693666,4.053096,0.408403,1.800592,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.05,serial_overlap_z,0.08265,40000,0.05,1.963325,0.799328,0.60523,1.800592,512,20260632,6/90
A100_6_90_calibrated,5000,pair_injection,0.05,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.800592,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0496,40000,0.05,105.750031,83.993027,12.589133,1.759453,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.04925,40000,0.05,4.693666,4.053096,0.408403,1.759453,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0497,40000,0.05,1.963325,0.799328,0.60523,1.759453,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.0505,40000,0.05,0.021615,0.015164,0.003465,1.759453,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.04985,40000,0.05,105.750031,83.993027,12.589133,1.760672,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.09935,40000,0.05,4.693666,4.053096,0.408403,1.760672,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.049,40000,0.05,1.963325,0.799328,0.60523,1.760672,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.07375,40000,0.05,0.021615,0.015164,0.003465,1.760672,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.049575,40000,0.05,105.750031,83.993027,12.589133,1.761167,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.502075,40000,0.05,4.693666,4.053096,0.408403,1.761167,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.050675,40000,0.05,1.963325,0.799328,0.60523,1.761167,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.160875,40000,0.05,0.021615,0.015164,0.003465,1.761167,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.04915,40000,0.05,105.750031,83.993027,12.589133,1.762092,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.9998,40000,0.05,4.693666,4.053096,0.408403,1.762092,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.050775,40000,0.05,1.963325,0.799328,0.60523,1.762092,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.688325,40000,0.05,0.021615,0.015164,0.003465,1.762092,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05095,40000,0.05,105.750031,83.993027,12.589133,1.764765,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.693666,4.053096,0.408403,1.764765,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.052725,40000,0.05,1.963325,0.799328,0.60523,1.764765,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.764765,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.057675,40000,0.05,105.750031,83.993027,12.589133,1.766146,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.693666,4.053096,0.408403,1.766146,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.057625,40000,0.05,1.963325,0.799328,0.60523,1.766146,512,20260632,6/90
A100_6_90_calibrated,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.766146,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0482,40000,0.05,105.750031,83.993027,12.589133,1.759741,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.04845,40000,0.05,4.693666,4.053096,0.408403,1.759741,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.049525,40000,0.05,1.963325,0.799328,0.60523,1.759741,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0508,40000,0.05,0.021615,0.015164,0.003465,1.759741,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.04935,40000,0.05,105.750031,83.993027,12.589133,1.76101,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.049025,40000,0.05,4.693666,4.053096,0.408403,1.76101,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05025,40000,0.05,1.963325,0.799328,0.60523,1.76101,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.166775,40000,0.05,0.021615,0.015164,0.003465,1.76101,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.04835,40000,0.05,105.750031,83.993027,12.589133,1.761443,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.051075,40000,0.05,4.693666,4.053096,0.408403,1.761443,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.050525,40000,0.05,1.963325,0.799328,0.60523,1.761443,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.650925,40000,0.05,0.021615,0.015164,0.003465,1.761443,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.049375,40000,0.05,105.750031,83.993027,12.589133,1.761686,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.056275,40000,0.05,4.693666,4.053096,0.408403,1.761686,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.048725,40000,0.05,1.963325,0.799328,0.60523,1.761686,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.08,anchored_box,0.999975,40000,0.05,0.021615,0.015164,0.003465,1.761686,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.049925,40000,0.05,105.750031,83.993027,12.589133,1.759959,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.06745,40000,0.05,4.693666,4.053096,0.408403,1.759959,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.04895,40000,0.05,1.963325,0.799328,0.60523,1.759959,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.759959,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0499,40000,0.05,105.750031,83.993027,12.589133,1.755239,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.089225,40000,0.05,4.693666,4.053096,0.408403,1.755239,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.051825,40000,0.05,1.963325,0.799328,0.60523,1.755239,512,20260632,6/90
A100_6_90_calibrated,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.021615,0.015164,0.003465,1.755239,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.0,marginal_chi2,0.049425,40000,0.05,105.750031,83.993027,12.589133,1.759833,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.0,pair_max_z,0.04655,40000,0.05,4.693666,4.053096,0.408403,1.759833,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.0,serial_overlap_z,0.04925,40000,0.05,1.963325,0.799328,0.60523,1.759833,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.0,anchored_box,0.050225,40000,0.05,0.021615,0.015164,0.003465,1.759833,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.02,marginal_chi2,0.05725,40000,0.05,105.750031,83.993027,12.589133,1.765713,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.02,pair_max_z,0.0494,40000,0.05,4.693666,4.053096,0.408403,1.765713,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.02,serial_overlap_z,0.548625,40000,0.05,1.963325,0.799328,0.60523,1.765713,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.02,anchored_box,0.049975,40000,0.05,0.021615,0.015164,0.003465,1.765713,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.04,marginal_chi2,0.058225,40000,0.05,105.750031,83.993027,12.589133,1.768865,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.04,pair_max_z,0.0505,40000,0.05,4.693666,4.053096,0.408403,1.768865,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.04,serial_overlap_z,0.9848,40000,0.05,1.963325,0.799328,0.60523,1.768865,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.04,anchored_box,0.052025,40000,0.05,0.021615,0.015164,0.003465,1.768865,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.06,marginal_chi2,0.0644,40000,0.05,105.750031,83.993027,12.589133,1.771656,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.06,pair_max_z,0.0494,40000,0.05,4.693666,4.053096,0.408403,1.771656,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.06,serial_overlap_z,0.999975,40000,0.05,1.963325,0.799328,0.60523,1.771656,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.06,anchored_box,0.052875,40000,0.05,0.021615,0.015164,0.003465,1.771656,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.08,marginal_chi2,0.072,40000,0.05,105.750031,83.993027,12.589133,1.773768,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.08,pair_max_z,0.04755,40000,0.05,4.693666,4.053096,0.408403,1.773768,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.08,serial_overlap_z,1.0,40000,0.05,1.963325,0.799328,0.60523,1.773768,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.08,anchored_box,0.0533,40000,0.05,0.021615,0.015164,0.003465,1.773768,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.12,marginal_chi2,0.081575,40000,0.05,105.750031,83.993027,12.589133,1.776524,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.12,pair_max_z,0.051625,40000,0.05,4.693666,4.053096,0.408403,1.776524,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.963325,0.799328,0.60523,1.776524,512,20260632,6/90
A100_6_90_calibrated,5000,serial_stickiness,0.12,anchored_box,0.054325,40000,0.05,0.021615,0.015164,0.003465,1.776524,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.0,marginal_chi2,0.0511,40000,0.05,105.687004,83.974449,12.578507,13.23276,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.0,pair_max_z,0.033075,40000,0.05,4.673348,3.941444,0.376125,13.23276,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.0,serial_overlap_z,0.05175,40000,0.05,1.961015,0.795211,0.602451,13.23276,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.0,anchored_box,0.050625,40000,0.05,0.015299,0.010718,0.002459,13.23276,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.05,marginal_chi2,0.2377,40000,0.05,105.687004,83.974449,12.578507,13.259377,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.05,pair_max_z,0.04095,40000,0.05,4.673348,3.941444,0.376125,13.259377,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.05,serial_overlap_z,0.048875,40000,0.05,1.961015,0.795211,0.602451,13.259377,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.05,anchored_box,0.571925,40000,0.05,0.015299,0.010718,0.002459,13.259377,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.1,marginal_chi2,0.936775,40000,0.05,105.687004,83.974449,12.578507,13.280693,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.1,pair_max_z,0.098425,40000,0.05,4.673348,3.941444,0.376125,13.280693,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.1,serial_overlap_z,0.051375,40000,0.05,1.961015,0.795211,0.602451,13.280693,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.1,anchored_box,0.99905,40000,0.05,0.015299,0.010718,0.002459,13.280693,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.15,marginal_chi2,1.0,40000,0.05,105.687004,83.974449,12.578507,13.298504,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.15,pair_max_z,0.321025,40000,0.05,4.673348,3.941444,0.376125,13.298504,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.15,serial_overlap_z,0.052575,40000,0.05,1.961015,0.795211,0.602451,13.298504,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.15,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,13.298504,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.2,marginal_chi2,1.0,40000,0.05,105.687004,83.974449,12.578507,13.324978,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.2,pair_max_z,0.7688,40000,0.05,4.673348,3.941444,0.376125,13.324978,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.2,serial_overlap_z,0.055625,40000,0.05,1.961015,0.795211,0.602451,13.324978,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.2,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,13.324978,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,105.687004,83.974449,12.578507,13.357418,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.3,pair_max_z,1.0,40000,0.05,4.673348,3.941444,0.376125,13.357418,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.3,serial_overlap_z,0.087725,40000,0.05,1.961015,0.795211,0.602451,13.357418,512,20260632,6/90
A100_6_90_calibrated,10000,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,13.357418,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.0,marginal_chi2,0.049975,40000,0.05,105.687004,83.974449,12.578507,3.516509,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.0,pair_max_z,0.033025,40000,0.05,4.673348,3.941444,0.376125,3.516509,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.0,serial_overlap_z,0.050325,40000,0.05,1.961015,0.795211,0.602451,3.516509,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.0,anchored_box,0.0491,40000,0.05,0.015299,0.010718,0.002459,3.516509,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.005,marginal_chi2,0.138725,40000,0.05,105.687004,83.974449,12.578507,3.528161,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.005,pair_max_z,0.98965,40000,0.05,4.673348,3.941444,0.376125,3.528161,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.005,serial_overlap_z,0.048975,40000,0.05,1.961015,0.795211,0.602451,3.528161,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.005,anchored_box,0.072525,40000,0.05,0.015299,0.010718,0.002459,3.528161,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.01,marginal_chi2,0.596275,40000,0.05,105.687004,83.974449,12.578507,3.537176,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.01,pair_max_z,1.0,40000,0.05,4.673348,3.941444,0.376125,3.537176,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.01,serial_overlap_z,0.04985,40000,0.05,1.961015,0.795211,0.602451,3.537176,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.01,anchored_box,0.168225,40000,0.05,0.015299,0.010718,0.002459,3.537176,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.02,marginal_chi2,0.9998,40000,0.05,105.687004,83.974449,12.578507,3.555964,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.02,pair_max_z,1.0,40000,0.05,4.673348,3.941444,0.376125,3.555964,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.02,serial_overlap_z,0.050625,40000,0.05,1.961015,0.795211,0.602451,3.555964,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.02,anchored_box,0.9388,40000,0.05,0.015299,0.010718,0.002459,3.555964,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.03,marginal_chi2,1.0,40000,0.05,105.687004,83.974449,12.578507,3.571916,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.673348,3.941444,0.376125,3.571916,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.03,serial_overlap_z,0.058,40000,0.05,1.961015,0.795211,0.602451,3.571916,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.03,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,3.571916,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.05,marginal_chi2,1.0,40000,0.05,105.687004,83.974449,12.578507,3.598147,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.673348,3.941444,0.376125,3.598147,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.05,serial_overlap_z,0.119975,40000,0.05,1.961015,0.795211,0.602451,3.598147,512,20260632,6/90
A100_6_90_calibrated,10000,pair_injection,0.05,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,3.598147,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0492,40000,0.05,105.687004,83.974449,12.578507,3.51633,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.0,pair_max_z,0.0331,40000,0.05,4.673348,3.941444,0.376125,3.51633,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0464,40000,0.05,1.961015,0.795211,0.602451,3.51633,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.0,anchored_box,0.04925,40000,0.05,0.015299,0.010718,0.002459,3.51633,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05015,40000,0.05,105.687004,83.974449,12.578507,3.518425,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.01,pair_max_z,0.144775,40000,0.05,4.673348,3.941444,0.376125,3.518425,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.051025,40000,0.05,1.961015,0.795211,0.602451,3.518425,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.01,anchored_box,0.099475,40000,0.05,0.015299,0.010718,0.002459,3.518425,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.051175,40000,0.05,105.687004,83.974449,12.578507,3.520243,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.02,pair_max_z,0.89385,40000,0.05,4.673348,3.941444,0.376125,3.520243,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0507,40000,0.05,1.961015,0.795211,0.602451,3.520243,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.02,anchored_box,0.32935,40000,0.05,0.015299,0.010718,0.002459,3.520243,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.051025,40000,0.05,105.687004,83.974449,12.578507,3.52251,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,40000,0.05,4.673348,3.941444,0.376125,3.52251,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.051125,40000,0.05,1.961015,0.795211,0.602451,3.52251,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.04,anchored_box,0.9824,40000,0.05,0.015299,0.010718,0.002459,3.52251,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.051925,40000,0.05,105.687004,83.974449,12.578507,3.526833,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.673348,3.941444,0.376125,3.526833,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05275,40000,0.05,1.961015,0.795211,0.602451,3.526833,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,3.526833,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.054725,40000,0.05,105.687004,83.974449,12.578507,3.529315,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.673348,3.941444,0.376125,3.529315,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0596,40000,0.05,1.961015,0.795211,0.602451,3.529315,512,20260632,6/90
A100_6_90_calibrated,10000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,3.529315,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.051325,40000,0.05,105.687004,83.974449,12.578507,3.517292,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.032025,40000,0.05,4.673348,3.941444,0.376125,3.517292,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.050525,40000,0.05,1.961015,0.795211,0.602451,3.517292,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.0,anchored_box,0.049175,40000,0.05,0.015299,0.010718,0.002459,3.517292,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.050025,40000,0.05,105.687004,83.974449,12.578507,3.51872,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.03455,40000,0.05,4.673348,3.941444,0.376125,3.51872,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.048275,40000,0.05,1.961015,0.795211,0.602451,3.51872,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.02,anchored_box,0.3233,40000,0.05,0.015299,0.010718,0.002459,3.51872,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.04915,40000,0.05,105.687004,83.974449,12.578507,3.520009,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.035575,40000,0.05,4.673348,3.941444,0.376125,3.520009,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.050625,40000,0.05,1.961015,0.795211,0.602451,3.520009,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.04,anchored_box,0.972675,40000,0.05,0.015299,0.010718,0.002459,3.520009,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.05005,40000,0.05,105.687004,83.974449,12.578507,3.519014,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.04495,40000,0.05,4.673348,3.941444,0.376125,3.519014,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.049275,40000,0.05,1.961015,0.795211,0.602451,3.519014,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,3.519014,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.05055,40000,0.05,105.687004,83.974449,12.578507,3.516928,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.05205,40000,0.05,4.673348,3.941444,0.376125,3.516928,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.048175,40000,0.05,1.961015,0.795211,0.602451,3.516928,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,3.516928,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.05315,40000,0.05,105.687004,83.974449,12.578507,3.507221,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.082975,40000,0.05,4.673348,3.941444,0.376125,3.507221,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0509,40000,0.05,1.961015,0.795211,0.602451,3.507221,512,20260632,6/90
A100_6_90_calibrated,10000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.015299,0.010718,0.002459,3.507221,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.0,marginal_chi2,0.049725,40000,0.05,105.687004,83.974449,12.578507,3.517072,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.0,pair_max_z,0.032075,40000,0.05,4.673348,3.941444,0.376125,3.517072,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.0,serial_overlap_z,0.049275,40000,0.05,1.961015,0.795211,0.602451,3.517072,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.0,anchored_box,0.0514,40000,0.05,0.015299,0.010718,0.002459,3.517072,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.02,marginal_chi2,0.055375,40000,0.05,105.687004,83.974449,12.578507,3.528081,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.02,pair_max_z,0.032525,40000,0.05,4.673348,3.941444,0.376125,3.528081,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.02,serial_overlap_z,0.836075,40000,0.05,1.961015,0.795211,0.602451,3.528081,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.02,anchored_box,0.052075,40000,0.05,0.015299,0.010718,0.002459,3.528081,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.04,marginal_chi2,0.060975,40000,0.05,105.687004,83.974449,12.578507,3.535126,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.04,pair_max_z,0.032625,40000,0.05,4.673348,3.941444,0.376125,3.535126,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.04,serial_overlap_z,0.99995,40000,0.05,1.961015,0.795211,0.602451,3.535126,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.04,anchored_box,0.051725,40000,0.05,0.015299,0.010718,0.002459,3.535126,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.06,marginal_chi2,0.065125,40000,0.05,105.687004,83.974449,12.578507,3.54033,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.06,pair_max_z,0.032825,40000,0.05,4.673348,3.941444,0.376125,3.54033,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.06,serial_overlap_z,1.0,40000,0.05,1.961015,0.795211,0.602451,3.54033,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.06,anchored_box,0.049725,40000,0.05,0.015299,0.010718,0.002459,3.54033,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.08,marginal_chi2,0.0735,40000,0.05,105.687004,83.974449,12.578507,3.544184,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.08,pair_max_z,0.033425,40000,0.05,4.673348,3.941444,0.376125,3.544184,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.08,serial_overlap_z,1.0,40000,0.05,1.961015,0.795211,0.602451,3.544184,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.08,anchored_box,0.052,40000,0.05,0.015299,0.010718,0.002459,3.544184,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.12,marginal_chi2,0.08415,40000,0.05,105.687004,83.974449,12.578507,3.550286,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.12,pair_max_z,0.0344,40000,0.05,4.673348,3.941444,0.376125,3.550286,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.961015,0.795211,0.602451,3.550286,512,20260632,6/90
A100_6_90_calibrated,10000,serial_stickiness,0.12,anchored_box,0.0542,40000,0.05,0.015299,0.010718,0.002459,3.550286,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.0,marginal_chi2,0.0523,40000,0.05,105.641998,83.945305,12.612613,26.454635,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.0,pair_max_z,0.0404,40000,0.05,4.525447,3.875143,0.350672,26.454635,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.0,serial_overlap_z,0.048125,40000,0.05,1.958413,0.796329,0.600666,26.454635,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.0,anchored_box,0.051125,40000,0.05,0.010798,0.007571,0.001732,26.454635,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.05,marginal_chi2,0.539,40000,0.05,105.641998,83.945305,12.612613,26.512363,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.05,pair_max_z,0.0623,40000,0.05,4.525447,3.875143,0.350672,26.512363,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.05,serial_overlap_z,0.0499,40000,0.05,1.958413,0.796329,0.600666,26.512363,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.05,anchored_box,0.905775,40000,0.05,0.010798,0.007571,0.001732,26.512363,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.1,marginal_chi2,0.999975,40000,0.05,105.641998,83.945305,12.612613,26.557204,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.1,pair_max_z,0.2659,40000,0.05,4.525447,3.875143,0.350672,26.557204,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.1,serial_overlap_z,0.052375,40000,0.05,1.958413,0.796329,0.600666,26.557204,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.1,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,26.557204,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.15,marginal_chi2,1.0,40000,0.05,105.641998,83.945305,12.612613,26.592364,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.15,pair_max_z,0.834125,40000,0.05,4.525447,3.875143,0.350672,26.592364,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.15,serial_overlap_z,0.052925,40000,0.05,1.958413,0.796329,0.600666,26.592364,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.15,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,26.592364,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.2,marginal_chi2,1.0,40000,0.05,105.641998,83.945305,12.612613,26.645055,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.2,pair_max_z,0.9994,40000,0.05,4.525447,3.875143,0.350672,26.645055,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.2,serial_overlap_z,0.0618,40000,0.05,1.958413,0.796329,0.600666,26.645055,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.2,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,26.645055,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.3,marginal_chi2,1.0,40000,0.05,105.641998,83.945305,12.612613,26.728807,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.3,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,26.728807,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.3,serial_overlap_z,0.130925,40000,0.05,1.958413,0.796329,0.600666,26.728807,512,20260632,6/90
A100_6_90_calibrated,20000,hot_marginal,0.3,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,26.728807,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.0,marginal_chi2,0.050225,40000,0.05,105.641998,83.945305,12.612613,7.03169,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.0,pair_max_z,0.040475,40000,0.05,4.525447,3.875143,0.350672,7.03169,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.0,serial_overlap_z,0.05075,40000,0.05,1.958413,0.796329,0.600666,7.03169,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.0,anchored_box,0.051275,40000,0.05,0.010798,0.007571,0.001732,7.03169,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.005,marginal_chi2,0.27225,40000,0.05,105.641998,83.945305,12.612613,7.052994,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.005,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.052994,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.005,serial_overlap_z,0.04975,40000,0.05,1.958413,0.796329,0.600666,7.052994,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.005,anchored_box,0.102925,40000,0.05,0.010798,0.007571,0.001732,7.052994,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.01,marginal_chi2,0.950125,40000,0.05,105.641998,83.945305,12.612613,7.072961,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.01,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.072961,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.01,serial_overlap_z,0.050725,40000,0.05,1.958413,0.796329,0.600666,7.072961,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.01,anchored_box,0.390125,40000,0.05,0.010798,0.007571,0.001732,7.072961,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.02,marginal_chi2,1.0,40000,0.05,105.641998,83.945305,12.612613,7.109311,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.02,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.109311,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.02,serial_overlap_z,0.0538,40000,0.05,1.958413,0.796329,0.600666,7.109311,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.02,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.109311,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.03,marginal_chi2,1.0,40000,0.05,105.641998,83.945305,12.612613,7.140153,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.03,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.140153,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.03,serial_overlap_z,0.068225,40000,0.05,1.958413,0.796329,0.600666,7.140153,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.03,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.140153,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.05,marginal_chi2,1.0,40000,0.05,105.641998,83.945305,12.612613,7.194954,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.05,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.194954,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.05,serial_overlap_z,0.186225,40000,0.05,1.958413,0.796329,0.600666,7.194954,512,20260632,6/90
A100_6_90_calibrated,20000,pair_injection,0.05,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.194954,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.051525,40000,0.05,105.641998,83.945305,12.612613,7.031052,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.0,pair_max_z,0.03895,40000,0.05,4.525447,3.875143,0.350672,7.031052,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.050625,40000,0.05,1.958413,0.796329,0.600666,7.031052,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.0,anchored_box,0.05005,40000,0.05,0.010798,0.007571,0.001732,7.031052,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05185,40000,0.05,105.641998,83.945305,12.612613,7.034107,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.01,pair_max_z,0.459275,40000,0.05,4.525447,3.875143,0.350672,7.034107,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.04955,40000,0.05,1.958413,0.796329,0.600666,7.034107,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.01,anchored_box,0.16575,40000,0.05,0.010798,0.007571,0.001732,7.034107,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.048325,40000,0.05,105.641998,83.945305,12.612613,7.037947,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.02,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.037947,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.050475,40000,0.05,1.958413,0.796329,0.600666,7.037947,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.02,anchored_box,0.688825,40000,0.05,0.010798,0.007571,0.001732,7.037947,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.051075,40000,0.05,105.641998,83.945305,12.612613,7.043376,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.043376,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.050925,40000,0.05,1.958413,0.796329,0.600666,7.043376,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.04,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.043376,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.053175,40000,0.05,105.641998,83.945305,12.612613,7.051557,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.051557,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.052125,40000,0.05,1.958413,0.796329,0.600666,7.051557,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.051557,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.057725,40000,0.05,105.641998,83.945305,12.612613,7.057664,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,40000,0.05,4.525447,3.875143,0.350672,7.057664,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.060325,40000,0.05,1.958413,0.796329,0.600666,7.057664,512,20260632,6/90
A100_6_90_calibrated,20000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.057664,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.05045,40000,0.05,105.641998,83.945305,12.612613,7.030492,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.037425,40000,0.05,4.525447,3.875143,0.350672,7.030492,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.049775,40000,0.05,1.958413,0.796329,0.600666,7.030492,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.0,anchored_box,0.05005,40000,0.05,0.010798,0.007571,0.001732,7.030492,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.050225,40000,0.05,105.641998,83.945305,12.612613,7.034758,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.040975,40000,0.05,4.525447,3.875143,0.350672,7.034758,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.05035,40000,0.05,1.958413,0.796329,0.600666,7.034758,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.02,anchored_box,0.66505,40000,0.05,0.010798,0.007571,0.001732,7.034758,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050425,40000,0.05,105.641998,83.945305,12.612613,7.036193,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.046325,40000,0.05,4.525447,3.875143,0.350672,7.036193,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.04755,40000,0.05,1.958413,0.796329,0.600666,7.036193,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.04,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.036193,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.049875,40000,0.05,105.641998,83.945305,12.612613,7.0359,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.06335,40000,0.05,4.525447,3.875143,0.350672,7.0359,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.052025,40000,0.05,1.958413,0.796329,0.600666,7.0359,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.0359,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0512,40000,0.05,105.641998,83.945305,12.612613,7.031629,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.090875,40000,0.05,4.525447,3.875143,0.350672,7.031629,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.049425,40000,0.05,1.958413,0.796329,0.600666,7.031629,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.031629,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.050475,40000,0.05,105.641998,83.945305,12.612613,7.012127,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.302225,40000,0.05,4.525447,3.875143,0.350672,7.012127,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.05035,40000,0.05,1.958413,0.796329,0.600666,7.012127,512,20260632,6/90
A100_6_90_calibrated,20000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,40000,0.05,0.010798,0.007571,0.001732,7.012127,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.0,marginal_chi2,0.0503,40000,0.05,105.641998,83.945305,12.612613,7.030797,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.0,pair_max_z,0.0389,40000,0.05,4.525447,3.875143,0.350672,7.030797,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.0,serial_overlap_z,0.050825,40000,0.05,1.958413,0.796329,0.600666,7.030797,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.0,anchored_box,0.04955,40000,0.05,0.010798,0.007571,0.001732,7.030797,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.02,marginal_chi2,0.0542,40000,0.05,105.641998,83.945305,12.612613,7.054649,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.02,pair_max_z,0.040375,40000,0.05,4.525447,3.875143,0.350672,7.054649,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.02,serial_overlap_z,0.986775,40000,0.05,1.958413,0.796329,0.600666,7.054649,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.02,anchored_box,0.0508,40000,0.05,0.010798,0.007571,0.001732,7.054649,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.04,marginal_chi2,0.0618,40000,0.05,105.641998,83.945305,12.612613,7.066417,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.04,pair_max_z,0.0405,40000,0.05,4.525447,3.875143,0.350672,7.066417,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.04,serial_overlap_z,1.0,40000,0.05,1.958413,0.796329,0.600666,7.066417,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.04,anchored_box,0.051675,40000,0.05,0.010798,0.007571,0.001732,7.066417,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.06,marginal_chi2,0.06725,40000,0.05,105.641998,83.945305,12.612613,7.077107,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.06,pair_max_z,0.039325,40000,0.05,4.525447,3.875143,0.350672,7.077107,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.06,serial_overlap_z,1.0,40000,0.05,1.958413,0.796329,0.600666,7.077107,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.06,anchored_box,0.053925,40000,0.05,0.010798,0.007571,0.001732,7.077107,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.08,marginal_chi2,0.07315,40000,0.05,105.641998,83.945305,12.612613,7.086946,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.08,pair_max_z,0.039725,40000,0.05,4.525447,3.875143,0.350672,7.086946,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.08,serial_overlap_z,1.0,40000,0.05,1.958413,0.796329,0.600666,7.086946,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.08,anchored_box,0.054925,40000,0.05,0.010798,0.007571,0.001732,7.086946,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.12,marginal_chi2,0.08575,40000,0.05,105.641998,83.945305,12.612613,7.098627,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.12,pair_max_z,0.0416,40000,0.05,4.525447,3.875143,0.350672,7.098627,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.12,serial_overlap_z,1.0,40000,0.05,1.958413,0.796329,0.600666,7.098627,512,20260632,6/90
A100_6_90_calibrated,20000,serial_stickiness,0.12,anchored_box,0.053425,40000,0.05,0.010798,0.007571,0.001732,7.098627,512,20260632,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.0,marginal_chi2,0.05164,25000,0.05,105.702438,84.012634,12.587797,2.527032,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.0,pair_max_z,0.03272,25000,0.05,5.061586,4.286125,0.464333,2.527032,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.0,serial_overlap_z,0.04696,25000,0.05,1.981238,0.801212,0.608047,2.527032,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.0,anchored_box,0.05084,25000,0.05,0.034435,0.024112,0.005535,2.527032,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.05,marginal_chi2,0.07468,25000,0.05,105.702438,84.012634,12.587797,2.530825,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.05,pair_max_z,0.03428,25000,0.05,5.061586,4.286125,0.464333,2.530825,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.05,serial_overlap_z,0.04792,25000,0.05,1.981238,0.801212,0.608047,2.530825,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.05,anchored_box,0.12204,25000,0.05,0.034435,0.024112,0.005535,2.530825,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.1,marginal_chi2,0.19708,25000,0.05,105.702438,84.012634,12.587797,2.535745,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.1,pair_max_z,0.04264,25000,0.05,5.061586,4.286125,0.464333,2.535745,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.1,serial_overlap_z,0.0476,25000,0.05,1.981238,0.801212,0.608047,2.535745,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.1,anchored_box,0.43004,25000,0.05,0.034435,0.024112,0.005535,2.535745,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.15,marginal_chi2,0.50224,25000,0.05,105.702438,84.012634,12.587797,2.543307,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.15,pair_max_z,0.06068,25000,0.05,5.061586,4.286125,0.464333,2.543307,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.15,serial_overlap_z,0.04872,25000,0.05,1.981238,0.801212,0.608047,2.543307,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.15,anchored_box,0.83812,25000,0.05,0.034435,0.024112,0.005535,2.543307,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.2,marginal_chi2,0.8648,25000,0.05,105.702438,84.012634,12.587797,2.547741,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.2,pair_max_z,0.09596,25000,0.05,5.061586,4.286125,0.464333,2.547741,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.2,serial_overlap_z,0.04668,25000,0.05,1.981238,0.801212,0.608047,2.547741,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.2,anchored_box,0.98712,25000,0.05,0.034435,0.024112,0.005535,2.547741,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.3,marginal_chi2,0.99984,25000,0.05,105.702438,84.012634,12.587797,2.552609,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.3,pair_max_z,0.32824,25000,0.05,5.061586,4.286125,0.464333,2.552609,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.3,serial_overlap_z,0.05628,25000,0.05,1.981238,0.801212,0.608047,2.552609,512,20260635,6/90
A100_6_90_frontier_fine,1956,hot_marginal,0.3,anchored_box,1.0,25000,0.05,0.034435,0.024112,0.005535,2.552609,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.0,marginal_chi2,0.04936,25000,0.05,105.702438,84.012634,12.587797,0.674174,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.0,pair_max_z,0.03444,25000,0.05,5.061586,4.286125,0.464333,0.674174,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.0,serial_overlap_z,0.0454,25000,0.05,1.981238,0.801212,0.608047,0.674174,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.0,anchored_box,0.04936,25000,0.05,0.034435,0.024112,0.005535,0.674174,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.005,marginal_chi2,0.0646,25000,0.05,105.702438,84.012634,12.587797,0.676621,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.005,pair_max_z,0.17084,25000,0.05,5.061586,4.286125,0.464333,0.676621,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.005,serial_overlap_z,0.04576,25000,0.05,1.981238,0.801212,0.608047,0.676621,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.005,anchored_box,0.05444,25000,0.05,0.034435,0.024112,0.005535,0.676621,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.01,marginal_chi2,0.1138,25000,0.05,105.702438,84.012634,12.587797,0.678517,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.01,pair_max_z,0.8522,25000,0.05,5.061586,4.286125,0.464333,0.678517,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.01,serial_overlap_z,0.04844,25000,0.05,1.981238,0.801212,0.608047,0.678517,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.01,anchored_box,0.07024,25000,0.05,0.034435,0.024112,0.005535,0.678517,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.02,marginal_chi2,0.45184,25000,0.05,105.702438,84.012634,12.587797,0.681876,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.02,pair_max_z,1.0,25000,0.05,5.061586,4.286125,0.464333,0.681876,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.02,serial_overlap_z,0.04796,25000,0.05,1.981238,0.801212,0.608047,0.681876,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.02,anchored_box,0.15256,25000,0.05,0.034435,0.024112,0.005535,0.681876,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.03,marginal_chi2,0.88532,25000,0.05,105.702438,84.012634,12.587797,0.685147,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.03,pair_max_z,1.0,25000,0.05,5.061586,4.286125,0.464333,0.685147,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.03,serial_overlap_z,0.05288,25000,0.05,1.981238,0.801212,0.608047,0.685147,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.03,anchored_box,0.36804,25000,0.05,0.034435,0.024112,0.005535,0.685147,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.05,marginal_chi2,1.0,25000,0.05,105.702438,84.012634,12.587797,0.689702,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.05,pair_max_z,1.0,25000,0.05,5.061586,4.286125,0.464333,0.689702,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.05,serial_overlap_z,0.06116,25000,0.05,1.981238,0.801212,0.608047,0.689702,512,20260635,6/90
A100_6_90_frontier_fine,1956,pair_injection,0.05,anchored_box,0.96708,25000,0.05,0.034435,0.024112,0.005535,0.689702,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.0,marginal_chi2,0.05024,25000,0.05,105.702438,84.012634,12.587797,0.674263,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.0,pair_max_z,0.0334,25000,0.05,5.061586,4.286125,0.464333,0.674263,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.04588,25000,0.05,1.981238,0.801212,0.608047,0.674263,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.0,anchored_box,0.05164,25000,0.05,0.034435,0.024112,0.005535,0.674263,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.01,marginal_chi2,0.04828,25000,0.05,105.702438,84.012634,12.587797,0.674772,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.01,pair_max_z,0.04596,25000,0.05,5.061586,4.286125,0.464333,0.674772,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.04816,25000,0.05,1.981238,0.801212,0.608047,0.674772,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.01,anchored_box,0.05672,25000,0.05,0.034435,0.024112,0.005535,0.674772,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.02,marginal_chi2,0.04784,25000,0.05,105.702438,84.012634,12.587797,0.674876,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.02,pair_max_z,0.12488,25000,0.05,5.061586,4.286125,0.464333,0.674876,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.04924,25000,0.05,1.981238,0.801212,0.608047,0.674876,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.02,anchored_box,0.08752,25000,0.05,0.034435,0.024112,0.005535,0.674876,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05024,25000,0.05,105.702438,84.012634,12.587797,0.675437,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.04,pair_max_z,0.69108,25000,0.05,5.061586,4.286125,0.464333,0.675437,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.04764,25000,0.05,1.981238,0.801212,0.608047,0.675437,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.04,anchored_box,0.25516,25000,0.05,0.034435,0.024112,0.005535,0.675437,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05308,25000,0.05,105.702438,84.012634,12.587797,0.676114,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,25000,0.05,5.061586,4.286125,0.464333,0.676114,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0508,25000,0.05,1.981238,0.801212,0.608047,0.676114,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.08,anchored_box,0.92544,25000,0.05,0.034435,0.024112,0.005535,0.676114,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05864,25000,0.05,105.702438,84.012634,12.587797,0.676929,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,25000,0.05,5.061586,4.286125,0.464333,0.676929,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05552,25000,0.05,1.981238,0.801212,0.608047,0.676929,512,20260635,6/90
A100_6_90_frontier_fine,1956,block_cluster_marginal_preserving,0.12,anchored_box,1.0,25000,0.05,0.034435,0.024112,0.005535,0.676929,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.04716,25000,0.05,105.702438,84.012634,12.587797,0.674377,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.0,pair_max_z,0.03348,25000,0.05,5.061586,4.286125,0.464333,0.674377,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.04988,25000,0.05,1.981238,0.801212,0.608047,0.674377,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.0,anchored_box,0.048,25000,0.05,0.034435,0.024112,0.005535,0.674377,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.04956,25000,0.05,105.702438,84.012634,12.587797,0.674828,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.02,pair_max_z,0.03284,25000,0.05,5.061586,4.286125,0.464333,0.674828,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.04556,25000,0.05,1.981238,0.801212,0.608047,0.674828,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.02,anchored_box,0.08692,25000,0.05,0.034435,0.024112,0.005535,0.674828,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.04792,25000,0.05,105.702438,84.012634,12.587797,0.675019,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.04,pair_max_z,0.03444,25000,0.05,5.061586,4.286125,0.464333,0.675019,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.04936,25000,0.05,1.981238,0.801212,0.608047,0.675019,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.04,anchored_box,0.23752,25000,0.05,0.034435,0.024112,0.005535,0.675019,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0476,25000,0.05,105.702438,84.012634,12.587797,0.67483,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.08,pair_max_z,0.03796,25000,0.05,5.061586,4.286125,0.464333,0.67483,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0478,25000,0.05,1.981238,0.801212,0.608047,0.67483,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.08,anchored_box,0.88716,25000,0.05,0.034435,0.024112,0.005535,0.67483,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.04996,25000,0.05,105.702438,84.012634,12.587797,0.674009,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.12,pair_max_z,0.04048,25000,0.05,5.061586,4.286125,0.464333,0.674009,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.04696,25000,0.05,1.981238,0.801212,0.608047,0.674009,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,25000,0.05,0.034435,0.024112,0.005535,0.674009,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0514,25000,0.05,105.702438,84.012634,12.587797,0.671999,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.2,pair_max_z,0.0476,25000,0.05,5.061586,4.286125,0.464333,0.671999,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.04624,25000,0.05,1.981238,0.801212,0.608047,0.671999,512,20260635,6/90
A100_6_90_frontier_fine,1956,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,25000,0.05,0.034435,0.024112,0.005535,0.671999,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.0,marginal_chi2,0.05032,25000,0.05,105.702438,84.012634,12.587797,0.674376,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.0,pair_max_z,0.0346,25000,0.05,5.061586,4.286125,0.464333,0.674376,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.0,serial_overlap_z,0.04904,25000,0.05,1.981238,0.801212,0.608047,0.674376,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.0,anchored_box,0.05072,25000,0.05,0.034435,0.024112,0.005535,0.674376,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.02,marginal_chi2,0.0572,25000,0.05,105.702438,84.012634,12.587797,0.676713,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.02,pair_max_z,0.03356,25000,0.05,5.061586,4.286125,0.464333,0.676713,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.02,serial_overlap_z,0.24596,25000,0.05,1.981238,0.801212,0.608047,0.676713,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.02,anchored_box,0.04812,25000,0.05,0.034435,0.024112,0.005535,0.676713,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.04,marginal_chi2,0.06124,25000,0.05,105.702438,84.012634,12.587797,0.67798,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.04,pair_max_z,0.03372,25000,0.05,5.061586,4.286125,0.464333,0.67798,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.04,serial_overlap_z,0.72368,25000,0.05,1.981238,0.801212,0.608047,0.67798,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.04,anchored_box,0.04904,25000,0.05,0.034435,0.024112,0.005535,0.67798,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.06,marginal_chi2,0.0658,25000,0.05,105.702438,84.012634,12.587797,0.678829,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.06,pair_max_z,0.03576,25000,0.05,5.061586,4.286125,0.464333,0.678829,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.06,serial_overlap_z,0.9672,25000,0.05,1.981238,0.801212,0.608047,0.678829,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.06,anchored_box,0.05332,25000,0.05,0.034435,0.024112,0.005535,0.678829,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.08,marginal_chi2,0.07132,25000,0.05,105.702438,84.012634,12.587797,0.679679,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.08,pair_max_z,0.0346,25000,0.05,5.061586,4.286125,0.464333,0.679679,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.08,serial_overlap_z,0.99876,25000,0.05,1.981238,0.801212,0.608047,0.679679,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.08,anchored_box,0.05484,25000,0.05,0.034435,0.024112,0.005535,0.679679,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.12,marginal_chi2,0.0848,25000,0.05,105.702438,84.012634,12.587797,0.681001,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.12,pair_max_z,0.0344,25000,0.05,5.061586,4.286125,0.464333,0.681001,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.12,serial_overlap_z,1.0,25000,0.05,1.981238,0.801212,0.608047,0.681001,512,20260635,6/90
A100_6_90_frontier_fine,1956,serial_stickiness,0.12,anchored_box,0.055,25000,0.05,0.034435,0.024112,0.005535,0.681001,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.0,marginal_chi2,0.04932,25000,0.05,105.670006,83.990738,12.586205,3.877303,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.0,pair_max_z,0.02684,25000,0.05,5.010588,4.168725,0.437468,3.877303,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.0,serial_overlap_z,0.05092,25000,0.05,1.956481,0.799415,0.603352,3.877303,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.0,anchored_box,0.04756,25000,0.05,0.027782,0.019463,0.004473,3.877303,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.05,marginal_chi2,0.09124,25000,0.05,105.670006,83.990738,12.586205,3.879764,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.05,pair_max_z,0.0282,25000,0.05,5.010588,4.168725,0.437468,3.879764,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.05,serial_overlap_z,0.0482,25000,0.05,1.956481,0.799415,0.603352,3.879764,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.05,anchored_box,0.16692,25000,0.05,0.027782,0.019463,0.004473,3.879764,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.1,marginal_chi2,0.3122,25000,0.05,105.670006,83.990738,12.586205,3.886493,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.1,pair_max_z,0.03548,25000,0.05,5.010588,4.168725,0.437468,3.886493,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.1,serial_overlap_z,0.05072,25000,0.05,1.956481,0.799415,0.603352,3.886493,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.1,anchored_box,0.63744,25000,0.05,0.027782,0.019463,0.004473,3.886493,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.15,marginal_chi2,0.76376,25000,0.05,105.670006,83.990738,12.586205,3.893418,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.15,pair_max_z,0.06392,25000,0.05,5.010588,4.168725,0.437468,3.893418,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.15,serial_overlap_z,0.05052,25000,0.05,1.956481,0.799415,0.603352,3.893418,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.15,anchored_box,0.9672,25000,0.05,0.027782,0.019463,0.004473,3.893418,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.2,marginal_chi2,0.9874,25000,0.05,105.670006,83.990738,12.586205,3.897875,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.2,pair_max_z,0.12856,25000,0.05,5.010588,4.168725,0.437468,3.897875,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.2,serial_overlap_z,0.05248,25000,0.05,1.956481,0.799415,0.603352,3.897875,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.2,anchored_box,0.99968,25000,0.05,0.027782,0.019463,0.004473,3.897875,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.3,marginal_chi2,1.0,25000,0.05,105.670006,83.990738,12.586205,3.915458,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.3,pair_max_z,0.5314,25000,0.05,5.010588,4.168725,0.437468,3.915458,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.3,serial_overlap_z,0.06248,25000,0.05,1.956481,0.799415,0.603352,3.915458,512,20260635,6/90
A100_6_90_frontier_fine,3000,hot_marginal,0.3,anchored_box,1.0,25000,0.05,0.027782,0.019463,0.004473,3.915458,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.0,marginal_chi2,0.05004,25000,0.05,105.670006,83.990738,12.586205,1.03334,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.0,pair_max_z,0.02592,25000,0.05,5.010588,4.168725,0.437468,1.03334,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.0,serial_overlap_z,0.04956,25000,0.05,1.956481,0.799415,0.603352,1.03334,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.0,anchored_box,0.04876,25000,0.05,0.027782,0.019463,0.004473,1.03334,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.005,marginal_chi2,0.07212,25000,0.05,105.670006,83.990738,12.586205,1.036828,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.005,pair_max_z,0.33684,25000,0.05,5.010588,4.168725,0.437468,1.036828,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.005,serial_overlap_z,0.05096,25000,0.05,1.956481,0.799415,0.603352,1.036828,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.005,anchored_box,0.05916,25000,0.05,0.027782,0.019463,0.004473,1.036828,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.01,marginal_chi2,0.16256,25000,0.05,105.670006,83.990738,12.586205,1.039635,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.01,pair_max_z,0.98076,25000,0.05,5.010588,4.168725,0.437468,1.039635,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.01,serial_overlap_z,0.04856,25000,0.05,1.956481,0.799415,0.603352,1.039635,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.01,anchored_box,0.08228,25000,0.05,0.027782,0.019463,0.004473,1.039635,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.02,marginal_chi2,0.69756,25000,0.05,105.670006,83.990738,12.586205,1.044839,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.02,pair_max_z,1.0,25000,0.05,5.010588,4.168725,0.437468,1.044839,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.02,serial_overlap_z,0.04904,25000,0.05,1.956481,0.799415,0.603352,1.044839,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.02,anchored_box,0.22816,25000,0.05,0.027782,0.019463,0.004473,1.044839,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.03,marginal_chi2,0.98648,25000,0.05,105.670006,83.990738,12.586205,1.049198,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.03,pair_max_z,1.0,25000,0.05,5.010588,4.168725,0.437468,1.049198,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.03,serial_overlap_z,0.05404,25000,0.05,1.956481,0.799415,0.603352,1.049198,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.03,anchored_box,0.62964,25000,0.05,0.027782,0.019463,0.004473,1.049198,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.05,marginal_chi2,1.0,25000,0.05,105.670006,83.990738,12.586205,1.057177,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.05,pair_max_z,1.0,25000,0.05,5.010588,4.168725,0.437468,1.057177,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.05,serial_overlap_z,0.07408,25000,0.05,1.956481,0.799415,0.603352,1.057177,512,20260635,6/90
A100_6_90_frontier_fine,3000,pair_injection,0.05,anchored_box,0.9996,25000,0.05,0.027782,0.019463,0.004473,1.057177,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.04684,25000,0.05,105.670006,83.990738,12.586205,1.033104,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.0,pair_max_z,0.02584,25000,0.05,5.010588,4.168725,0.437468,1.033104,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.04884,25000,0.05,1.956481,0.799415,0.603352,1.033104,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.0,anchored_box,0.04916,25000,0.05,0.027782,0.019463,0.004473,1.033104,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.04836,25000,0.05,105.670006,83.990738,12.586205,1.033286,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.01,pair_max_z,0.04292,25000,0.05,5.010588,4.168725,0.437468,1.033286,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.051,25000,0.05,1.956481,0.799415,0.603352,1.033286,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.01,anchored_box,0.06096,25000,0.05,0.027782,0.019463,0.004473,1.033286,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05212,25000,0.05,105.670006,83.990738,12.586205,1.034001,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.02,pair_max_z,0.178,25000,0.05,5.010588,4.168725,0.437468,1.034001,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0476,25000,0.05,1.956481,0.799415,0.603352,1.034001,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.02,anchored_box,0.1146,25000,0.05,0.027782,0.019463,0.004473,1.034001,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05048,25000,0.05,105.670006,83.990738,12.586205,1.035117,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.04,pair_max_z,0.91492,25000,0.05,5.010588,4.168725,0.437468,1.035117,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.051,25000,0.05,1.956481,0.799415,0.603352,1.035117,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.04,anchored_box,0.40012,25000,0.05,0.027782,0.019463,0.004473,1.035117,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05508,25000,0.05,105.670006,83.990738,12.586205,1.035728,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,25000,0.05,5.010588,4.168725,0.437468,1.035728,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05352,25000,0.05,1.956481,0.799415,0.603352,1.035728,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.08,anchored_box,0.99736,25000,0.05,0.027782,0.019463,0.004473,1.035728,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05624,25000,0.05,105.670006,83.990738,12.586205,1.037361,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,25000,0.05,5.010588,4.168725,0.437468,1.037361,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05552,25000,0.05,1.956481,0.799415,0.603352,1.037361,512,20260635,6/90
A100_6_90_frontier_fine,3000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,25000,0.05,0.027782,0.019463,0.004473,1.037361,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.05192,25000,0.05,105.670006,83.990738,12.586205,1.033841,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.02716,25000,0.05,5.010588,4.168725,0.437468,1.033841,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.04752,25000,0.05,1.956481,0.799415,0.603352,1.033841,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.0,anchored_box,0.04868,25000,0.05,0.027782,0.019463,0.004473,1.033841,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05104,25000,0.05,105.670006,83.990738,12.586205,1.03375,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.02912,25000,0.05,5.010588,4.168725,0.437468,1.03375,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.04848,25000,0.05,1.956481,0.799415,0.603352,1.03375,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.02,anchored_box,0.10676,25000,0.05,0.027782,0.019463,0.004473,1.03375,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.049,25000,0.05,105.670006,83.990738,12.586205,1.034285,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.02616,25000,0.05,5.010588,4.168725,0.437468,1.034285,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.04856,25000,0.05,1.956481,0.799415,0.603352,1.034285,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,anchored_box,0.37748,25000,0.05,0.027782,0.019463,0.004473,1.034285,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.04856,25000,0.05,105.670006,83.990738,12.586205,1.033979,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.031,25000,0.05,5.010588,4.168725,0.437468,1.033979,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.05044,25000,0.05,1.956481,0.799415,0.603352,1.033979,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.08,anchored_box,0.99248,25000,0.05,0.027782,0.019463,0.004473,1.033979,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.051,25000,0.05,105.670006,83.990738,12.586205,1.032666,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.03252,25000,0.05,5.010588,4.168725,0.437468,1.032666,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.05176,25000,0.05,1.956481,0.799415,0.603352,1.032666,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,25000,0.05,0.027782,0.019463,0.004473,1.032666,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.05156,25000,0.05,105.670006,83.990738,12.586205,1.029702,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.0402,25000,0.05,5.010588,4.168725,0.437468,1.029702,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.05092,25000,0.05,1.956481,0.799415,0.603352,1.029702,512,20260635,6/90
A100_6_90_frontier_fine,3000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,25000,0.05,0.027782,0.019463,0.004473,1.029702,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.0,marginal_chi2,0.05052,25000,0.05,105.670006,83.990738,12.586205,1.033506,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.0,pair_max_z,0.0256,25000,0.05,5.010588,4.168725,0.437468,1.033506,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.0,serial_overlap_z,0.05024,25000,0.05,1.956481,0.799415,0.603352,1.033506,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.0,anchored_box,0.04916,25000,0.05,0.027782,0.019463,0.004473,1.033506,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.02,marginal_chi2,0.05808,25000,0.05,105.670006,83.990738,12.586205,1.036917,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.02,pair_max_z,0.02676,25000,0.05,5.010588,4.168725,0.437468,1.036917,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.02,serial_overlap_z,0.37412,25000,0.05,1.956481,0.799415,0.603352,1.036917,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.02,anchored_box,0.05128,25000,0.05,0.027782,0.019463,0.004473,1.036917,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.04,marginal_chi2,0.06172,25000,0.05,105.670006,83.990738,12.586205,1.03828,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.04,pair_max_z,0.02536,25000,0.05,5.010588,4.168725,0.437468,1.03828,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.04,serial_overlap_z,0.89396,25000,0.05,1.956481,0.799415,0.603352,1.03828,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.04,anchored_box,0.05064,25000,0.05,0.027782,0.019463,0.004473,1.03828,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.06,marginal_chi2,0.06836,25000,0.05,105.670006,83.990738,12.586205,1.040291,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.06,pair_max_z,0.02488,25000,0.05,5.010588,4.168725,0.437468,1.040291,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.06,serial_overlap_z,0.99688,25000,0.05,1.956481,0.799415,0.603352,1.040291,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.06,anchored_box,0.05044,25000,0.05,0.027782,0.019463,0.004473,1.040291,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.08,marginal_chi2,0.07264,25000,0.05,105.670006,83.990738,12.586205,1.041102,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.08,pair_max_z,0.02592,25000,0.05,5.010588,4.168725,0.437468,1.041102,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.08,serial_overlap_z,1.0,25000,0.05,1.956481,0.799415,0.603352,1.041102,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.08,anchored_box,0.05384,25000,0.05,0.027782,0.019463,0.004473,1.041102,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.12,marginal_chi2,0.08292,25000,0.05,105.670006,83.990738,12.586205,1.043098,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.12,pair_max_z,0.02712,25000,0.05,5.010588,4.168725,0.437468,1.043098,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.12,serial_overlap_z,1.0,25000,0.05,1.956481,0.799415,0.603352,1.043098,512,20260635,6/90
A100_6_90_frontier_fine,3000,serial_stickiness,0.12,anchored_box,0.05504,25000,0.05,0.027782,0.019463,0.004473,1.043098,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.0,marginal_chi2,0.0522,25000,0.05,105.522881,83.94355,12.574162,9.036238,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.0,pair_max_z,0.04524,25000,0.05,4.653545,3.994239,0.393057,9.036238,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.0,serial_overlap_z,0.04912,25000,0.05,1.965347,0.795644,0.602278,9.036238,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.0,anchored_box,0.05072,25000,0.05,0.018185,0.012732,0.002929,9.036238,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.05,marginal_chi2,0.17048,25000,0.05,105.522881,83.94355,12.574162,9.057692,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.05,pair_max_z,0.05212,25000,0.05,4.653545,3.994239,0.393057,9.057692,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.05,serial_overlap_z,0.05028,25000,0.05,1.965347,0.795644,0.602278,9.057692,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.05,anchored_box,0.38404,25000,0.05,0.018185,0.012732,0.002929,9.057692,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.1,marginal_chi2,0.76776,25000,0.05,105.522881,83.94355,12.574162,9.067344,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.1,pair_max_z,0.0888,25000,0.05,4.653545,3.994239,0.393057,9.067344,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.1,serial_overlap_z,0.04928,25000,0.05,1.965347,0.795644,0.602278,9.067344,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.1,anchored_box,0.96992,25000,0.05,0.018185,0.012732,0.002929,9.067344,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.15,marginal_chi2,0.99828,25000,0.05,105.522881,83.94355,12.574162,9.083061,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.15,pair_max_z,0.2302,25000,0.05,4.653545,3.994239,0.393057,9.083061,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.15,serial_overlap_z,0.05188,25000,0.05,1.965347,0.795644,0.602278,9.083061,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.15,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,9.083061,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.2,marginal_chi2,1.0,25000,0.05,105.522881,83.94355,12.574162,9.090035,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.2,pair_max_z,0.55804,25000,0.05,4.653545,3.994239,0.393057,9.090035,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.2,serial_overlap_z,0.05276,25000,0.05,1.965347,0.795644,0.602278,9.090035,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.2,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,9.090035,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.3,marginal_chi2,1.0,25000,0.05,105.522881,83.94355,12.574162,9.114949,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.3,pair_max_z,0.99748,25000,0.05,4.653545,3.994239,0.393057,9.114949,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.3,serial_overlap_z,0.07904,25000,0.05,1.965347,0.795644,0.602278,9.114949,512,20260635,6/90
A100_6_90_frontier_fine,7000,hot_marginal,0.3,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,9.114949,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.0,marginal_chi2,0.05256,25000,0.05,105.522881,83.94355,12.574162,2.408109,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.0,pair_max_z,0.04436,25000,0.05,4.653545,3.994239,0.393057,2.408109,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.0,serial_overlap_z,0.04756,25000,0.05,1.965347,0.795644,0.602278,2.408109,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.0,anchored_box,0.0506,25000,0.05,0.018185,0.012732,0.002929,2.408109,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.005,marginal_chi2,0.10452,25000,0.05,105.522881,83.94355,12.574162,2.415748,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.005,pair_max_z,0.92108,25000,0.05,4.653545,3.994239,0.393057,2.415748,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.005,serial_overlap_z,0.04864,25000,0.05,1.965347,0.795644,0.602278,2.415748,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.005,anchored_box,0.06812,25000,0.05,0.018185,0.012732,0.002929,2.415748,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.01,marginal_chi2,0.41032,25000,0.05,105.522881,83.94355,12.574162,2.422576,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.01,pair_max_z,1.0,25000,0.05,4.653545,3.994239,0.393057,2.422576,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.01,serial_overlap_z,0.0508,25000,0.05,1.965347,0.795644,0.602278,2.422576,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.01,anchored_box,0.13644,25000,0.05,0.018185,0.012732,0.002929,2.422576,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.02,marginal_chi2,0.9936,25000,0.05,105.522881,83.94355,12.574162,2.435133,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.02,pair_max_z,1.0,25000,0.05,4.653545,3.994239,0.393057,2.435133,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.02,serial_overlap_z,0.04912,25000,0.05,1.965347,0.795644,0.602278,2.435133,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.02,anchored_box,0.65912,25000,0.05,0.018185,0.012732,0.002929,2.435133,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.03,marginal_chi2,1.0,25000,0.05,105.522881,83.94355,12.574162,2.445054,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.03,pair_max_z,1.0,25000,0.05,4.653545,3.994239,0.393057,2.445054,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.03,serial_overlap_z,0.05492,25000,0.05,1.965347,0.795644,0.602278,2.445054,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.03,anchored_box,0.99856,25000,0.05,0.018185,0.012732,0.002929,2.445054,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.05,marginal_chi2,1.0,25000,0.05,105.522881,83.94355,12.574162,2.463612,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.05,pair_max_z,1.0,25000,0.05,4.653545,3.994239,0.393057,2.463612,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.05,serial_overlap_z,0.09768,25000,0.05,1.965347,0.795644,0.602278,2.463612,512,20260635,6/90
A100_6_90_frontier_fine,7000,pair_injection,0.05,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,2.463612,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.04832,25000,0.05,105.522881,83.94355,12.574162,2.40761,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.0,pair_max_z,0.04396,25000,0.05,4.653545,3.994239,0.393057,2.40761,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.04772,25000,0.05,1.965347,0.795644,0.602278,2.40761,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.0,anchored_box,0.04772,25000,0.05,0.018185,0.012732,0.002929,2.40761,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05056,25000,0.05,105.522881,83.94355,12.574162,2.408673,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.01,pair_max_z,0.11932,25000,0.05,4.653545,3.994239,0.393057,2.408673,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0494,25000,0.05,1.965347,0.795644,0.602278,2.408673,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.01,anchored_box,0.08468,25000,0.05,0.018185,0.012732,0.002929,2.408673,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05396,25000,0.05,105.522881,83.94355,12.574162,2.410092,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.02,pair_max_z,0.71084,25000,0.05,4.653545,3.994239,0.393057,2.410092,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.04712,25000,0.05,1.965347,0.795644,0.602278,2.410092,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.02,anchored_box,0.22024,25000,0.05,0.018185,0.012732,0.002929,2.410092,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0524,25000,0.05,105.522881,83.94355,12.574162,2.411466,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,25000,0.05,4.653545,3.994239,0.393057,2.411466,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.04964,25000,0.05,1.965347,0.795644,0.602278,2.411466,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.04,anchored_box,0.88424,25000,0.05,0.018185,0.012732,0.002929,2.411466,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05556,25000,0.05,105.522881,83.94355,12.574162,2.413628,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,25000,0.05,4.653545,3.994239,0.393057,2.413628,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.054,25000,0.05,1.965347,0.795644,0.602278,2.413628,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,2.413628,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.05752,25000,0.05,105.522881,83.94355,12.574162,2.416039,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,25000,0.05,4.653545,3.994239,0.393057,2.416039,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05664,25000,0.05,1.965347,0.795644,0.602278,2.416039,512,20260635,6/90
A100_6_90_frontier_fine,7000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,2.416039,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.05344,25000,0.05,105.522881,83.94355,12.574162,2.40712,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.0448,25000,0.05,4.653545,3.994239,0.393057,2.40712,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.04884,25000,0.05,1.965347,0.795644,0.602278,2.40712,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.0,anchored_box,0.04816,25000,0.05,0.018185,0.012732,0.002929,2.40712,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05212,25000,0.05,105.522881,83.94355,12.574162,2.409198,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.0446,25000,0.05,4.653545,3.994239,0.393057,2.409198,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.04936,25000,0.05,1.965347,0.795644,0.602278,2.409198,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.02,anchored_box,0.21728,25000,0.05,0.018185,0.012732,0.002929,2.409198,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.05212,25000,0.05,105.522881,83.94355,12.574162,2.409415,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.04284,25000,0.05,4.653545,3.994239,0.393057,2.409415,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0456,25000,0.05,1.965347,0.795644,0.602278,2.409415,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.04,anchored_box,0.83996,25000,0.05,0.018185,0.012732,0.002929,2.409415,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.05128,25000,0.05,105.522881,83.94355,12.574162,2.40852,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.05204,25000,0.05,4.653545,3.994239,0.393057,2.40852,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.04576,25000,0.05,1.965347,0.795644,0.602278,2.40852,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,2.40852,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.05304,25000,0.05,105.522881,83.94355,12.574162,2.405761,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.06616,25000,0.05,4.653545,3.994239,0.393057,2.405761,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.04884,25000,0.05,1.965347,0.795644,0.602278,2.405761,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,2.405761,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0522,25000,0.05,105.522881,83.94355,12.574162,2.399159,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.09076,25000,0.05,4.653545,3.994239,0.393057,2.399159,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.04708,25000,0.05,1.965347,0.795644,0.602278,2.399159,512,20260635,6/90
A100_6_90_frontier_fine,7000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,25000,0.05,0.018185,0.012732,0.002929,2.399159,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.0,marginal_chi2,0.04992,25000,0.05,105.522881,83.94355,12.574162,2.407693,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.0,pair_max_z,0.044,25000,0.05,4.653545,3.994239,0.393057,2.407693,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.0,serial_overlap_z,0.0478,25000,0.05,1.965347,0.795644,0.602278,2.407693,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.0,anchored_box,0.05092,25000,0.05,0.018185,0.012732,0.002929,2.407693,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.02,marginal_chi2,0.05404,25000,0.05,105.522881,83.94355,12.574162,2.415888,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.02,pair_max_z,0.04404,25000,0.05,4.653545,3.994239,0.393057,2.415888,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.02,serial_overlap_z,0.68664,25000,0.05,1.965347,0.795644,0.602278,2.415888,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.02,anchored_box,0.05084,25000,0.05,0.018185,0.012732,0.002929,2.415888,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.04,marginal_chi2,0.0608,25000,0.05,105.522881,83.94355,12.574162,2.42022,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.04,pair_max_z,0.04372,25000,0.05,4.653545,3.994239,0.393057,2.42022,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.04,serial_overlap_z,0.99796,25000,0.05,1.965347,0.795644,0.602278,2.42022,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.04,anchored_box,0.04988,25000,0.05,0.018185,0.012732,0.002929,2.42022,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.06,marginal_chi2,0.0704,25000,0.05,105.522881,83.94355,12.574162,2.423322,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.06,pair_max_z,0.0456,25000,0.05,4.653545,3.994239,0.393057,2.423322,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.06,serial_overlap_z,1.0,25000,0.05,1.965347,0.795644,0.602278,2.423322,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.06,anchored_box,0.05212,25000,0.05,0.018185,0.012732,0.002929,2.423322,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.08,marginal_chi2,0.07288,25000,0.05,105.522881,83.94355,12.574162,2.42593,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.08,pair_max_z,0.04556,25000,0.05,4.653545,3.994239,0.393057,2.42593,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.08,serial_overlap_z,1.0,25000,0.05,1.965347,0.795644,0.602278,2.42593,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.08,anchored_box,0.05404,25000,0.05,0.018185,0.012732,0.002929,2.42593,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.12,marginal_chi2,0.08768,25000,0.05,105.522881,83.94355,12.574162,2.430264,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.12,pair_max_z,0.04496,25000,0.05,4.653545,3.994239,0.393057,2.430264,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.12,serial_overlap_z,1.0,25000,0.05,1.965347,0.795644,0.602278,2.430264,512,20260635,6/90
A100_6_90_frontier_fine,7000,serial_stickiness,0.12,anchored_box,0.0568,25000,0.05,0.018185,0.012732,0.002929,2.430264,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.0,marginal_chi2,0.05084,25000,0.05,105.625992,83.96225,12.577627,19.355525,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.0,pair_max_z,0.04716,25000,0.05,4.520654,3.90047,0.360649,19.355525,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.0,serial_overlap_z,0.0486,25000,0.05,1.958777,0.798054,0.602812,19.355525,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.0,anchored_box,0.04824,25000,0.05,0.012433,0.00871,0.001998,19.355525,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.05,marginal_chi2,0.3804,25000,0.05,105.625992,83.96225,12.577627,19.387175,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.05,pair_max_z,0.0648,25000,0.05,4.520654,3.90047,0.360649,19.387175,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.05,serial_overlap_z,0.04692,25000,0.05,1.958777,0.798054,0.602812,19.387175,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.05,anchored_box,0.7434,25000,0.05,0.012433,0.00871,0.001998,19.387175,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.1,marginal_chi2,0.99692,25000,0.05,105.625992,83.96225,12.577627,19.415372,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.1,pair_max_z,0.20044,25000,0.05,4.520654,3.90047,0.360649,19.415372,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.1,serial_overlap_z,0.05256,25000,0.05,1.958777,0.798054,0.602812,19.415372,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.1,anchored_box,0.99996,25000,0.05,0.012433,0.00871,0.001998,19.415372,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.15,marginal_chi2,1.0,25000,0.05,105.625992,83.96225,12.577627,19.454598,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.15,pair_max_z,0.65244,25000,0.05,4.520654,3.90047,0.360649,19.454598,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.15,serial_overlap_z,0.05248,25000,0.05,1.958777,0.798054,0.602812,19.454598,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.15,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,19.454598,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.2,marginal_chi2,1.0,25000,0.05,105.625992,83.96225,12.577627,19.480562,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.2,pair_max_z,0.98628,25000,0.05,4.520654,3.90047,0.360649,19.480562,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.2,serial_overlap_z,0.06104,25000,0.05,1.958777,0.798054,0.602812,19.480562,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.2,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,19.480562,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.3,marginal_chi2,1.0,25000,0.05,105.625992,83.96225,12.577627,19.530922,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.3,pair_max_z,1.0,25000,0.05,4.520654,3.90047,0.360649,19.530922,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.3,serial_overlap_z,0.11144,25000,0.05,1.958777,0.798054,0.602812,19.530922,512,20260635,6/90
A100_6_90_frontier_fine,15000,hot_marginal,0.3,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,19.530922,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.0,marginal_chi2,0.04932,25000,0.05,105.625992,83.96225,12.577627,5.156175,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.0,pair_max_z,0.04468,25000,0.05,4.520654,3.90047,0.360649,5.156175,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.0,serial_overlap_z,0.04764,25000,0.05,1.958777,0.798054,0.602812,5.156175,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.0,anchored_box,0.0482,25000,0.05,0.012433,0.00871,0.001998,5.156175,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.005,marginal_chi2,0.20372,25000,0.05,105.625992,83.96225,12.577627,5.172712,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.005,pair_max_z,0.99996,25000,0.05,4.520654,3.90047,0.360649,5.172712,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.005,serial_overlap_z,0.0502,25000,0.05,1.958777,0.798054,0.602812,5.172712,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.005,anchored_box,0.08828,25000,0.05,0.012433,0.00871,0.001998,5.172712,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.01,marginal_chi2,0.84432,25000,0.05,105.625992,83.96225,12.577627,5.187636,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.01,pair_max_z,1.0,25000,0.05,4.520654,3.90047,0.360649,5.187636,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.01,serial_overlap_z,0.049,25000,0.05,1.958777,0.798054,0.602812,5.187636,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.01,anchored_box,0.28724,25000,0.05,0.012433,0.00871,0.001998,5.187636,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.02,marginal_chi2,1.0,25000,0.05,105.625992,83.96225,12.577627,5.213948,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.02,pair_max_z,1.0,25000,0.05,4.520654,3.90047,0.360649,5.213948,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.02,serial_overlap_z,0.05112,25000,0.05,1.958777,0.798054,0.602812,5.213948,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.02,anchored_box,0.9984,25000,0.05,0.012433,0.00871,0.001998,5.213948,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.03,marginal_chi2,1.0,25000,0.05,105.625992,83.96225,12.577627,5.237265,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.03,pair_max_z,1.0,25000,0.05,4.520654,3.90047,0.360649,5.237265,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.03,serial_overlap_z,0.06404,25000,0.05,1.958777,0.798054,0.602812,5.237265,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.03,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,5.237265,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.05,marginal_chi2,1.0,25000,0.05,105.625992,83.96225,12.577627,5.275877,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.05,pair_max_z,1.0,25000,0.05,4.520654,3.90047,0.360649,5.275877,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.05,serial_overlap_z,0.15264,25000,0.05,1.958777,0.798054,0.602812,5.275877,512,20260635,6/90
A100_6_90_frontier_fine,15000,pair_injection,0.05,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,5.275877,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.05076,25000,0.05,105.625992,83.96225,12.577627,5.156884,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.0,pair_max_z,0.04488,25000,0.05,4.520654,3.90047,0.360649,5.156884,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0504,25000,0.05,1.958777,0.798054,0.602812,5.156884,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.0,anchored_box,0.05304,25000,0.05,0.012433,0.00871,0.001998,5.156884,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.05204,25000,0.05,105.625992,83.96225,12.577627,5.159408,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.01,pair_max_z,0.33364,25000,0.05,4.520654,3.90047,0.360649,5.159408,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.04816,25000,0.05,1.958777,0.798054,0.602812,5.159408,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.01,anchored_box,0.13028,25000,0.05,0.012433,0.00871,0.001998,5.159408,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.05124,25000,0.05,105.625992,83.96225,12.577627,5.161223,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.02,pair_max_z,0.99832,25000,0.05,4.520654,3.90047,0.360649,5.161223,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.05064,25000,0.05,1.958777,0.798054,0.602812,5.161223,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.02,anchored_box,0.50952,25000,0.05,0.012433,0.00871,0.001998,5.161223,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05356,25000,0.05,105.625992,83.96225,12.577627,5.166266,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,25000,0.05,4.520654,3.90047,0.360649,5.166266,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.049,25000,0.05,1.958777,0.798054,0.602812,5.166266,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.04,anchored_box,0.99992,25000,0.05,0.012433,0.00871,0.001998,5.166266,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.05356,25000,0.05,105.625992,83.96225,12.577627,5.171427,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,25000,0.05,4.520654,3.90047,0.360649,5.171427,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.05564,25000,0.05,1.958777,0.798054,0.602812,5.171427,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,5.171427,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0566,25000,0.05,105.625992,83.96225,12.577627,5.175162,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,25000,0.05,4.520654,3.90047,0.360649,5.175162,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.05712,25000,0.05,1.958777,0.798054,0.602812,5.175162,512,20260635,6/90
A100_6_90_frontier_fine,15000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,5.175162,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.05096,25000,0.05,105.625992,83.96225,12.577627,5.157294,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.04456,25000,0.05,4.520654,3.90047,0.360649,5.157294,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.05116,25000,0.05,1.958777,0.798054,0.602812,5.157294,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0486,25000,0.05,0.012433,0.00871,0.001998,5.157294,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.05196,25000,0.05,105.625992,83.96225,12.577627,5.160501,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.04636,25000,0.05,4.520654,3.90047,0.360649,5.160501,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0486,25000,0.05,1.958777,0.798054,0.602812,5.160501,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.02,anchored_box,0.48212,25000,0.05,0.012433,0.00871,0.001998,5.160501,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.04924,25000,0.05,105.625992,83.96225,12.577627,5.160882,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.05368,25000,0.05,4.520654,3.90047,0.360649,5.160882,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0506,25000,0.05,1.958777,0.798054,0.602812,5.160882,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.04,anchored_box,0.99924,25000,0.05,0.012433,0.00871,0.001998,5.160882,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.05316,25000,0.05,105.625992,83.96225,12.577627,5.159467,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.06568,25000,0.05,4.520654,3.90047,0.360649,5.159467,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.04904,25000,0.05,1.958777,0.798054,0.602812,5.159467,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,5.159467,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.05144,25000,0.05,105.625992,83.96225,12.577627,5.154998,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.0882,25000,0.05,4.520654,3.90047,0.360649,5.154998,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.04908,25000,0.05,1.958777,0.798054,0.602812,5.154998,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,5.154998,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.049,25000,0.05,105.625992,83.96225,12.577627,5.13945,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1936,25000,0.05,4.520654,3.90047,0.360649,5.13945,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0512,25000,0.05,1.958777,0.798054,0.602812,5.13945,512,20260635,6/90
A100_6_90_frontier_fine,15000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,25000,0.05,0.012433,0.00871,0.001998,5.13945,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.0,marginal_chi2,0.04956,25000,0.05,105.625992,83.96225,12.577627,5.15709,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.0,pair_max_z,0.0482,25000,0.05,4.520654,3.90047,0.360649,5.15709,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.0,serial_overlap_z,0.04912,25000,0.05,1.958777,0.798054,0.602812,5.15709,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.0,anchored_box,0.0498,25000,0.05,0.012433,0.00871,0.001998,5.15709,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.02,marginal_chi2,0.05296,25000,0.05,105.625992,83.96225,12.577627,5.175084,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.02,pair_max_z,0.04744,25000,0.05,4.520654,3.90047,0.360649,5.175084,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.02,serial_overlap_z,0.9498,25000,0.05,1.958777,0.798054,0.602812,5.175084,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.02,anchored_box,0.04844,25000,0.05,0.012433,0.00871,0.001998,5.175084,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.04,marginal_chi2,0.05912,25000,0.05,105.625992,83.96225,12.577627,5.182977,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.04,pair_max_z,0.0472,25000,0.05,4.520654,3.90047,0.360649,5.182977,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.04,serial_overlap_z,1.0,25000,0.05,1.958777,0.798054,0.602812,5.182977,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.04,anchored_box,0.05212,25000,0.05,0.012433,0.00871,0.001998,5.182977,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.06,marginal_chi2,0.06476,25000,0.05,105.625992,83.96225,12.577627,5.191124,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.06,pair_max_z,0.04736,25000,0.05,4.520654,3.90047,0.360649,5.191124,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.06,serial_overlap_z,1.0,25000,0.05,1.958777,0.798054,0.602812,5.191124,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.06,anchored_box,0.05216,25000,0.05,0.012433,0.00871,0.001998,5.191124,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.08,marginal_chi2,0.07428,25000,0.05,105.625992,83.96225,12.577627,5.196626,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.08,pair_max_z,0.04752,25000,0.05,4.520654,3.90047,0.360649,5.196626,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.08,serial_overlap_z,1.0,25000,0.05,1.958777,0.798054,0.602812,5.196626,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.08,anchored_box,0.0536,25000,0.05,0.012433,0.00871,0.001998,5.196626,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.12,marginal_chi2,0.08332,25000,0.05,105.625992,83.96225,12.577627,5.205417,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.12,pair_max_z,0.04752,25000,0.05,4.520654,3.90047,0.360649,5.205417,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.12,serial_overlap_z,1.0,25000,0.05,1.958777,0.798054,0.602812,5.205417,512,20260635,6/90
A100_6_90_frontier_fine,15000,serial_stickiness,0.12,anchored_box,0.05492,25000,0.05,0.012433,0.00871,0.001998,5.205417,512,20260635,6/90
A100_6_90,1000,hot_marginal,0.0,marginal_chi2,0.0499,10000,0.05,105.809998,84.006569,12.618399,1.104755,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.0,pair_max_z,0.1356,10000,0.05,5.308754,4.518975,0.519356,1.104755,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.0,serial_overlap_z,0.0521,10000,0.05,1.950767,0.799577,0.602499,1.104755,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.0,anchored_box,0.0525,10000,0.05,0.046055,0.031643,0.007721,1.104755,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.05,marginal_chi2,0.0564,10000,0.05,105.809998,84.006569,12.618399,1.106979,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.05,pair_max_z,0.1411,10000,0.05,5.308754,4.518975,0.519356,1.106979,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.05,serial_overlap_z,0.0499,10000,0.05,1.950767,0.799577,0.602499,1.106979,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.05,anchored_box,0.0898,10000,0.05,0.046055,0.031643,0.007721,1.106979,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.1,marginal_chi2,0.1066,10000,0.05,105.809998,84.006569,12.618399,1.109386,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.1,pair_max_z,0.1507,10000,0.05,5.308754,4.518975,0.519356,1.109386,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.1,serial_overlap_z,0.0555,10000,0.05,1.950767,0.799577,0.602499,1.109386,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.1,anchored_box,0.2502,10000,0.05,0.046055,0.031643,0.007721,1.109386,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.15,marginal_chi2,0.2308,10000,0.05,105.809998,84.006569,12.618399,1.108945,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.15,pair_max_z,0.1707,10000,0.05,5.308754,4.518975,0.519356,1.108945,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.15,serial_overlap_z,0.0547,10000,0.05,1.950767,0.799577,0.602499,1.108945,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.15,anchored_box,0.5513,10000,0.05,0.046055,0.031643,0.007721,1.108945,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.2,marginal_chi2,0.4643,10000,0.05,105.809998,84.006569,12.618399,1.114003,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.2,pair_max_z,0.2108,10000,0.05,5.308754,4.518975,0.519356,1.114003,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.2,serial_overlap_z,0.0518,10000,0.05,1.950767,0.799577,0.602499,1.114003,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.2,anchored_box,0.8401,10000,0.05,0.046055,0.031643,0.007721,1.114003,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.3,marginal_chi2,0.9437,10000,0.05,105.809998,84.006569,12.618399,1.11536,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.3,pair_max_z,0.3809,10000,0.05,5.308754,4.518975,0.519356,1.11536,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.3,serial_overlap_z,0.0571,10000,0.05,1.950767,0.799577,0.602499,1.11536,256,20260624,6/90
A100_6_90,1000,hot_marginal,0.3,anchored_box,0.9975,10000,0.05,0.046055,0.031643,0.007721,1.11536,256,20260624,6/90
A100_6_90,1000,pair_injection,0.0,marginal_chi2,0.0472,10000,0.05,105.809998,84.006569,12.618399,0.157472,256,20260624,6/90
A100_6_90,1000,pair_injection,0.0,pair_max_z,0.1351,10000,0.05,5.308754,4.518975,0.519356,0.157472,256,20260624,6/90
A100_6_90,1000,pair_injection,0.0,serial_overlap_z,0.0525,10000,0.05,1.950767,0.799577,0.602499,0.157472,256,20260624,6/90
A100_6_90,1000,pair_injection,0.0,anchored_box,0.0485,10000,0.05,0.046055,0.031643,0.007721,0.157472,256,20260624,6/90
A100_6_90,1000,pair_injection,0.005,marginal_chi2,0.0575,10000,0.05,105.809998,84.006569,12.618399,0.15803,256,20260624,6/90
A100_6_90,1000,pair_injection,0.005,pair_max_z,0.1883,10000,0.05,5.308754,4.518975,0.519356,0.15803,256,20260624,6/90
A100_6_90,1000,pair_injection,0.005,serial_overlap_z,0.0498,10000,0.05,1.950767,0.799577,0.602499,0.15803,256,20260624,6/90
A100_6_90,1000,pair_injection,0.005,anchored_box,0.0488,10000,0.05,0.046055,0.031643,0.007721,0.15803,256,20260624,6/90
A100_6_90,1000,pair_injection,0.01,marginal_chi2,0.0789,10000,0.05,105.809998,84.006569,12.618399,0.15897,256,20260624,6/90
A100_6_90,1000,pair_injection,0.01,pair_max_z,0.5768,10000,0.05,5.308754,4.518975,0.519356,0.15897,256,20260624,6/90
A100_6_90,1000,pair_injection,0.01,serial_overlap_z,0.0515,10000,0.05,1.950767,0.799577,0.602499,0.15897,256,20260624,6/90
A100_6_90,1000,pair_injection,0.01,anchored_box,0.0647,10000,0.05,0.046055,0.031643,0.007721,0.15897,256,20260624,6/90
A100_6_90,1000,pair_injection,0.02,marginal_chi2,0.2184,10000,0.05,105.809998,84.006569,12.618399,0.159977,256,20260624,6/90
A100_6_90,1000,pair_injection,0.02,pair_max_z,0.99,10000,0.05,5.308754,4.518975,0.519356,0.159977,256,20260624,6/90
A100_6_90,1000,pair_injection,0.02,serial_overlap_z,0.0547,10000,0.05,1.950767,0.799577,0.602499,0.159977,256,20260624,6/90
A100_6_90,1000,pair_injection,0.02,anchored_box,0.0982,10000,0.05,0.046055,0.031643,0.007721,0.159977,256,20260624,6/90
A100_6_90,1000,pair_injection,0.03,marginal_chi2,0.5208,10000,0.05,105.809998,84.006569,12.618399,0.161025,256,20260624,6/90
A100_6_90,1000,pair_injection,0.03,pair_max_z,1.0,10000,0.05,5.308754,4.518975,0.519356,0.161025,256,20260624,6/90
A100_6_90,1000,pair_injection,0.03,serial_overlap_z,0.0513,10000,0.05,1.950767,0.799577,0.602499,0.161025,256,20260624,6/90
A100_6_90,1000,pair_injection,0.03,anchored_box,0.1792,10000,0.05,0.046055,0.031643,0.007721,0.161025,256,20260624,6/90
A100_6_90,1000,pair_injection,0.05,marginal_chi2,0.9689,10000,0.05,105.809998,84.006569,12.618399,0.162387,256,20260624,6/90
A100_6_90,1000,pair_injection,0.05,pair_max_z,1.0,10000,0.05,5.308754,4.518975,0.519356,0.162387,256,20260624,6/90
A100_6_90,1000,pair_injection,0.05,serial_overlap_z,0.0613,10000,0.05,1.950767,0.799577,0.602499,0.162387,256,20260624,6/90
A100_6_90,1000,pair_injection,0.05,anchored_box,0.5629,10000,0.05,0.046055,0.031643,0.007721,0.162387,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0527,10000,0.05,105.809998,84.006569,12.618399,0.157343,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.0,pair_max_z,0.1413,10000,0.05,5.308754,4.518975,0.519356,0.157343,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0496,10000,0.05,1.950767,0.799577,0.602499,0.157343,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.0,anchored_box,0.0532,10000,0.05,0.046055,0.031643,0.007721,0.157343,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0495,10000,0.05,105.809998,84.006569,12.618399,0.157201,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.01,pair_max_z,0.1499,10000,0.05,5.308754,4.518975,0.519356,0.157201,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.053,10000,0.05,1.950767,0.799577,0.602499,0.157201,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.01,anchored_box,0.0521,10000,0.05,0.046055,0.031643,0.007721,0.157201,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0482,10000,0.05,105.809998,84.006569,12.618399,0.157219,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.02,pair_max_z,0.2227,10000,0.05,5.308754,4.518975,0.519356,0.157219,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0478,10000,0.05,1.950767,0.799577,0.602499,0.157219,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.02,anchored_box,0.06,10000,0.05,0.046055,0.031643,0.007721,0.157219,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0484,10000,0.05,105.809998,84.006569,12.618399,0.157062,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.04,pair_max_z,0.6012,10000,0.05,5.308754,4.518975,0.519356,0.157062,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.054,10000,0.05,1.950767,0.799577,0.602499,0.157062,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.04,anchored_box,0.1154,10000,0.05,0.046055,0.031643,0.007721,0.157062,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0495,10000,0.05,105.809998,84.006569,12.618399,0.156759,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.08,pair_max_z,0.9972,10000,0.05,5.308754,4.518975,0.519356,0.156759,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0505,10000,0.05,1.950767,0.799577,0.602499,0.156759,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.08,anchored_box,0.4485,10000,0.05,0.046055,0.031643,0.007721,0.156759,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0565,10000,0.05,105.809998,84.006569,12.618399,0.155837,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,10000,0.05,5.308754,4.518975,0.519356,0.155837,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0583,10000,0.05,1.950767,0.799577,0.602499,0.155837,256,20260624,6/90
A100_6_90,1000,block_cluster_marginal_preserving,0.12,anchored_box,0.8853,10000,0.05,0.046055,0.031643,0.007721,0.155837,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0497,10000,0.05,105.809998,84.006569,12.618399,0.157566,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.14,10000,0.05,5.308754,4.518975,0.519356,0.157566,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0552,10000,0.05,1.950767,0.799577,0.602499,0.157566,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0536,10000,0.05,0.046055,0.031643,0.007721,0.157566,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0538,10000,0.05,105.809998,84.006569,12.618399,0.157596,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.1347,10000,0.05,5.308754,4.518975,0.519356,0.157596,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0506,10000,0.05,1.950767,0.799577,0.602499,0.157596,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.02,anchored_box,0.0647,10000,0.05,0.046055,0.031643,0.007721,0.157596,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0485,10000,0.05,105.809998,84.006569,12.618399,0.158062,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.1352,10000,0.05,5.308754,4.518975,0.519356,0.158062,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0567,10000,0.05,1.950767,0.799577,0.602499,0.158062,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.04,anchored_box,0.1337,10000,0.05,0.046055,0.031643,0.007721,0.158062,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0498,10000,0.05,105.809998,84.006569,12.618399,0.157797,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.1418,10000,0.05,5.308754,4.518975,0.519356,0.157797,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0491,10000,0.05,1.950767,0.799577,0.602499,0.157797,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.08,anchored_box,0.5647,10000,0.05,0.046055,0.031643,0.007721,0.157797,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0494,10000,0.05,105.809998,84.006569,12.618399,0.157945,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.1532,10000,0.05,5.308754,4.518975,0.519356,0.157945,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0502,10000,0.05,1.950767,0.799577,0.602499,0.157945,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.12,anchored_box,0.9604,10000,0.05,0.046055,0.031643,0.007721,0.157945,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0503,10000,0.05,105.809998,84.006569,12.618399,0.157467,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1699,10000,0.05,5.308754,4.518975,0.519356,0.157467,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0551,10000,0.05,1.950767,0.799577,0.602499,0.157467,256,20260624,6/90
A100_6_90,1000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,10000,0.05,0.046055,0.031643,0.007721,0.157467,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.0,marginal_chi2,0.05,10000,0.05,105.809998,84.006569,12.618399,0.157612,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.0,pair_max_z,0.1305,10000,0.05,5.308754,4.518975,0.519356,0.157612,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.0,serial_overlap_z,0.0475,10000,0.05,1.950767,0.799577,0.602499,0.157612,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.0,anchored_box,0.0509,10000,0.05,0.046055,0.031643,0.007721,0.157612,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.02,marginal_chi2,0.0537,10000,0.05,105.809998,84.006569,12.618399,0.158675,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.02,pair_max_z,0.132,10000,0.05,5.308754,4.518975,0.519356,0.158675,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.02,serial_overlap_z,0.1639,10000,0.05,1.950767,0.799577,0.602499,0.158675,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.02,anchored_box,0.0491,10000,0.05,0.046055,0.031643,0.007721,0.158675,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.04,marginal_chi2,0.0605,10000,0.05,105.809998,84.006569,12.618399,0.159339,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.04,pair_max_z,0.1435,10000,0.05,5.308754,4.518975,0.519356,0.159339,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.04,serial_overlap_z,0.4615,10000,0.05,1.950767,0.799577,0.602499,0.159339,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.04,anchored_box,0.052,10000,0.05,0.046055,0.031643,0.007721,0.159339,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.06,marginal_chi2,0.0635,10000,0.05,105.809998,84.006569,12.618399,0.15975,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.06,pair_max_z,0.1349,10000,0.05,5.308754,4.518975,0.519356,0.15975,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.06,serial_overlap_z,0.7888,10000,0.05,1.950767,0.799577,0.602499,0.15975,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.06,anchored_box,0.0524,10000,0.05,0.046055,0.031643,0.007721,0.15975,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.08,marginal_chi2,0.0749,10000,0.05,105.809998,84.006569,12.618399,0.160241,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.08,pair_max_z,0.1397,10000,0.05,5.308754,4.518975,0.519356,0.160241,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.08,serial_overlap_z,0.9508,10000,0.05,1.950767,0.799577,0.602499,0.160241,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.08,anchored_box,0.0549,10000,0.05,0.046055,0.031643,0.007721,0.160241,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.12,marginal_chi2,0.0897,10000,0.05,105.809998,84.006569,12.618399,0.160321,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.12,pair_max_z,0.1429,10000,0.05,5.308754,4.518975,0.519356,0.160321,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.12,serial_overlap_z,0.9999,10000,0.05,1.950767,0.799577,0.602499,0.160321,256,20260624,6/90
A100_6_90,1000,serial_stickiness,0.12,anchored_box,0.0582,10000,0.05,0.046055,0.031643,0.007721,0.160321,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.0,marginal_chi2,0.0469,10000,0.05,105.678017,84.005165,12.60316,5.505723,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.0,pair_max_z,0.1074,10000,0.05,4.693666,4.056452,0.40896,5.505723,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.0,serial_overlap_z,0.0544,10000,0.05,1.963325,0.795402,0.602882,5.505723,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.0,anchored_box,0.0486,10000,0.05,0.020702,0.014166,0.003493,5.505723,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.05,marginal_chi2,0.1233,10000,0.05,105.678017,84.005165,12.60316,5.524519,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.05,pair_max_z,0.1089,10000,0.05,4.693666,4.056452,0.40896,5.524519,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.05,serial_overlap_z,0.0512,10000,0.05,1.963325,0.795402,0.602882,5.524519,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.05,anchored_box,0.2966,10000,0.05,0.020702,0.014166,0.003493,5.524519,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.1,marginal_chi2,0.552,10000,0.05,105.678017,84.005165,12.60316,5.530598,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.1,pair_max_z,0.1553,10000,0.05,4.693666,4.056452,0.40896,5.530598,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.1,serial_overlap_z,0.0543,10000,0.05,1.963325,0.795402,0.602882,5.530598,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.1,anchored_box,0.9048,10000,0.05,0.020702,0.014166,0.003493,5.530598,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.15,marginal_chi2,0.9733,10000,0.05,105.678017,84.005165,12.60316,5.544805,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.15,pair_max_z,0.294,10000,0.05,4.693666,4.056452,0.40896,5.544805,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.15,serial_overlap_z,0.053,10000,0.05,1.963325,0.795402,0.602882,5.544805,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.15,anchored_box,0.9992,10000,0.05,0.020702,0.014166,0.003493,5.544805,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.2,marginal_chi2,0.9999,10000,0.05,105.678017,84.005165,12.60316,5.555521,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.2,pair_max_z,0.5545,10000,0.05,4.693666,4.056452,0.40896,5.555521,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.2,serial_overlap_z,0.0565,10000,0.05,1.963325,0.795402,0.602882,5.555521,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.2,anchored_box,1.0,10000,0.05,0.020702,0.014166,0.003493,5.555521,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.3,marginal_chi2,1.0,10000,0.05,105.678017,84.005165,12.60316,5.572547,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.3,pair_max_z,0.9847,10000,0.05,4.693666,4.056452,0.40896,5.572547,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.3,serial_overlap_z,0.0713,10000,0.05,1.963325,0.795402,0.602882,5.572547,256,20260624,6/90
A100_6_90,5000,hot_marginal,0.3,anchored_box,1.0,10000,0.05,0.020702,0.014166,0.003493,5.572547,256,20260624,6/90
A100_6_90,5000,pair_injection,0.0,marginal_chi2,0.0491,10000,0.05,105.678017,84.005165,12.60316,0.780974,256,20260624,6/90
A100_6_90,5000,pair_injection,0.0,pair_max_z,0.1069,10000,0.05,4.693666,4.056452,0.40896,0.780974,256,20260624,6/90
A100_6_90,5000,pair_injection,0.0,serial_overlap_z,0.0532,10000,0.05,1.963325,0.795402,0.602882,0.780974,256,20260624,6/90
A100_6_90,5000,pair_injection,0.0,anchored_box,0.0501,10000,0.05,0.020702,0.014166,0.003493,0.780974,256,20260624,6/90
A100_6_90,5000,pair_injection,0.005,marginal_chi2,0.0823,10000,0.05,105.678017,84.005165,12.60316,0.7854,256,20260624,6/90
A100_6_90,5000,pair_injection,0.005,pair_max_z,0.794,10000,0.05,4.693666,4.056452,0.40896,0.7854,256,20260624,6/90
A100_6_90,5000,pair_injection,0.005,serial_overlap_z,0.0501,10000,0.05,1.963325,0.795402,0.602882,0.7854,256,20260624,6/90
A100_6_90,5000,pair_injection,0.005,anchored_box,0.0652,10000,0.05,0.020702,0.014166,0.003493,0.7854,256,20260624,6/90
A100_6_90,5000,pair_injection,0.01,marginal_chi2,0.2738,10000,0.05,105.678017,84.005165,12.60316,0.788306,256,20260624,6/90
A100_6_90,5000,pair_injection,0.01,pair_max_z,1.0,10000,0.05,4.693666,4.056452,0.40896,0.788306,256,20260624,6/90
A100_6_90,5000,pair_injection,0.01,serial_overlap_z,0.0495,10000,0.05,1.963325,0.795402,0.602882,0.788306,256,20260624,6/90
A100_6_90,5000,pair_injection,0.01,anchored_box,0.1133,10000,0.05,0.020702,0.014166,0.003493,0.788306,256,20260624,6/90
A100_6_90,5000,pair_injection,0.02,marginal_chi2,0.9407,10000,0.05,105.678017,84.005165,12.60316,0.79445,256,20260624,6/90
A100_6_90,5000,pair_injection,0.02,pair_max_z,1.0,10000,0.05,4.693666,4.056452,0.40896,0.79445,256,20260624,6/90
A100_6_90,5000,pair_injection,0.02,serial_overlap_z,0.0554,10000,0.05,1.963325,0.795402,0.602882,0.79445,256,20260624,6/90
A100_6_90,5000,pair_injection,0.02,anchored_box,0.3915,10000,0.05,0.020702,0.014166,0.003493,0.79445,256,20260624,6/90
A100_6_90,5000,pair_injection,0.03,marginal_chi2,0.9999,10000,0.05,105.678017,84.005165,12.60316,0.79892,256,20260624,6/90
A100_6_90,5000,pair_injection,0.03,pair_max_z,1.0,10000,0.05,4.693666,4.056452,0.40896,0.79892,256,20260624,6/90
A100_6_90,5000,pair_injection,0.03,serial_overlap_z,0.0545,10000,0.05,1.963325,0.795402,0.602882,0.79892,256,20260624,6/90
A100_6_90,5000,pair_injection,0.03,anchored_box,0.9538,10000,0.05,0.020702,0.014166,0.003493,0.79892,256,20260624,6/90
A100_6_90,5000,pair_injection,0.05,marginal_chi2,1.0,10000,0.05,105.678017,84.005165,12.60316,0.807108,256,20260624,6/90
A100_6_90,5000,pair_injection,0.05,pair_max_z,1.0,10000,0.05,4.693666,4.056452,0.40896,0.807108,256,20260624,6/90
A100_6_90,5000,pair_injection,0.05,serial_overlap_z,0.0932,10000,0.05,1.963325,0.795402,0.602882,0.807108,256,20260624,6/90
A100_6_90,5000,pair_injection,0.05,anchored_box,1.0,10000,0.05,0.020702,0.014166,0.003493,0.807108,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0493,10000,0.05,105.678017,84.005165,12.60316,0.78067,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.0,pair_max_z,0.1077,10000,0.05,4.693666,4.056452,0.40896,0.78067,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.0523,10000,0.05,1.963325,0.795402,0.602882,0.78067,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.0,anchored_box,0.051,10000,0.05,0.020702,0.014166,0.003493,0.78067,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0464,10000,0.05,105.678017,84.005165,12.60316,0.781204,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.01,pair_max_z,0.182,10000,0.05,4.693666,4.056452,0.40896,0.781204,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0519,10000,0.05,1.963325,0.795402,0.602882,0.781204,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.01,anchored_box,0.0645,10000,0.05,0.020702,0.014166,0.003493,0.781204,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0493,10000,0.05,105.678017,84.005165,12.60316,0.780284,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.02,pair_max_z,0.6823,10000,0.05,4.693666,4.056452,0.40896,0.780284,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0527,10000,0.05,1.963325,0.795402,0.602882,0.780284,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.02,anchored_box,0.1262,10000,0.05,0.020702,0.014166,0.003493,0.780284,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0514,10000,0.05,105.678017,84.005165,12.60316,0.779921,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,10000,0.05,4.693666,4.056452,0.40896,0.779921,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.0516,10000,0.05,1.963325,0.795402,0.602882,0.779921,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.5452,10000,0.05,0.020702,0.014166,0.003493,0.779921,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0556,10000,0.05,105.678017,84.005165,12.60316,0.776685,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,10000,0.05,4.693666,4.056452,0.40896,0.776685,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0566,10000,0.05,1.963325,0.795402,0.602882,0.776685,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,10000,0.05,0.020702,0.014166,0.003493,0.776685,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0572,10000,0.05,105.678017,84.005165,12.60316,0.77348,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,10000,0.05,4.693666,4.056452,0.40896,0.77348,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0627,10000,0.05,1.963325,0.795402,0.602882,0.77348,256,20260624,6/90
A100_6_90,5000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,10000,0.05,0.020702,0.014166,0.003493,0.77348,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.048,10000,0.05,105.678017,84.005165,12.60316,0.781182,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.0976,10000,0.05,4.693666,4.056452,0.40896,0.781182,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0496,10000,0.05,1.963325,0.795402,0.602882,0.781182,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0476,10000,0.05,0.020702,0.014166,0.003493,0.781182,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0532,10000,0.05,105.678017,84.005165,12.60316,0.783755,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.108,10000,0.05,4.693666,4.056452,0.40896,0.783755,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.053,10000,0.05,1.963325,0.795402,0.602882,0.783755,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.02,anchored_box,0.1759,10000,0.05,0.020702,0.014166,0.003493,0.783755,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0533,10000,0.05,105.678017,84.005165,12.60316,0.783637,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.1076,10000,0.05,4.693666,4.056452,0.40896,0.783637,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0497,10000,0.05,1.963325,0.795402,0.602882,0.783637,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.7052,10000,0.05,0.020702,0.014166,0.003493,0.783637,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0505,10000,0.05,105.678017,84.005165,12.60316,0.784792,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.1171,10000,0.05,4.693666,4.056452,0.40896,0.784792,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0482,10000,0.05,1.963325,0.795402,0.602882,0.784792,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,10000,0.05,0.020702,0.014166,0.003493,0.784792,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0512,10000,0.05,105.678017,84.005165,12.60316,0.78368,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.1297,10000,0.05,4.693666,4.056452,0.40896,0.78368,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0498,10000,0.05,1.963325,0.795402,0.602882,0.78368,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,10000,0.05,0.020702,0.014166,0.003493,0.78368,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0518,10000,0.05,105.678017,84.005165,12.60316,0.781883,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1755,10000,0.05,4.693666,4.056452,0.40896,0.781883,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.05,10000,0.05,1.963325,0.795402,0.602882,0.781883,256,20260624,6/90
A100_6_90,5000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,10000,0.05,0.020702,0.014166,0.003493,0.781883,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.0,marginal_chi2,0.053,10000,0.05,105.678017,84.005165,12.60316,0.78118,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.0,pair_max_z,0.0976,10000,0.05,4.693666,4.056452,0.40896,0.78118,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.0,serial_overlap_z,0.0513,10000,0.05,1.963325,0.795402,0.602882,0.78118,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.0,anchored_box,0.0486,10000,0.05,0.020702,0.014166,0.003493,0.78118,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.02,marginal_chi2,0.0564,10000,0.05,105.678017,84.005165,12.60316,0.787882,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.02,pair_max_z,0.1074,10000,0.05,4.693666,4.056452,0.40896,0.787882,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.02,serial_overlap_z,0.5481,10000,0.05,1.963325,0.795402,0.602882,0.787882,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.02,anchored_box,0.0433,10000,0.05,0.020702,0.014166,0.003493,0.787882,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.04,marginal_chi2,0.062,10000,0.05,105.678017,84.005165,12.60316,0.790772,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.04,pair_max_z,0.1047,10000,0.05,4.693666,4.056452,0.40896,0.790772,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.04,serial_overlap_z,0.9856,10000,0.05,1.963325,0.795402,0.602882,0.790772,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.04,anchored_box,0.0499,10000,0.05,0.020702,0.014166,0.003493,0.790772,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.06,marginal_chi2,0.0631,10000,0.05,105.678017,84.005165,12.60316,0.793563,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.06,pair_max_z,0.1084,10000,0.05,4.693666,4.056452,0.40896,0.793563,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.06,serial_overlap_z,1.0,10000,0.05,1.963325,0.795402,0.602882,0.793563,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.06,anchored_box,0.051,10000,0.05,0.020702,0.014166,0.003493,0.793563,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.08,marginal_chi2,0.0719,10000,0.05,105.678017,84.005165,12.60316,0.794485,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.08,pair_max_z,0.1092,10000,0.05,4.693666,4.056452,0.40896,0.794485,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.08,serial_overlap_z,1.0,10000,0.05,1.963325,0.795402,0.602882,0.794485,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.08,anchored_box,0.0532,10000,0.05,0.020702,0.014166,0.003493,0.794485,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.12,marginal_chi2,0.085,10000,0.05,105.678017,84.005165,12.60316,0.797423,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.12,pair_max_z,0.0986,10000,0.05,4.693666,4.056452,0.40896,0.797423,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.12,serial_overlap_z,1.0,10000,0.05,1.963325,0.795402,0.602882,0.797423,256,20260624,6/90
A100_6_90,5000,serial_stickiness,0.12,anchored_box,0.0526,10000,0.05,0.020702,0.014166,0.003493,0.797423,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.0,marginal_chi2,0.0511,10000,0.05,105.999001,84.028183,12.666769,11.039696,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.0,pair_max_z,0.0599,10000,0.05,4.673348,3.942255,0.374557,11.039696,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.0,serial_overlap_z,0.049,10000,0.05,1.961015,0.795382,0.601723,11.039696,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.0,anchored_box,0.0541,10000,0.05,0.014546,0.010009,0.002459,11.039696,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.05,marginal_chi2,0.2382,10000,0.05,105.999001,84.028183,12.666769,11.061422,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.05,pair_max_z,0.0724,10000,0.05,4.673348,3.942255,0.374557,11.061422,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.05,serial_overlap_z,0.0494,10000,0.05,1.961015,0.795382,0.601723,11.061422,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.05,anchored_box,0.5805,10000,0.05,0.014546,0.010009,0.002459,11.061422,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.1,marginal_chi2,0.9332,10000,0.05,105.999001,84.028183,12.666769,11.069746,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.1,pair_max_z,0.1641,10000,0.05,4.673348,3.942255,0.374557,11.069746,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.1,serial_overlap_z,0.0526,10000,0.05,1.961015,0.795382,0.601723,11.069746,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.1,anchored_box,0.999,10000,0.05,0.014546,0.010009,0.002459,11.069746,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.15,marginal_chi2,1.0,10000,0.05,105.999001,84.028183,12.666769,11.095488,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.15,pair_max_z,0.4429,10000,0.05,4.673348,3.942255,0.374557,11.095488,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.15,serial_overlap_z,0.0534,10000,0.05,1.961015,0.795382,0.601723,11.095488,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.15,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,11.095488,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.2,marginal_chi2,1.0,10000,0.05,105.999001,84.028183,12.666769,11.112666,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.2,pair_max_z,0.8679,10000,0.05,4.673348,3.942255,0.374557,11.112666,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.2,serial_overlap_z,0.0571,10000,0.05,1.961015,0.795382,0.601723,11.112666,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.2,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,11.112666,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.3,marginal_chi2,1.0,10000,0.05,105.999001,84.028183,12.666769,11.142004,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.3,pair_max_z,1.0,10000,0.05,4.673348,3.942255,0.374557,11.142004,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.3,serial_overlap_z,0.0962,10000,0.05,1.961015,0.795382,0.601723,11.142004,256,20260624,6/90
A100_6_90,10000,hot_marginal,0.3,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,11.142004,256,20260624,6/90
A100_6_90,10000,pair_injection,0.0,marginal_chi2,0.0486,10000,0.05,105.999001,84.028183,12.666769,1.561904,256,20260624,6/90
A100_6_90,10000,pair_injection,0.0,pair_max_z,0.0595,10000,0.05,4.673348,3.942255,0.374557,1.561904,256,20260624,6/90
A100_6_90,10000,pair_injection,0.0,serial_overlap_z,0.0532,10000,0.05,1.961015,0.795382,0.601723,1.561904,256,20260624,6/90
A100_6_90,10000,pair_injection,0.0,anchored_box,0.0521,10000,0.05,0.014546,0.010009,0.002459,1.561904,256,20260624,6/90
A100_6_90,10000,pair_injection,0.005,marginal_chi2,0.1293,10000,0.05,105.999001,84.028183,12.666769,1.568669,256,20260624,6/90
A100_6_90,10000,pair_injection,0.005,pair_max_z,0.9931,10000,0.05,4.673348,3.942255,0.374557,1.568669,256,20260624,6/90
A100_6_90,10000,pair_injection,0.005,serial_overlap_z,0.0534,10000,0.05,1.961015,0.795382,0.601723,1.568669,256,20260624,6/90
A100_6_90,10000,pair_injection,0.005,anchored_box,0.0788,10000,0.05,0.014546,0.010009,0.002459,1.568669,256,20260624,6/90
A100_6_90,10000,pair_injection,0.01,marginal_chi2,0.5917,10000,0.05,105.999001,84.028183,12.666769,1.576608,256,20260624,6/90
A100_6_90,10000,pair_injection,0.01,pair_max_z,1.0,10000,0.05,4.673348,3.942255,0.374557,1.576608,256,20260624,6/90
A100_6_90,10000,pair_injection,0.01,serial_overlap_z,0.0526,10000,0.05,1.961015,0.795382,0.601723,1.576608,256,20260624,6/90
A100_6_90,10000,pair_injection,0.01,anchored_box,0.1765,10000,0.05,0.014546,0.010009,0.002459,1.576608,256,20260624,6/90
A100_6_90,10000,pair_injection,0.02,marginal_chi2,0.9998,10000,0.05,105.999001,84.028183,12.666769,1.586893,256,20260624,6/90
A100_6_90,10000,pair_injection,0.02,pair_max_z,1.0,10000,0.05,4.673348,3.942255,0.374557,1.586893,256,20260624,6/90
A100_6_90,10000,pair_injection,0.02,serial_overlap_z,0.0495,10000,0.05,1.961015,0.795382,0.601723,1.586893,256,20260624,6/90
A100_6_90,10000,pair_injection,0.02,anchored_box,0.9185,10000,0.05,0.014546,0.010009,0.002459,1.586893,256,20260624,6/90
A100_6_90,10000,pair_injection,0.03,marginal_chi2,1.0,10000,0.05,105.999001,84.028183,12.666769,1.597606,256,20260624,6/90
A100_6_90,10000,pair_injection,0.03,pair_max_z,1.0,10000,0.05,4.673348,3.942255,0.374557,1.597606,256,20260624,6/90
A100_6_90,10000,pair_injection,0.03,serial_overlap_z,0.0619,10000,0.05,1.961015,0.795382,0.601723,1.597606,256,20260624,6/90
A100_6_90,10000,pair_injection,0.03,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,1.597606,256,20260624,6/90
A100_6_90,10000,pair_injection,0.05,marginal_chi2,1.0,10000,0.05,105.999001,84.028183,12.666769,1.611817,256,20260624,6/90
A100_6_90,10000,pair_injection,0.05,pair_max_z,1.0,10000,0.05,4.673348,3.942255,0.374557,1.611817,256,20260624,6/90
A100_6_90,10000,pair_injection,0.05,serial_overlap_z,0.1296,10000,0.05,1.961015,0.795382,0.601723,1.611817,256,20260624,6/90
A100_6_90,10000,pair_injection,0.05,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,1.611817,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.0,marginal_chi2,0.0435,10000,0.05,105.999001,84.028183,12.666769,1.561681,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.0,pair_max_z,0.059,10000,0.05,4.673348,3.942255,0.374557,1.561681,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.0,serial_overlap_z,0.047,10000,0.05,1.961015,0.795382,0.601723,1.561681,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.0,anchored_box,0.0463,10000,0.05,0.014546,0.010009,0.002459,1.561681,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.01,marginal_chi2,0.0481,10000,0.05,105.999001,84.028183,12.666769,1.560389,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.01,pair_max_z,0.2258,10000,0.05,4.673348,3.942255,0.374557,1.560389,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.01,serial_overlap_z,0.0505,10000,0.05,1.961015,0.795382,0.601723,1.560389,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.01,anchored_box,0.0878,10000,0.05,0.014546,0.010009,0.002459,1.560389,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.02,marginal_chi2,0.0482,10000,0.05,105.999001,84.028183,12.666769,1.560335,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.02,pair_max_z,0.9527,10000,0.05,4.673348,3.942255,0.374557,1.560335,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.02,serial_overlap_z,0.0547,10000,0.05,1.961015,0.795382,0.601723,1.560335,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.02,anchored_box,0.2591,10000,0.05,0.014546,0.010009,0.002459,1.560335,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0468,10000,0.05,105.999001,84.028183,12.666769,1.558435,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,10000,0.05,4.673348,3.942255,0.374557,1.558435,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.04,serial_overlap_z,0.053,10000,0.05,1.961015,0.795382,0.601723,1.558435,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.04,anchored_box,0.9327,10000,0.05,0.014546,0.010009,0.002459,1.558435,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.08,marginal_chi2,0.0505,10000,0.05,105.999001,84.028183,12.666769,1.553577,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.08,pair_max_z,1.0,10000,0.05,4.673348,3.942255,0.374557,1.553577,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.08,serial_overlap_z,0.0549,10000,0.05,1.961015,0.795382,0.601723,1.553577,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.08,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,1.553577,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.12,marginal_chi2,0.0504,10000,0.05,105.999001,84.028183,12.666769,1.544703,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.12,pair_max_z,1.0,10000,0.05,4.673348,3.942255,0.374557,1.544703,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.12,serial_overlap_z,0.0621,10000,0.05,1.961015,0.795382,0.601723,1.544703,256,20260624,6/90
A100_6_90,10000,block_cluster_marginal_preserving,0.12,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,1.544703,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.0,marginal_chi2,0.0452,10000,0.05,105.999001,84.028183,12.666769,1.561491,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.0,pair_max_z,0.0527,10000,0.05,4.673348,3.942255,0.374557,1.561491,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.0,serial_overlap_z,0.0507,10000,0.05,1.961015,0.795382,0.601723,1.561491,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.0,anchored_box,0.0493,10000,0.05,0.014546,0.010009,0.002459,1.561491,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.02,marginal_chi2,0.0511,10000,0.05,105.999001,84.028183,12.666769,1.564904,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.02,pair_max_z,0.0653,10000,0.05,4.673348,3.942255,0.374557,1.564904,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.02,serial_overlap_z,0.0488,10000,0.05,1.961015,0.795382,0.601723,1.564904,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.02,anchored_box,0.3665,10000,0.05,0.014546,0.010009,0.002459,1.564904,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0539,10000,0.05,105.999001,84.028183,12.666769,1.567542,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0611,10000,0.05,4.673348,3.942255,0.374557,1.567542,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.04,serial_overlap_z,0.0516,10000,0.05,1.961015,0.795382,0.601723,1.567542,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.04,anchored_box,0.9843,10000,0.05,0.014546,0.010009,0.002459,1.567542,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.08,marginal_chi2,0.0472,10000,0.05,105.999001,84.028183,12.666769,1.566878,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.08,pair_max_z,0.0774,10000,0.05,4.673348,3.942255,0.374557,1.566878,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.08,serial_overlap_z,0.0501,10000,0.05,1.961015,0.795382,0.601723,1.566878,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.08,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,1.566878,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.12,marginal_chi2,0.0487,10000,0.05,105.999001,84.028183,12.666769,1.567139,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.12,pair_max_z,0.0885,10000,0.05,4.673348,3.942255,0.374557,1.567139,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.12,serial_overlap_z,0.0524,10000,0.05,1.961015,0.795382,0.601723,1.567139,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.12,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,1.567139,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.2,marginal_chi2,0.0497,10000,0.05,105.999001,84.028183,12.666769,1.561322,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.2,pair_max_z,0.1436,10000,0.05,4.673348,3.942255,0.374557,1.561322,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.2,serial_overlap_z,0.0488,10000,0.05,1.961015,0.795382,0.601723,1.561322,256,20260624,6/90
A100_6_90,10000,band_repulsion_marginal_preserving,0.2,anchored_box,1.0,10000,0.05,0.014546,0.010009,0.002459,1.561322,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.0,marginal_chi2,0.0465,10000,0.05,105.999001,84.028183,12.666769,1.561997,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.0,pair_max_z,0.0588,10000,0.05,4.673348,3.942255,0.374557,1.561997,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.0,serial_overlap_z,0.0487,10000,0.05,1.961015,0.795382,0.601723,1.561997,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.0,anchored_box,0.0503,10000,0.05,0.014546,0.010009,0.002459,1.561997,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.02,marginal_chi2,0.0514,10000,0.05,105.999001,84.028183,12.666769,1.57394,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.02,pair_max_z,0.0611,10000,0.05,4.673348,3.942255,0.374557,1.57394,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.02,serial_overlap_z,0.8361,10000,0.05,1.961015,0.795382,0.601723,1.57394,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.02,anchored_box,0.0512,10000,0.05,0.014546,0.010009,0.002459,1.57394,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.04,marginal_chi2,0.0595,10000,0.05,105.999001,84.028183,12.666769,1.580936,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.04,pair_max_z,0.0583,10000,0.05,4.673348,3.942255,0.374557,1.580936,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.04,serial_overlap_z,1.0,10000,0.05,1.961015,0.795382,0.601723,1.580936,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.04,anchored_box,0.0502,10000,0.05,0.014546,0.010009,0.002459,1.580936,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.06,marginal_chi2,0.0601,10000,0.05,105.999001,84.028183,12.666769,1.584509,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.06,pair_max_z,0.0635,10000,0.05,4.673348,3.942255,0.374557,1.584509,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.06,serial_overlap_z,1.0,10000,0.05,1.961015,0.795382,0.601723,1.584509,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.06,anchored_box,0.0494,10000,0.05,0.014546,0.010009,0.002459,1.584509,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.08,marginal_chi2,0.0692,10000,0.05,105.999001,84.028183,12.666769,1.589115,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.08,pair_max_z,0.0586,10000,0.05,4.673348,3.942255,0.374557,1.589115,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.08,serial_overlap_z,1.0,10000,0.05,1.961015,0.795382,0.601723,1.589115,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.08,anchored_box,0.0524,10000,0.05,0.014546,0.010009,0.002459,1.589115,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.12,marginal_chi2,0.0796,10000,0.05,105.999001,84.028183,12.666769,1.591658,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.12,pair_max_z,0.064,10000,0.05,4.673348,3.942255,0.374557,1.591658,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.12,serial_overlap_z,1.0,10000,0.05,1.961015,0.795382,0.601723,1.591658,256,20260624,6/90
A100_6_90,10000,serial_stickiness,0.12,anchored_box,0.0511,10000,0.05,0.014546,0.010009,0.002459,1.591658,256,20260624,6/90


==> anc/results/tables/headline_power_5_50.csv <==
alternative,strength,marginal chi-square,pair max-z,anchored boxes,serial overlap
band repulsion,0.08,0.051167,0.034117,0.7407,0.047767
block cluster,0.04,0.050883,0.6376,0.275383,0.048867


==> anc/results/tables/headline_power_5_50.tex <==
\begin{tabular}{lrrrrr}
\toprule
alternative & strength & marginal chi-square & pair max-z & anchored boxes & serial overlap \\
\midrule
band repulsion & 0.080 & 0.051 & 0.034 & 0.741 & 0.048 \\
block cluster & 0.040 & 0.051 & 0.638 & 0.275 & 0.049 \\
\bottomrule
\end{tabular}


==> anc/results/tables/marginal_blind_power_5_50.csv <==
alternative,strength,anchored_box,marginal_chi2,pair_max_z,serial_overlap_z
band_repulsion_marginal_preserving,0.0,0.05055,0.051067,0.028833,0.050067
band_repulsion_marginal_preserving,0.02,0.077467,0.050617,0.02815,0.04995
band_repulsion_marginal_preserving,0.04,0.186067,0.052467,0.02985,0.047417
band_repulsion_marginal_preserving,0.08,0.7407,0.051167,0.034117,0.047767
band_repulsion_marginal_preserving,0.12,0.995917,0.04945,0.040967,0.0485
band_repulsion_marginal_preserving,0.2,1.0,0.0495,0.053433,0.049983
block_cluster_marginal_preserving,0.0,0.0509,0.0491,0.028583,0.04855
block_cluster_marginal_preserving,0.01,0.057833,0.05085,0.038183,0.049383
block_cluster_marginal_preserving,0.02,0.086483,0.050717,0.10245,0.048983
block_cluster_marginal_preserving,0.04,0.275383,0.050883,0.6376,0.048867
block_cluster_marginal_preserving,0.08,0.981017,0.052083,0.999967,0.052117
block_cluster_marginal_preserving,0.12,1.0,0.056233,1.0,0.05655


==> anc/results/tables/marginal_blind_power_5_50.tex <==
\begin{tabular}{llrrrr}
\toprule
 & statistic & anchored\_box & marginal\_chi2 & pair\_max\_z & serial\_overlap\_z \\
alternative & strength &  &  &  &  \\
\midrule
\multirow[t]{6}{*}{band\_repulsion\_marginal\_preserving} & 0.000000 & 0.051 & 0.051 & 0.029 & 0.050 \\
 & 0.020000 & 0.077 & 0.051 & 0.028 & 0.050 \\
 & 0.040000 & 0.186 & 0.052 & 0.030 & 0.047 \\
 & 0.080000 & 0.741 & 0.051 & 0.034 & 0.048 \\
 & 0.120000 & 0.996 & 0.049 & 0.041 & 0.049 \\
 & 0.200000 & 1.000 & 0.050 & 0.053 & 0.050 \\
\cline{1-6}
\multirow[t]{6}{*}{block\_cluster\_marginal\_preserving} & 0.000000 & 0.051 & 0.049 & 0.029 & 0.049 \\
 & 0.010000 & 0.058 & 0.051 & 0.038 & 0.049 \\
 & 0.020000 & 0.086 & 0.051 & 0.102 & 0.049 \\
 & 0.040000 & 0.275 & 0.051 & 0.638 & 0.049 \\
 & 0.080000 & 0.981 & 0.052 & 1.000 & 0.052 \\
 & 0.120000 & 1.000 & 0.056 & 1.000 & 0.057 \\
\cline{1-6}
\bottomrule
\end{tabular}


==> anc/results/tables/power_curves.csv <==
alternative,strength,n,m,k,statistic,power,replicates,alpha
weighted_marginal,0.0,1000,50,5,marginal_chi2,0.058333333333333334,120,0.05
weighted_marginal,0.0,1000,50,5,pair_max_z,0.13333333333333333,120,0.05
weighted_marginal,0.0,1000,50,5,serial_overlap_z,0.041666666666666664,120,0.05
weighted_marginal,0.0,1000,50,5,anchored_box,0.05,120,0.05
weighted_marginal,0.0,1000,50,5,projection_energy,0.09166666666666666,120,0.05
weighted_marginal,0.0,1000,50,5,mst_cv,0.05,120,0.05
weighted_marginal,0.0,1000,50,5,h0_total_persistence,0.025,120,0.05
weighted_marginal,0.1,1000,50,5,marginal_chi2,0.18333333333333332,120,0.05
weighted_marginal,0.1,1000,50,5,pair_max_z,0.19166666666666668,120,0.05
weighted_marginal,0.1,1000,50,5,serial_overlap_z,0.016666666666666666,120,0.05
weighted_marginal,0.1,1000,50,5,anchored_box,0.25,120,0.05
weighted_marginal,0.1,1000,50,5,projection_energy,0.05,120,0.05
weighted_marginal,0.1,1000,50,5,mst_cv,0.05,120,0.05
weighted_marginal,0.1,1000,50,5,h0_total_persistence,0.03333333333333333,120,0.05
weighted_marginal,0.2,1000,50,5,marginal_chi2,0.8166666666666667,120,0.05
weighted_marginal,0.2,1000,50,5,pair_max_z,0.35,120,0.05
weighted_marginal,0.2,1000,50,5,serial_overlap_z,0.041666666666666664,120,0.05
weighted_marginal,0.2,1000,50,5,anchored_box,0.9416666666666667,120,0.05
weighted_marginal,0.2,1000,50,5,projection_energy,0.041666666666666664,120,0.05
weighted_marginal,0.2,1000,50,5,mst_cv,0.025,120,0.05
weighted_marginal,0.2,1000,50,5,h0_total_persistence,0.08333333333333333,120,0.05
weighted_marginal,0.3,1000,50,5,marginal_chi2,1.0,120,0.05
weighted_marginal,0.3,1000,50,5,pair_max_z,0.6833333333333333,120,0.05
weighted_marginal,0.3,1000,50,5,serial_overlap_z,0.05,120,0.05
weighted_marginal,0.3,1000,50,5,anchored_box,1.0,120,0.05
weighted_marginal,0.3,1000,50,5,projection_energy,0.06666666666666667,120,0.05
weighted_marginal,0.3,1000,50,5,mst_cv,0.058333333333333334,120,0.05
weighted_marginal,0.3,1000,50,5,h0_total_persistence,0.05,120,0.05
weighted_marginal,0.45,1000,50,5,marginal_chi2,1.0,120,0.05
weighted_marginal,0.45,1000,50,5,pair_max_z,0.9833333333333333,120,0.05
weighted_marginal,0.45,1000,50,5,serial_overlap_z,0.10833333333333334,120,0.05
weighted_marginal,0.45,1000,50,5,anchored_box,1.0,120,0.05
weighted_marginal,0.45,1000,50,5,projection_energy,0.041666666666666664,120,0.05
weighted_marginal,0.45,1000,50,5,mst_cv,0.03333333333333333,120,0.05
weighted_marginal,0.45,1000,50,5,h0_total_persistence,0.05,120,0.05
weighted_marginal,0.6,1000,50,5,marginal_chi2,1.0,120,0.05
weighted_marginal,0.6,1000,50,5,pair_max_z,1.0,120,0.05
weighted_marginal,0.6,1000,50,5,serial_overlap_z,0.25833333333333336,120,0.05
weighted_marginal,0.6,1000,50,5,anchored_box,1.0,120,0.05
weighted_marginal,0.6,1000,50,5,projection_energy,0.03333333333333333,120,0.05
weighted_marginal,0.6,1000,50,5,mst_cv,0.041666666666666664,120,0.05
weighted_marginal,0.6,1000,50,5,h0_total_persistence,0.06666666666666667,120,0.05
pair_correlation,0.0,1000,50,5,marginal_chi2,0.05,120,0.05
pair_correlation,0.0,1000,50,5,pair_max_z,0.125,120,0.05
pair_correlation,0.0,1000,50,5,serial_overlap_z,0.016666666666666666,120,0.05
pair_correlation,0.0,1000,50,5,anchored_box,0.05,120,0.05
pair_correlation,0.0,1000,50,5,projection_energy,0.075,120,0.05
pair_correlation,0.0,1000,50,5,mst_cv,0.025,120,0.05
pair_correlation,0.0,1000,50,5,h0_total_persistence,0.05,120,0.05
pair_correlation,0.03,1000,50,5,marginal_chi2,0.4666666666666667,120,0.05
pair_correlation,0.03,1000,50,5,pair_max_z,0.9916666666666667,120,0.05
pair_correlation,0.03,1000,50,5,serial_overlap_z,0.016666666666666666,120,0.05
pair_correlation,0.03,1000,50,5,anchored_box,0.1,120,0.05
pair_correlation,0.03,1000,50,5,projection_energy,0.03333333333333333,120,0.05
pair_correlation,0.03,1000,50,5,mst_cv,0.05,120,0.05
pair_correlation,0.03,1000,50,5,h0_total_persistence,0.05,120,0.05
pair_correlation,0.06,1000,50,5,marginal_chi2,0.9916666666666667,120,0.05
pair_correlation,0.06,1000,50,5,pair_max_z,1.0,120,0.05
pair_correlation,0.06,1000,50,5,serial_overlap_z,0.08333333333333333,120,0.05
pair_correlation,0.06,1000,50,5,anchored_box,0.6833333333333333,120,0.05
pair_correlation,0.06,1000,50,5,projection_energy,0.08333333333333333,120,0.05
pair_correlation,0.06,1000,50,5,mst_cv,0.13333333333333333,120,0.05
pair_correlation,0.06,1000,50,5,h0_total_persistence,0.06666666666666667,120,0.05
pair_correlation,0.09,1000,50,5,marginal_chi2,1.0,120,0.05
pair_correlation,0.09,1000,50,5,pair_max_z,1.0,120,0.05
pair_correlation,0.09,1000,50,5,serial_overlap_z,0.1,120,0.05
pair_correlation,0.09,1000,50,5,anchored_box,0.9916666666666667,120,0.05
pair_correlation,0.09,1000,50,5,projection_energy,0.058333333333333334,120,0.05
pair_correlation,0.09,1000,50,5,mst_cv,0.10833333333333334,120,0.05
pair_correlation,0.09,1000,50,5,h0_total_persistence,0.1,120,0.05
pair_correlation,0.12,1000,50,5,marginal_chi2,1.0,120,0.05
pair_correlation,0.12,1000,50,5,pair_max_z,1.0,120,0.05
pair_correlation,0.12,1000,50,5,serial_overlap_z,0.16666666666666666,120,0.05
pair_correlation,0.12,1000,50,5,anchored_box,1.0,120,0.05
pair_correlation,0.12,1000,50,5,projection_energy,0.041666666666666664,120,0.05
pair_correlation,0.12,1000,50,5,mst_cv,0.125,120,0.05
pair_correlation,0.12,1000,50,5,h0_total_persistence,0.25833333333333336,120,0.05
pair_correlation,0.18,1000,50,5,marginal_chi2,1.0,120,0.05
pair_correlation,0.18,1000,50,5,pair_max_z,1.0,120,0.05
pair_correlation,0.18,1000,50,5,serial_overlap_z,0.7166666666666667,120,0.05
pair_correlation,0.18,1000,50,5,anchored_box,1.0,120,0.05
pair_correlation,0.18,1000,50,5,projection_energy,0.05,120,0.05
pair_correlation,0.18,1000,50,5,mst_cv,0.30833333333333335,120,0.05
pair_correlation,0.18,1000,50,5,h0_total_persistence,0.48333333333333334,120,0.05
serial_stickiness,0.0,1000,50,5,marginal_chi2,0.016666666666666666,120,0.05
serial_stickiness,0.0,1000,50,5,pair_max_z,0.11666666666666667,120,0.05
serial_stickiness,0.0,1000,50,5,serial_overlap_z,0.05,120,0.05
serial_stickiness,0.0,1000,50,5,anchored_box,0.025,120,0.05
serial_stickiness,0.0,1000,50,5,projection_energy,0.058333333333333334,120,0.05
serial_stickiness,0.0,1000,50,5,mst_cv,0.075,120,0.05
serial_stickiness,0.0,1000,50,5,h0_total_persistence,0.06666666666666667,120,0.05
serial_stickiness,0.04,1000,50,5,marginal_chi2,0.025,120,0.05
serial_stickiness,0.04,1000,50,5,pair_max_z,0.15,120,0.05
serial_stickiness,0.04,1000,50,5,serial_overlap_z,0.31666666666666665,120,0.05
serial_stickiness,0.04,1000,50,5,anchored_box,0.025,120,0.05
serial_stickiness,0.04,1000,50,5,projection_energy,0.11666666666666667,120,0.05
serial_stickiness,0.04,1000,50,5,mst_cv,0.08333333333333333,120,0.05
serial_stickiness,0.04,1000,50,5,h0_total_persistence,0.03333333333333333,120,0.05
serial_stickiness,0.08,1000,50,5,marginal_chi2,0.058333333333333334,120,0.05
serial_stickiness,0.08,1000,50,5,pair_max_z,0.10833333333333334,120,0.05
serial_stickiness,0.08,1000,50,5,serial_overlap_z,0.8666666666666667,120,0.05
serial_stickiness,0.08,1000,50,5,anchored_box,0.03333333333333333,120,0.05
serial_stickiness,0.08,1000,50,5,projection_energy,0.06666666666666667,120,0.05
serial_stickiness,0.08,1000,50,5,mst_cv,0.041666666666666664,120,0.05
serial_stickiness,0.08,1000,50,5,h0_total_persistence,0.03333333333333333,120,0.05
serial_stickiness,0.12,1000,50,5,marginal_chi2,0.125,120,0.05
serial_stickiness,0.12,1000,50,5,pair_max_z,0.15833333333333333,120,0.05
serial_stickiness,0.12,1000,50,5,serial_overlap_z,1.0,120,0.05
serial_stickiness,0.12,1000,50,5,anchored_box,0.05,120,0.05
serial_stickiness,0.12,1000,50,5,projection_energy,0.058333333333333334,120,0.05
serial_stickiness,0.12,1000,50,5,mst_cv,0.1,120,0.05
serial_stickiness,0.12,1000,50,5,h0_total_persistence,0.058333333333333334,120,0.05
serial_stickiness,0.16,1000,50,5,marginal_chi2,0.14166666666666666,120,0.05
serial_stickiness,0.16,1000,50,5,pair_max_z,0.08333333333333333,120,0.05
serial_stickiness,0.16,1000,50,5,serial_overlap_z,1.0,120,0.05
serial_stickiness,0.16,1000,50,5,anchored_box,0.041666666666666664,120,0.05
serial_stickiness,0.16,1000,50,5,projection_energy,0.041666666666666664,120,0.05
serial_stickiness,0.16,1000,50,5,mst_cv,0.03333333333333333,120,0.05
serial_stickiness,0.16,1000,50,5,h0_total_persistence,0.041666666666666664,120,0.05
serial_stickiness,0.24,1000,50,5,marginal_chi2,0.15,120,0.05
serial_stickiness,0.24,1000,50,5,pair_max_z,0.18333333333333332,120,0.05
serial_stickiness,0.24,1000,50,5,serial_overlap_z,1.0,120,0.05
serial_stickiness,0.24,1000,50,5,anchored_box,0.05,120,0.05
serial_stickiness,0.24,1000,50,5,projection_energy,0.125,120,0.05
serial_stickiness,0.24,1000,50,5,mst_cv,0.06666666666666667,120,0.05
serial_stickiness,0.24,1000,50,5,h0_total_persistence,0.025,120,0.05


==> anc/results/tables/power_curves_long.tex <==
\begin{tabular}{lrrrrlrrr}
\toprule
alternative & strength & n & m & k & statistic & power & replicates & alpha \\
\midrule
weighted\_marginal & 0.00 & 1000 & 50 & 5 & marginal\_chi2 & 0.06 & 120 & 0.05 \\
weighted\_marginal & 0.00 & 1000 & 50 & 5 & pair\_max\_z & 0.13 & 120 & 0.05 \\
weighted\_marginal & 0.00 & 1000 & 50 & 5 & serial\_overlap\_z & 0.04 & 120 & 0.05 \\
weighted\_marginal & 0.00 & 1000 & 50 & 5 & anchored\_box & 0.05 & 120 & 0.05 \\
weighted\_marginal & 0.00 & 1000 & 50 & 5 & mst\_cv & 0.05 & 120 & 0.05 \\
weighted\_marginal & 0.10 & 1000 & 50 & 5 & marginal\_chi2 & 0.18 & 120 & 0.05 \\
weighted\_marginal & 0.10 & 1000 & 50 & 5 & pair\_max\_z & 0.19 & 120 & 0.05 \\
weighted\_marginal & 0.10 & 1000 & 50 & 5 & serial\_overlap\_z & 0.02 & 120 & 0.05 \\
weighted\_marginal & 0.10 & 1000 & 50 & 5 & anchored\_box & 0.25 & 120 & 0.05 \\
weighted\_marginal & 0.10 & 1000 & 50 & 5 & mst\_cv & 0.05 & 120 & 0.05 \\
weighted\_marginal & 0.20 & 1000 & 50 & 5 & marginal\_chi2 & 0.82 & 120 & 0.05 \\
weighted\_marginal & 0.20 & 1000 & 50 & 5 & pair\_max\_z & 0.35 & 120 & 0.05 \\
weighted\_marginal & 0.20 & 1000 & 50 & 5 & serial\_overlap\_z & 0.04 & 120 & 0.05 \\
weighted\_marginal & 0.20 & 1000 & 50 & 5 & anchored\_box & 0.94 & 120 & 0.05 \\
weighted\_marginal & 0.20 & 1000 & 50 & 5 & mst\_cv & 0.03 & 120 & 0.05 \\
weighted\_marginal & 0.30 & 1000 & 50 & 5 & marginal\_chi2 & 1.00 & 120 & 0.05 \\
weighted\_marginal & 0.30 & 1000 & 50 & 5 & pair\_max\_z & 0.68 & 120 & 0.05 \\
weighted\_marginal & 0.30 & 1000 & 50 & 5 & serial\_overlap\_z & 0.05 & 120 & 0.05 \\
weighted\_marginal & 0.30 & 1000 & 50 & 5 & anchored\_box & 1.00 & 120 & 0.05 \\
weighted\_marginal & 0.30 & 1000 & 50 & 5 & mst\_cv & 0.06 & 120 & 0.05 \\
weighted\_marginal & 0.45 & 1000 & 50 & 5 & marginal\_chi2 & 1.00 & 120 & 0.05 \\
weighted\_marginal & 0.45 & 1000 & 50 & 5 & pair\_max\_z & 0.98 & 120 & 0.05 \\
weighted\_marginal & 0.45 & 1000 & 50 & 5 & serial\_overlap\_z & 0.11 & 120 & 0.05 \\
weighted\_marginal & 0.45 & 1000 & 50 & 5 & anchored\_box & 1.00 & 120 & 0.05 \\
weighted\_marginal & 0.45 & 1000 & 50 & 5 & mst\_cv & 0.03 & 120 & 0.05 \\
weighted\_marginal & 0.60 & 1000 & 50 & 5 & marginal\_chi2 & 1.00 & 120 & 0.05 \\
weighted\_marginal & 0.60 & 1000 & 50 & 5 & pair\_max\_z & 1.00 & 120 & 0.05 \\
weighted\_marginal & 0.60 & 1000 & 50 & 5 & serial\_overlap\_z & 0.26 & 120 & 0.05 \\
weighted\_marginal & 0.60 & 1000 & 50 & 5 & anchored\_box & 1.00 & 120 & 0.05 \\
weighted\_marginal & 0.60 & 1000 & 50 & 5 & mst\_cv & 0.04 & 120 & 0.05 \\
pair\_correlation & 0.00 & 1000 & 50 & 5 & marginal\_chi2 & 0.05 & 120 & 0.05 \\
pair\_correlation & 0.00 & 1000 & 50 & 5 & pair\_max\_z & 0.12 & 120 & 0.05 \\
pair\_correlation & 0.00 & 1000 & 50 & 5 & serial\_overlap\_z & 0.02 & 120 & 0.05 \\
pair\_correlation & 0.00 & 1000 & 50 & 5 & anchored\_box & 0.05 & 120 & 0.05 \\
pair\_correlation & 0.00 & 1000 & 50 & 5 & mst\_cv & 0.03 & 120 & 0.05 \\
pair\_correlation & 0.03 & 1000 & 50 & 5 & marginal\_chi2 & 0.47 & 120 & 0.05 \\
pair\_correlation & 0.03 & 1000 & 50 & 5 & pair\_max\_z & 0.99 & 120 & 0.05 \\
pair\_correlation & 0.03 & 1000 & 50 & 5 & serial\_overlap\_z & 0.02 & 120 & 0.05 \\
pair\_correlation & 0.03 & 1000 & 50 & 5 & anchored\_box & 0.10 & 120 & 0.05 \\
pair\_correlation & 0.03 & 1000 & 50 & 5 & mst\_cv & 0.05 & 120 & 0.05 \\
pair\_correlation & 0.06 & 1000 & 50 & 5 & marginal\_chi2 & 0.99 & 120 & 0.05 \\
pair\_correlation & 0.06 & 1000 & 50 & 5 & pair\_max\_z & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.06 & 1000 & 50 & 5 & serial\_overlap\_z & 0.08 & 120 & 0.05 \\
pair\_correlation & 0.06 & 1000 & 50 & 5 & anchored\_box & 0.68 & 120 & 0.05 \\
pair\_correlation & 0.06 & 1000 & 50 & 5 & mst\_cv & 0.13 & 120 & 0.05 \\
pair\_correlation & 0.09 & 1000 & 50 & 5 & marginal\_chi2 & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.09 & 1000 & 50 & 5 & pair\_max\_z & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.09 & 1000 & 50 & 5 & serial\_overlap\_z & 0.10 & 120 & 0.05 \\
pair\_correlation & 0.09 & 1000 & 50 & 5 & anchored\_box & 0.99 & 120 & 0.05 \\
pair\_correlation & 0.09 & 1000 & 50 & 5 & mst\_cv & 0.11 & 120 & 0.05 \\
pair\_correlation & 0.12 & 1000 & 50 & 5 & marginal\_chi2 & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.12 & 1000 & 50 & 5 & pair\_max\_z & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.12 & 1000 & 50 & 5 & serial\_overlap\_z & 0.17 & 120 & 0.05 \\
pair\_correlation & 0.12 & 1000 & 50 & 5 & anchored\_box & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.12 & 1000 & 50 & 5 & mst\_cv & 0.12 & 120 & 0.05 \\
pair\_correlation & 0.18 & 1000 & 50 & 5 & marginal\_chi2 & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.18 & 1000 & 50 & 5 & pair\_max\_z & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.18 & 1000 & 50 & 5 & serial\_overlap\_z & 0.72 & 120 & 0.05 \\
pair\_correlation & 0.18 & 1000 & 50 & 5 & anchored\_box & 1.00 & 120 & 0.05 \\
pair\_correlation & 0.18 & 1000 & 50 & 5 & mst\_cv & 0.31 & 120 & 0.05 \\
serial\_stickiness & 0.00 & 1000 & 50 & 5 & marginal\_chi2 & 0.02 & 120 & 0.05 \\
serial\_stickiness & 0.00 & 1000 & 50 & 5 & pair\_max\_z & 0.12 & 120 & 0.05 \\
serial\_stickiness & 0.00 & 1000 & 50 & 5 & serial\_overlap\_z & 0.05 & 120 & 0.05 \\
serial\_stickiness & 0.00 & 1000 & 50 & 5 & anchored\_box & 0.03 & 120 & 0.05 \\
serial\_stickiness & 0.00 & 1000 & 50 & 5 & mst\_cv & 0.07 & 120 & 0.05 \\
serial\_stickiness & 0.04 & 1000 & 50 & 5 & marginal\_chi2 & 0.03 & 120 & 0.05 \\
serial\_stickiness & 0.04 & 1000 & 50 & 5 & pair\_max\_z & 0.15 & 120 & 0.05 \\
serial\_stickiness & 0.04 & 1000 & 50 & 5 & serial\_overlap\_z & 0.32 & 120 & 0.05 \\
serial\_stickiness & 0.04 & 1000 & 50 & 5 & anchored\_box & 0.03 & 120 & 0.05 \\
serial\_stickiness & 0.04 & 1000 & 50 & 5 & mst\_cv & 0.08 & 120 & 0.05 \\
serial\_stickiness & 0.08 & 1000 & 50 & 5 & marginal\_chi2 & 0.06 & 120 & 0.05 \\
serial\_stickiness & 0.08 & 1000 & 50 & 5 & pair\_max\_z & 0.11 & 120 & 0.05 \\
serial\_stickiness & 0.08 & 1000 & 50 & 5 & serial\_overlap\_z & 0.87 & 120 & 0.05 \\
serial\_stickiness & 0.08 & 1000 & 50 & 5 & anchored\_box & 0.03 & 120 & 0.05 \\
serial\_stickiness & 0.08 & 1000 & 50 & 5 & mst\_cv & 0.04 & 120 & 0.05 \\
serial\_stickiness & 0.12 & 1000 & 50 & 5 & marginal\_chi2 & 0.12 & 120 & 0.05 \\
serial\_stickiness & 0.12 & 1000 & 50 & 5 & pair\_max\_z & 0.16 & 120 & 0.05 \\
serial\_stickiness & 0.12 & 1000 & 50 & 5 & serial\_overlap\_z & 1.00 & 120 & 0.05 \\
serial\_stickiness & 0.12 & 1000 & 50 & 5 & anchored\_box & 0.05 & 120 & 0.05 \\
serial\_stickiness & 0.12 & 1000 & 50 & 5 & mst\_cv & 0.10 & 120 & 0.05 \\
serial\_stickiness & 0.16 & 1000 & 50 & 5 & marginal\_chi2 & 0.14 & 120 & 0.05 \\
serial\_stickiness & 0.16 & 1000 & 50 & 5 & pair\_max\_z & 0.08 & 120 & 0.05 \\
serial\_stickiness & 0.16 & 1000 & 50 & 5 & serial\_overlap\_z & 1.00 & 120 & 0.05 \\
serial\_stickiness & 0.16 & 1000 & 50 & 5 & anchored\_box & 0.04 & 120 & 0.05 \\
serial\_stickiness & 0.16 & 1000 & 50 & 5 & mst\_cv & 0.03 & 120 & 0.05 \\
serial\_stickiness & 0.24 & 1000 & 50 & 5 & marginal\_chi2 & 0.15 & 120 & 0.05 \\
serial\_stickiness & 0.24 & 1000 & 50 & 5 & pair\_max\_z & 0.18 & 120 & 0.05 \\
serial\_stickiness & 0.24 & 1000 & 50 & 5 & serial\_overlap\_z & 1.00 & 120 & 0.05 \\
serial\_stickiness & 0.24 & 1000 & 50 & 5 & anchored\_box & 0.05 & 120 & 0.05 \\
serial\_stickiness & 0.24 & 1000 & 50 & 5 & mst\_cv & 0.07 & 120 & 0.05 \\
\bottomrule
\end{tabular}


==> anc/results/tables/sample_frontier_strength_004.csv <==
device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed,format
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.04,marginal_chi2,0.050883,60000,0.05,60.899792,44.991367,9.101306,0.375454,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.04,anchored_box,0.8817,60000,0.05,0.015187,0.010608,0.002467,1.917772,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.061283,60000,0.05,4.152792,3.532121,0.36362,1.917772,512,20260630,5/50
RTX5090_5_50_calibrated,10000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0498,60000,0.05,60.991989,45.037518,9.105496,1.917772,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,60000,0.05,4.152792,3.532121,0.36362,1.917474,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.051133,60000,0.05,60.991989,45.037518,9.105496,1.917474,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,anchored_box,0.4891,60000,0.05,0.021508,0.015011,0.003492,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0443,60000,0.05,4.272392,3.574577,0.387569,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,5000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.051033,60000,0.05,60.855999,44.972416,9.072677,0.958928,512,20260630,5/50
RTX5090_5_50_calibrated,10000,block_cluster_marginal_preserving,0.04,anchored_box,0.99915,60000,0.05,0.015187,0.010608,0.002467,1.917474,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,pair_max_z,0.99945,60000,0.05,4.272392,3.574577,0.387569,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.052617,60000,0.05,60.855999,44.972416,9.072677,0.957816,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.04,anchored_box,0.186067,60000,0.05,0.034349,0.023986,0.005577,0.37544,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.04,pair_max_z,0.02985,60000,0.05,4.531304,3.680074,0.437231,0.37544,512,20260630,5/50
RTX5090_5_50_calibrated,1956,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.052467,60000,0.05,60.899792,44.991367,9.101306,0.37544,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.04,anchored_box,0.275383,60000,0.05,0.034349,0.023986,0.005577,0.375454,512,20260630,5/50
RTX5090_5_50_calibrated,1956,block_cluster_marginal_preserving,0.04,pair_max_z,0.6376,60000,0.05,4.531304,3.680074,0.437231,0.375454,512,20260630,5/50
RTX5090_5_50_calibrated,5000,block_cluster_marginal_preserving,0.04,anchored_box,0.8101,60000,0.05,0.021508,0.015011,0.003492,0.957816,512,20260630,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.04835,40000,0.05,4.278213,3.591525,0.395635,0.629246,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0519,40000,0.05,60.950005,45.009457,9.084635,0.629246,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.04,anchored_box,0.560525,40000,0.05,0.023882,0.016641,0.003876,0.629473,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.04,pair_max_z,0.99395,40000,0.05,4.278213,3.591525,0.395635,0.629473,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.049375,40000,0.05,60.986675,45.000736,9.097713,0.471757,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,anchored_box,0.251175,40000,0.05,0.027515,0.019208,0.00446,0.471757,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.04095,40000,0.05,4.364473,3.62162,0.412618,0.471757,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.04,anchored_box,0.3803,40000,0.05,0.027515,0.019208,0.00446,0.471688,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,band_repulsion_marginal_preserving,0.04,anchored_box,0.343975,40000,0.05,0.023882,0.016641,0.003876,0.629246,512,20260633,5/50
RTX5090_5_50_frontier_fine,4000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0493,40000,0.05,60.950005,45.009457,9.084635,0.629473,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05155,40000,0.05,60.926666,45.044773,9.085037,0.943267,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0502,40000,0.05,60.825001,44.987267,9.08152,1.259421,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.04,anchored_box,0.8631,40000,0.05,0.01948,0.013586,0.003152,0.943267,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050075,40000,0.05,60.926666,45.044773,9.085037,0.945672,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.03625,40000,0.05,4.307139,3.558741,0.380264,0.945672,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,band_repulsion_marginal_preserving,0.04,anchored_box,0.547575,40000,0.05,0.01948,0.013586,0.003152,0.945672,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.052175,40000,0.05,60.825001,44.987267,9.08152,1.258777,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,40000,0.05,4.186528,3.544783,0.369781,1.258777,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,block_cluster_marginal_preserving,0.04,anchored_box,0.97735,40000,0.05,0.016853,0.011764,0.002731,1.258777,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.04,pair_max_z,0.933775,40000,0.05,4.364473,3.62162,0.412618,0.471688,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.053675,40000,0.05,4.186528,3.544783,0.369781,1.259421,512,20260633,5/50
RTX5090_5_50_frontier_fine,8000,band_repulsion_marginal_preserving,0.04,anchored_box,0.722525,40000,0.05,0.016853,0.011764,0.002731,1.259421,512,20260633,5/50
RTX5090_5_50_frontier_fine,6000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,40000,0.05,4.307139,3.558741,0.380264,0.943267,512,20260633,5/50
RTX5090_5_50_frontier_fine,3000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05085,40000,0.05,60.986675,45.000736,9.097713,0.471688,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.04,anchored_box,0.208125,40000,0.05,0.030138,0.021062,0.004885,0.392745,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.04,pair_max_z,0.04705,40000,0.05,4.354649,3.647442,0.422601,0.392745,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.04,marginal_chi2,0.050325,40000,0.05,60.883331,44.979015,9.093499,0.189001,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.04,pair_max_z,0.3931,40000,0.05,4.556911,3.774495,0.466858,0.189001,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050475,40000,0.05,60.883331,44.979015,9.093499,0.188688,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.04,pair_max_z,0.03745,40000,0.05,4.556911,3.774495,0.466858,0.188688,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,band_repulsion_marginal_preserving,0.04,anchored_box,0.110875,40000,0.05,0.043524,0.030357,0.007047,0.188688,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.04,marginal_chi2,0.050825,40000,0.05,60.93335,45.023628,9.114443,0.235839,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.04,pair_max_z,0.502725,40000,0.05,4.520886,3.728401,0.452108,0.235839,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,block_cluster_marginal_preserving,0.04,anchored_box,0.15725,40000,0.05,0.038965,0.027184,0.006324,0.235839,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0499,40000,0.05,60.93335,45.023628,9.114443,0.23626,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.04,pair_max_z,0.036925,40000,0.05,4.520886,3.728401,0.452108,0.23626,512,20260633,5/50
RTX5090_5_50_frontier_fine,1200,block_cluster_marginal_preserving,0.04,anchored_box,0.12965,40000,0.05,0.043524,0.030357,0.007047,0.189001,512,20260633,5/50
RTX5090_5_50_frontier_fine,1500,band_repulsion_marginal_preserving,0.04,anchored_box,0.1302,40000,0.05,0.038965,0.027184,0.006324,0.23626,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050675,40000,0.05,60.943996,45.008751,9.090699,0.392745,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.04,pair_max_z,0.8686,40000,0.05,4.354649,3.647442,0.422601,0.393516,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.04,marginal_chi2,0.05,40000,0.05,60.943996,45.008751,9.090699,0.393516,512,20260633,5/50
RTX5090_5_50_frontier_fine,2500,block_cluster_marginal_preserving,0.04,anchored_box,0.294475,40000,0.05,0.030138,0.021062,0.004885,0.393516,512,20260633,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.0504,30000,0.05,60.951996,45.014194,9.096487,2.698458,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.050867,30000,0.05,60.973747,45.030586,9.129156,2.158729,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.04,anchored_box,1.0,30000,0.05,0.010764,0.007499,0.001753,2.692788,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,30000,0.05,4.144092,3.509152,0.347186,2.692788,512,20260634,5/50
RTX5090_future_n_calibrated,20000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0499,30000,0.05,60.951996,45.014194,9.096487,2.692788,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.04,anchored_box,0.997567,30000,0.05,0.012066,0.008389,0.00197,2.158729,512,20260634,5/50
RTX5090_future_n_calibrated,16000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.060267,30000,0.05,4.163457,3.516637,0.351779,2.158729,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.04,anchored_box,0.999767,30000,0.05,0.012066,0.008389,0.00197,2.152699,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.04,marginal_chi2,0.048567,30000,0.05,61.023331,45.060398,9.109416,1.617327,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0502,30000,0.05,60.973747,45.030586,9.129156,2.152699,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.04,anchored_box,0.9711,30000,0.05,0.013941,0.009691,0.002279,1.617327,512,20260634,5/50
RTX5090_future_n_calibrated,12000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0549,30000,0.05,4.163641,3.52531,0.358945,1.617327,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.04,anchored_box,0.986833,30000,0.05,0.013941,0.009691,0.002279,1.612053,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,30000,0.05,4.163641,3.52531,0.358945,1.612053,512,20260634,5/50
RTX5090_future_n_calibrated,12000,block_cluster_marginal_preserving,0.04,marginal_chi2,0.0495,30000,0.05,61.023331,45.060398,9.109416,1.612053,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.04,pair_max_z,0.0665,30000,0.05,4.144092,3.509152,0.347186,2.698458,512,20260634,5/50
RTX5090_future_n_calibrated,16000,block_cluster_marginal_preserving,0.04,pair_max_z,1.0,30000,0.05,4.163457,3.516637,0.351779,2.152699,512,20260634,5/50
RTX5090_future_n_calibrated,20000,band_repulsion_marginal_preserving,0.04,anchored_box,0.999967,30000,0.05,0.010764,0.007499,0.001753,2.698458,512,20260634,5/50


==> anc/results/tables/sample_frontier_strength_004.tex <==
\begin{tabular}{llrrr}
\toprule
 & statistic & anchored\_box & marginal\_chi2 & pair\_max\_z \\
alternative & n &  &  &  \\
\midrule
\multirow[t]{13}{*}{band\_repulsion\_marginal\_preserving} & 1200 & 0.111 & 0.050 & 0.037 \\
 & 1500 & 0.130 & 0.050 & 0.037 \\
 & 1956 & 0.186 & 0.052 & 0.030 \\
 & 2500 & 0.208 & 0.051 & 0.047 \\
 & 3000 & 0.251 & 0.049 & 0.041 \\
 & 4000 & 0.344 & 0.052 & 0.048 \\
 & 5000 & 0.489 & 0.051 & 0.044 \\
 & 6000 & 0.548 & 0.050 & 0.036 \\
 & 8000 & 0.723 & 0.050 & 0.054 \\
 & 10000 & 0.882 & 0.050 & 0.061 \\
 & 12000 & 0.971 & 0.049 & 0.055 \\
 & 16000 & 0.998 & 0.051 & 0.060 \\
 & 20000 & 1.000 & 0.050 & 0.067 \\
\cline{1-5}
\multirow[t]{13}{*}{block\_cluster\_marginal\_preserving} & 1200 & 0.130 & 0.050 & 0.393 \\
 & 1500 & 0.157 & 0.051 & 0.503 \\
 & 1956 & 0.275 & 0.051 & 0.638 \\
 & 2500 & 0.294 & 0.050 & 0.869 \\
 & 3000 & 0.380 & 0.051 & 0.934 \\
 & 4000 & 0.561 & 0.049 & 0.994 \\
 & 5000 & 0.810 & 0.053 & 0.999 \\
 & 6000 & 0.863 & 0.052 & 1.000 \\
 & 8000 & 0.977 & 0.052 & 1.000 \\
 & 10000 & 0.999 & 0.051 & 1.000 \\
 & 12000 & 0.987 & 0.050 & 1.000 \\
 & 16000 & 1.000 & 0.050 & 1.000 \\
 & 20000 & 1.000 & 0.050 & 1.000 \\
\cline{1-5}
\bottomrule
\end{tabular}


==> anc/results/tables/source_audit.csv <==
source,source_class,game,n,m,k,statistic,value,z_score,p_value,tail,q_value_all,q_value_observed_reference
euromillions_main,observed,euromillions_main,1956,50,5,marginal_chi2,52.42331288343558,1.0157235233774913,0.1627906976744186,upper,0.455813953488372,0.569767441860465
euromillions_main,observed,euromillions_main,1956,50,5,pair_max_z,3.2748872973335628,-1.0031726413529598,0.9435215946843852,upper,0.9606765327695559,0.9700996677740864
euromillions_main,observed,euromillions_main,1956,50,5,serial_overlap_z,0.2286785880327935,-0.9057164028042536,0.8338870431893688,upper,0.933953488372093,0.9562790697674418
euromillions_main,observed,euromillions_main,1956,50,5,anchored_box,0.0221470756646216,-0.1629922968740301,0.5149501661129569,upper,0.8345514950166113,0.9127906976744186
euromillions_main,observed,euromillions_main,1956,50,5,projection_energy,1.6110032543535733,1.295303074849479,0.1063122923588039,upper,0.37209302325581367,0.4916943521594684
euromillions_main,observed,euromillions_main,1956,50,5,mst_cv,0.2108381053370257,0.611220642056875,0.2823920265780731,upper,0.6797853309481214,0.7984496124031008
euromillions_main,observed,euromillions_main,1956,50,5,h0_total_persistence,234.2953929690829,0.5846966590362835,0.521594684385382,two-sided,0.8345514950166113,0.9127906976744186
pcg64_reference,reference,euromillions_main,1956,50,5,marginal_chi2,39.02862985685071,-0.5840077490892523,0.7209302325581395,upper,0.9264356905552917,0.9562790697674418
pcg64_reference,reference,euromillions_main,1956,50,5,pair_max_z,3.526170538124895,-0.3959352818569577,0.7508305647840532,upper,0.9264356905552917,0.9562790697674418
pcg64_reference,reference,euromillions_main,1956,50,5,serial_overlap_z,0.0527719818537218,-1.2041074865306696,0.9700996677740864,upper,0.9700996677740864,0.9700996677740864
pcg64_reference,reference,euromillions_main,1956,50,5,anchored_box,0.0186209406952966,-0.7983893068057645,0.7641196013289037,upper,0.9264356905552917,0.9562790697674418
pcg64_reference,reference,euromillions_main,1956,50,5,projection_energy,1.6204323700106444,1.5291094905401714,0.0797342192691029,upper,0.31893687707641166,0.4916943521594684
pcg64_reference,reference,euromillions_main,1956,50,5,mst_cv,0.1988154057165691,-0.7728374858345612,0.7940199335548173,upper,0.9264356905552917,0.9562790697674418
pcg64_reference,reference,euromillions_main,1956,50,5,h0_total_persistence,236.62948932437936,1.5015767519115704,0.1229235880398671,two-sided,0.3824289405684754,0.4916943521594684
mt19937_reference,reference,euromillions_main,1956,50,5,marginal_chi2,66.76891615541923,2.7290235045002733,0.0132890365448504,upper,0.08268733850129137,0.2790697674418598
mt19937_reference,reference,euromillions_main,1956,50,5,pair_max_z,4.28002026049889,1.4257767966310464,0.1196013289036544,upper,0.3824289405684754,0.4916943521594684
mt19937_reference,reference,euromillions_main,1956,50,5,serial_overlap_z,0.1934972667969777,-0.9653946195495394,0.8538205980066446,upper,0.9375284997720018,0.9562790697674418
mt19937_reference,reference,euromillions_main,1956,50,5,anchored_box,0.0157073619631901,-1.3234058562816091,0.9435215946843852,upper,0.9606765327695559,0.9700996677740864
mt19937_reference,reference,euromillions_main,1956,50,5,projection_energy,1.5431278716617012,-0.3877497710363971,0.6611295681063123,upper,0.9264356905552917,0.9562790697674418
mt19937_reference,reference,euromillions_main,1956,50,5,mst_cv,0.2095111501940826,0.4584610199323373,0.3156146179401993,upper,0.6797853309481214,0.7984496124031008
mt19937_reference,reference,euromillions_main,1956,50,5,h0_total_persistence,230.7508796394959,-0.8076596177107656,0.4252491694352159,two-sided,0.792198049512378,0.9127906976744186
lcg_minstd,weak_prng,euromillions_main,1956,50,5,marginal_chi2,51.38036809815951,0.8911642945289362,0.1893687707641196,upper,0.5049833887043189,
lcg_minstd,weak_prng,euromillions_main,1956,50,5,pair_max_z,3.526170538124895,-0.3959352818569577,0.7508305647840532,upper,0.9264356905552917,
lcg_minstd,weak_prng,euromillions_main,1956,50,5,serial_overlap_z,0.2990412305044214,-0.7863599693136885,0.7740863787375415,upper,0.9264356905552917,
lcg_minstd,weak_prng,euromillions_main,1956,50,5,anchored_box,0.0343075869120654,2.028288681615031,0.0398671096345514,upper,0.18604651162790653,
lcg_minstd,weak_prng,euromillions_main,1956,50,5,projection_energy,1.551977734175801,-0.1683066430665562,0.5780730897009967,upper,0.8992248062015504,
lcg_minstd,weak_prng,euromillions_main,1956,50,5,mst_cv,0.2136708075351917,0.937322484824094,0.1561461794019933,upper,0.455813953488372,
lcg_minstd,weak_prng,euromillions_main,1956,50,5,h0_total_persistence,232.05045954120231,-0.297158438840586,0.8073089700996677,two-sided,0.9264356905552917,
weighted_hot_0.45,alternative,euromillions_main,1956,50,5,marginal_chi2,384.2024539877301,40.64021232414155,0.0033222591362126,upper,0.0232558139534882,
weighted_hot_0.45,alternative,euromillions_main,1956,50,5,pair_max_z,8.803118594742866,12.35604926755908,0.0033222591362126,upper,0.0232558139534882,
weighted_hot_0.45,alternative,euromillions_main,1956,50,5,serial_overlap_z,3.00800296566214,3.8088627200731433,0.0033222591362126,upper,0.0232558139534882,
weighted_hot_0.45,alternative,euromillions_main,1956,50,5,anchored_box,0.1337950511247443,19.95557672825696,0.0033222591362126,upper,0.0232558139534882,
weighted_hot_0.45,alternative,euromillions_main,1956,50,5,projection_energy,1.506008132154732,-1.3081789566714406,0.9235880398671096,upper,0.9606765327695559,
weighted_hot_0.45,alternative,euromillions_main,1956,50,5,mst_cv,0.2100173104479521,0.5167303966529984,0.3122923588039867,upper,0.6797853309481214,
weighted_hot_0.45,alternative,euromillions_main,1956,50,5,h0_total_persistence,232.013619740332,-0.311629855141296,0.7973421926910299,two-sided,0.9264356905552917,
pair_bias_0.12,alternative,euromillions_main,1956,50,5,marginal_chi2,542.7300613496932,59.573215109122,0.0033222591362126,upper,0.0232558139534882,
pair_bias_0.12,alternative,euromillions_main,1956,50,5,pair_max_z,58.5572002714266,132.58904644776743,0.0033222591362126,upper,0.0232558139534882,
pair_bias_0.12,alternative,euromillions_main,1956,50,5,serial_overlap_z,0.7212170853341965,-0.0702213683702847,0.4385382059800664,upper,0.792198049512378,
pair_bias_0.12,alternative,euromillions_main,1956,50,5,anchored_box,0.1008541308793456,14.019739782023258,0.0033222591362126,upper,0.0232558139534882,
pair_bias_0.12,alternative,euromillions_main,1956,50,5,projection_energy,1.5246880253175803,-0.8449882371244407,0.8106312292358804,upper,0.9264356905552917,
pair_bias_0.12,alternative,euromillions_main,1956,50,5,mst_cv,0.2178566599185014,1.4191995337537662,0.0797342192691029,upper,0.31893687707641166,
pair_bias_0.12,alternative,euromillions_main,1956,50,5,h0_total_persistence,228.34649094596915,-1.752151957809169,0.0930232558139534,two-sided,0.347286821705426,
sticky_0.16,alternative,euromillions_main,1956,50,5,marginal_chi2,44.14110429447853,0.0265767060507269,0.4684385382059801,upper,0.8062015503875969,
sticky_0.16,alternative,euromillions_main,1956,50,5,pair_max_z,3.526170538124895,-0.3959352818569577,0.7508305647840532,upper,0.9264356905552917,
sticky_0.16,alternative,euromillions_main,1956,50,5,serial_overlap_z,8.285201151034313,12.760595231865665,0.0033222591362126,upper,0.0232558139534882,
sticky_0.16,alternative,euromillions_main,1956,50,5,anchored_box,0.0240957464212678,0.1881512591400606,0.3687707641196013,upper,0.7121090617481955,
sticky_0.16,alternative,euromillions_main,1956,50,5,projection_energy,1.5748962691011894,0.3999863653841917,0.3056478405315614,upper,0.6797853309481214,
sticky_0.16,alternative,euromillions_main,1956,50,5,mst_cv,0.1938629186159413,-1.3429698389076123,0.9136212624584718,upper,0.9606765327695559,
sticky_0.16,alternative,euromillions_main,1956,50,5,h0_total_persistence,229.98099542685765,-1.1100856537161772,0.2691029900332226,two-sided,0.6797853309481214,
curby_qrng_beacon,reference,euromillions_main,280,50,5,marginal_chi2,63.78571428571429,2.078728832990307,0.0299003322259136,upper,0.1522198731501056,0.27906976744186024
curby_qrng_beacon,reference,euromillions_main,280,50,5,pair_max_z,4.4593211666676025,0.430841895954432,0.4750830564784053,upper,0.8062015503875969,0.9127906976744186
curby_qrng_beacon,reference,euromillions_main,280,50,5,serial_overlap_z,0.9778510888124416,0.2568533265742743,0.3388704318936877,upper,0.6843853820598006,0.7984496124031008
curby_qrng_beacon,reference,euromillions_main,280,50,5,anchored_box,0.0947385714285714,2.3072654492049196,0.0199335548172757,upper,0.11162790697674392,0.2790697674418598
curby_qrng_beacon,reference,euromillions_main,280,50,5,projection_energy,1.6797053591106774,0.3820327022450535,0.3421926910299003,upper,0.6843853820598006,0.7984496124031008
curby_qrng_beacon,reference,euromillions_main,280,50,5,mst_cv,0.2000520069180375,-0.3572612908636089,0.6411960132890365,upper,0.9264356905552917,0.9562790697674418
curby_qrng_beacon,reference,euromillions_main,280,50,5,h0_total_persistence,137.67808220329275,-0.2597622933243895,0.8006644518272426,two-sided,0.9264356905552917,0.9562790697674418


==> anc/results/tables/source_audit_pvalues.tex <==
\begin{tabular}{lrrrrrrr}
\toprule
statistic & marginal\_chi2 & pair\_max\_z & serial\_overlap\_z & anchored\_box & projection\_energy & mst\_cv & h0\_total\_persistence \\
source &  &  &  &  &  &  &  \\
\midrule
curby\_qrng\_beacon & 0.030 & 0.475 & 0.339 & 0.020 & 0.342 & 0.641 & 0.801 \\
euromillions\_main & 0.163 & 0.944 & 0.834 & 0.515 & 0.106 & 0.282 & 0.522 \\
lcg\_minstd & 0.189 & 0.751 & 0.774 & 0.040 & 0.578 & 0.156 & 0.807 \\
mt19937\_reference & 0.013 & 0.120 & 0.854 & 0.944 & 0.661 & 0.316 & 0.425 \\
pair\_bias\_0.12 & 0.003 & 0.003 & 0.439 & 0.003 & 0.811 & 0.080 & 0.093 \\
pcg64\_reference & 0.721 & 0.751 & 0.970 & 0.764 & 0.080 & 0.794 & 0.123 \\
sticky\_0.16 & 0.468 & 0.751 & 0.003 & 0.369 & 0.306 & 0.914 & 0.269 \\
weighted\_hot\_0.45 & 0.003 & 0.003 & 0.003 & 0.003 & 0.924 & 0.312 & 0.797 \\
\bottomrule
\end{tabular}


==> anc/scripts/analyze_gpu_results.py <==
#!/usr/bin/env python3
from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
GPU = ROOT / "results" / "gpu"
TABLES = ROOT / "results" / "tables"
FIGS = ROOT / "results" / "figures"
PAPER_FIGS = ROOT / "paper" / "figures"
PAPER_TABLES = ROOT / "paper" / "tables"


STAT_LABELS = {
    "marginal_chi2": "marginal chi-square",
    "pair_max_z": "pair max-z",
    "serial_overlap_z": "serial overlap",
    "anchored_box": "anchored boxes",
}


def read_csv(name: str) -> pd.DataFrame:
    path = GPU / name
    df = pd.read_csv(path, keep_default_na=False)
    return df[df["alternative"] != "null"].copy()


def read_optional(name: str) -> pd.DataFrame | None:
    path = GPU / name
    if not path.exists():
        return None
    return read_csv(name)


def concat_existing(names: list[str]) -> pd.DataFrame:
    frames = [df for name in names if (df := read_optional(name)) is not None]
    if not frames:
        raise FileNotFoundError(f"none of these GPU result files exist: {names}")
    return pd.concat(frames, ignore_index=True)


def load_results() -> tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    df_5_50 = concat_existing(
        [
            "gpu_power_rtx5090_5_50_calibrated.csv",
            "gpu_power_rtx5090_5_50_frontier_fine.csv",
            "gpu_power_rtx5090_future_n_calibrated.csv",
            "gpu_power_a100_geometry.csv",
            "gpu_power_rtx5090_main.csv",
            "gpu_power_rtx5090_future_n.csv",
        ]
    )
    df_5_50["format"] = "5/50"

    df_6_54 = concat_existing(["gpu_power_rtx5090_6_54_fixed.csv"])
    df_6_54["format"] = "6/54"

    df_6_90 = concat_existing(
        [
            "gpu_power_a100_6_90_calibrated.csv",
            "gpu_power_a100_6_90_frontier_fine.csv",
            "gpu_power_a100_6_90.csv",
        ]
    )
    df_6_90["format"] = "6/90"
    return df_5_50, df_6_54, df_6_90


def plot_marginal_blind(df_5_50: pd.DataFrame) -> None:
    stats = ["marginal_chi2", "pair_max_z", "anchored_box", "serial_overlap_z"]
    alts = [
        "block_cluster_marginal_preserving",
        "band_repulsion_marginal_preserving",
    ]
    titles = {
        "block_cluster_marginal_preserving": "clustered blocks, uniform marginals",
        "band_repulsion_marginal_preserving": "band repulsion, uniform marginals",
    }
    fig, axes = plt.subplots(1, 2, figsize=(10.8, 3.5), sharey=True)
    for ax, alt in zip(axes, alts):
        sub = df_5_50[
            (df_5_50["device"] == "RTX5090_5_50_calibrated")
            & (df_5_50["n"] == 1956)
            & (df_5_50["alternative"] == alt)
        ]
        for stat in stats:
            part = sub[sub["statistic"] == stat].sort_values("strength")
            ax.plot(part["strength"], part["power"], marker="o", linewidth=1.7, label=STAT_LABELS[stat])
        ax.axhline(0.05, color="black", linewidth=0.8, linestyle=":")
        ax.set_title(titles[alt])
        ax.set_xlabel("mixture strength")
        ax.grid(True, linewidth=0.3, alpha=0.45)
    axes[0].set_ylabel("detection rate at alpha=0.05")
    axes[1].legend(loc="center left", bbox_to_anchor=(1.02, 0.5), frameon=False)
    fig.tight_layout()
    savefig(fig, "gpu_marginal_blind_power")


def plot_sample_frontier(df_5_50: pd.DataFrame) -> None:
    devices = [
        "RTX5090_5_50_calibrated",
        "RTX5090_5_50_frontier_fine",
        "RTX5090_future_n_calibrated",
    ]
    sub = df_5_50[df_5_50["device"].isin(devices)].copy()
    sub = sub[
        (sub["alternative"].isin(["block_cluster_marginal_preserving", "band_repulsion_marginal_preserving"]))
        & (sub["strength"].round(6) == 0.04)
        & (sub["statistic"].isin(["marginal_chi2", "pair_max_z", "anchored_box"]))
    ].copy()
    priority = {
        "RTX5090_5_50_calibrated": 0,
        "RTX5090_5_50_frontier_fine": 1,
        "RTX5090_future_n_calibrated": 2,
    }
    sub["priority"] = sub["device"].map(priority)
    sub = (
        sub.sort_values("priority")
        .drop_duplicates(["alternative", "strength", "statistic", "n"], keep="first")
        .copy()
    )
    fig, axes = plt.subplots(1, 2, figsize=(10.8, 3.5), sharey=True)
    for ax, alt in zip(
        axes,
        ["block_cluster_marginal_preserving", "band_repulsion_marginal_preserving"],
    ):
        part_alt = sub[sub["alternative"] == alt]
        for stat in ["marginal_chi2", "pair_max_z", "anchored_box"]:
            part = part_alt[part_alt["statistic"] == stat].sort_values("n")
            ax.plot(part["n"], part["power"], marker="o", linewidth=1.7, label=STAT_LABELS[stat])
        ax.set_xscale("log")
        ax.axhline(0.05, color="black", linewidth=0.8, linestyle=":")
        ax.set_title(alt.replace("_marginal_preserving", "").replace("_", " "))
        ax.set_xlabel("draw count n")
        ax.grid(True, which="both", linewidth=0.3, alpha=0.45)
    axes[0].set_ylabel("detection rate at alpha=0.05")
    axes[1].legend(loc="center left", bbox_to_anchor=(1.02, 0.5), frameon=False)
    fig.tight_layout()
    savefig(fig, "gpu_sample_frontier")


def plot_format_scale(df_5_50: pd.DataFrame, df_6_54: pd.DataFrame, df_6_90: pd.DataFrame) -> None:
    rows = []
    keep_stats = ["marginal_chi2", "anchored_box", "pair_max_z"]
    for fmt, df, device in [
        ("5/50", df_5_50, "RTX5090_5_50_calibrated"),
        ("6/54", df_6_54, "RTX5090_6_54_fixed"),
        ("6/90", df_6_90, "A100_6_90_calibrated" if "A100_6_90_calibrated" in set(df_6_90["device"]) else "A100_6_90"),
    ]:
        part = df[
            (df["device"] == device)
            & (df["n"] == 5000)
            & (df["alternative"].isin(["block_cluster_marginal_preserving", "band_repulsion_marginal_preserving"]))
            & (df["statistic"].isin(keep_stats))
        ].copy()
        part["format"] = fmt
        rows.append(part)
    sub = pd.concat(rows, ignore_index=True)
    fig, axes = plt.subplots(1, 2, figsize=(10.8, 3.5), sharey=True)
    for ax, alt in zip(
        axes,
        ["block_cluster_marginal_preserving", "band_repulsion_marginal_preserving"],
    ):
        alt_part = sub[sub["alternative"] == alt]
        for fmt, ls in [("5/50", "-"), ("6/54", "-."), ("6/90", "--")]:
            for stat, color in [("anchored_box", "C0"), ("marginal_chi2", "C1"), ("pair_max_z", "C2")]:
                part = alt_part[(alt_part["format"] == fmt) & (alt_part["statistic"] == stat)].sort_values("strength")
                label = f"{fmt} {STAT_LABELS[stat]}"
                ax.plot(part["strength"], part["power"], marker="o", linestyle=ls, color=color, linewidth=1.5, label=label)
        ax.axhline(0.05, color="black", linewidth=0.8, linestyle=":")
        ax.set_title(alt.replace("_marginal_preserving", "").replace("_", " "))
        ax.set_xlabel("mixture strength")
        ax.grid(True, linewidth=0.3, alpha=0.45)
    axes[0].set_ylabel("detection rate at alpha=0.05")
    axes[1].legend(loc="center left", bbox_to_anchor=(1.02, 0.5), frameon=False, fontsize=8)
    fig.tight_layout()
    savefig(fig, "gpu_format_scale")


def savefig(fig, stem: str) -> None:
    FIGS.mkdir(parents=True, exist_ok=True)
    PAPER_FIGS.mkdir(parents=True, exist_ok=True)
    for folder in [FIGS, PAPER_FIGS]:
        fig.savefig(folder / f"{stem}.pdf", bbox_inches="tight")
        fig.savefig(folder / f"{stem}.png", dpi=200, bbox_inches="tight")
    plt.close(fig)


def write_tables(df_5_50: pd.DataFrame, df_6_54: pd.DataFrame, df_6_90: pd.DataFrame) -> None:
    TABLES.mkdir(parents=True, exist_ok=True)
    PAPER_TABLES.mkdir(parents=True, exist_ok=True)
    df_5_50.to_csv(TABLES / "gpu_power_5_50.csv", index=False)
    df_6_54.to_csv(TABLES / "gpu_power_6_54.csv", index=False)
    df_6_90.to_csv(TABLES / "gpu_power_6_90.csv", index=False)

    mb = df_5_50[
        (df_5_50["device"] == "RTX5090_5_50_calibrated")
        & (df_5_50["n"] == 1956)
        & (df_5_50["alternative"].isin(["block_cluster_marginal_preserving", "band_repulsion_marginal_preserving"]))
        & (df_5_50["statistic"].isin(["marginal_chi2", "pair_max_z", "anchored_box", "serial_overlap_z"]))
    ].copy()
    mb_pivot = mb.pivot_table(index=["alternative", "strength"], columns="statistic", values="power", aggfunc="first")
    mb_pivot.to_csv(TABLES / "marginal_blind_power_5_50.csv")
    latex = mb_pivot.to_latex(float_format="%.3f", escape=True)
    (TABLES / "marginal_blind_power_5_50.tex").write_text(latex)
    (PAPER_TABLES / "marginal_blind_power_5_50.tex").write_text(latex)

    headline = mb[
        (
            (mb["alternative"] == "block_cluster_marginal_preserving")
            & (mb["strength"].round(6) == 0.04)
        )
        | (
            (mb["alternative"] == "band_repulsion_marginal_preserving")
            & (mb["strength"].round(6) == 0.08)
        )
    ].copy()
    headline["alternative"] = headline["alternative"].map(
        {
            "block_cluster_marginal_preserving": "block cluster",
            "band_repulsion_marginal_preserving": "band repulsion",
        }
    )
    headline["statistic"] = headline["statistic"].map(STAT_LABELS)
    headline_pivot = (
        headline.pivot_table(index=["alternative", "strength"], columns="statistic", values="power", aggfunc="first")
        .reset_index()
        .rename_axis(None, axis=1)
    )
    order = ["alternative", "strength", "marginal chi-square", "pair max-z", "anchored boxes", "serial overlap"]
    headline_pivot = headline_pivot[order]
    headline_pivot.to_csv(TABLES / "headline_power_5_50.csv", index=False)
    latex = headline_pivot.to_latex(index=False, float_format="%.3f", escape=True)
    (TABLES / "headline_power_5_50.tex").write_text(latex)
    (PAPER_TABLES / "headline_power_5_50.tex").write_text(latex)

    frontier = df_5_50[
        (df_5_50["device"].isin(["RTX5090_5_50_calibrated", "RTX5090_5_50_frontier_fine", "RTX5090_future_n_calibrated"]))
        & (df_5_50["alternative"].isin(["block_cluster_marginal_preserving", "band_repulsion_marginal_preserving"]))
        & (df_5_50["strength"].round(6) == 0.04)
        & (df_5_50["statistic"].isin(["marginal_chi2", "pair_max_z", "anchored_box"]))
    ].copy()
    priority = {
        "RTX5090_5_50_calibrated": 0,
        "RTX5090_5_50_frontier_fine": 1,
        "RTX5090_future_n_calibrated": 2,
    }
    frontier["priority"] = frontier["device"].map(priority)
    frontier = (
        frontier.sort_values("priority")
        .drop_duplicates(["alternative", "strength", "statistic", "n"], keep="first")
        .drop(columns=["priority"])
        .copy()
    )
    frontier.to_csv(TABLES / "sample_frontier_strength_004.csv", index=False)
    latex = frontier.pivot_table(index=["alternative", "n"], columns="statistic", values="power", aggfunc="first").to_latex(
        float_format="%.3f", escape=True
    )
    (TABLES / "sample_frontier_strength_004.tex").write_text(latex)
    (PAPER_TABLES / "sample_frontier_strength_004.tex").write_text(latex)

    scale = pd.concat(
        [
            df_5_50[(df_5_50["device"] == "RTX5090_5_50_calibrated") & (df_5_50["n"] == 5000)].assign(format="5/50"),
            df_6_54[(df_6_54["device"] == "RTX5090_6_54_fixed") & (df_6_54["n"] == 5000)].assign(format="6/54"),
            df_6_90[
                (df_6_90["device"] == ("A100_6_90_calibrated" if "A100_6_90_calibrated" in set(df_6_90["device"]) else "A100_6_90"))
                & (df_6_90["n"] == 5000)
            ].assign(format="6/90"),
        ],
        ignore_index=True,
    )
    scale = scale[
        (scale["alternative"].isin(["block_cluster_marginal_preserving", "band_repulsion_marginal_preserving"]))
        & (scale["statistic"].isin(["marginal_chi2", "pair_max_z", "anchored_box"]))
    ].copy()
    scale.to_csv(TABLES / "format_scale_power.csv", index=False)
    latex = scale.pivot_table(index=["format", "alternative", "strength"], columns="statistic", values="power", aggfunc="first").to_latex(
        float_format="%.3f", escape=True
    )
    (TABLES / "format_scale_power.tex").write_text(latex)
    (PAPER_TABLES / "format_scale_power.tex").write_text(latex)


def main() -> None:
    df_5_50, df_6_54, df_6_90 = load_results()
    write_tables(df_5_50, df_6_54, df_6_90)
    plot_marginal_blind(df_5_50)
    plot_sample_frontier(df_5_50)
    plot_format_scale(df_5_50, df_6_54, df_6_90)
    print("wrote GPU summaries and figures")


if __name__ == "__main__":
    main()


==> anc/scripts/fetch_data.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from geo_audit.sources import fetch_anu_bytes, fetch_curby_bytes, fetch_euromillions


def main() -> None:
    raw = ROOT / "data" / "raw"
    logs = ROOT / "logs"
    logs.mkdir(parents=True, exist_ok=True)
    manifest: dict[str, object] = {}

    euro_path = raw / "euromillions_draws.json"
    if euro_path.exists():
        payload = json.loads(euro_path.read_text())
        manifest["euromillions"] = {
            "url": "https://euromillions.api.pedromealha.dev/v1/draws",
            "records": len(payload),
            "first_date": payload[0]["date"] if payload else None,
            "last_date": payload[-1]["date"] if payload else None,
            "cached": True,
        }
    else:
        manifest["euromillions"] = fetch_euromillions(euro_path)

    curby_path = raw / "curby_qrng_bytes.bin"
    if curby_path.exists() and curby_path.stat().st_size >= 16_000:
        import hashlib

        b = curby_path.read_bytes()
        manifest["curby_qrng"] = {
            "url": "https://random.colorado.edu/api/curbyq/round",
            "bytes": len(b),
            "sha256": hashlib.sha256(b).hexdigest(),
            "cached": True,
        }
    else:
        manifest["curby_qrng"] = fetch_curby_bytes(curby_path, 16_000)

    anu_path = raw / "anu_qrng_uint8.bin"
    try:
        if anu_path.exists() and anu_path.stat().st_size >= 16_000:
            import hashlib

            b = anu_path.read_bytes()
            manifest["anu_qrng_optional"] = {
                "url": "https://qrng.anu.edu.au/API/jsonI.php",
                "bytes": len(b),
                "sha256": hashlib.sha256(b).hexdigest(),
                "cached": True,
            }
        else:
            manifest["anu_qrng_optional"] = fetch_anu_bytes(anu_path, 16_000, chunk=16)
    except Exception as exc:
        manifest["anu_qrng_optional"] = {
            "url": "https://qrng.anu.edu.au/API/jsonI.php",
            "available": False,
            "error": f"{type(exc).__name__}: {exc}",
        }

    (logs / "data_manifest.json").write_text(json.dumps(manifest, indent=2, sort_keys=True))
    print(json.dumps(manifest, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/gpu_combinatorial_audit.cu <==
#include <algorithm>
#include <chrono>
#include <climits>
#include <cmath>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <numeric>
#include <random>
#include <sstream>
#include <string>
#include <vector>

#include <curand_kernel.h>

#ifndef DRAW_M
#define DRAW_M 50
#endif

#ifndef DRAW_K
#define DRAW_K 5
#endif

constexpr int M = DRAW_M;
constexpr int K = DRAW_K;
constexpr int MAX_BOXES = 512;
constexpr int NUM_STATS = 4;

enum AltMode {
  ALT_NULL = 0,
  ALT_HOT_MARGINAL = 1,
  ALT_PAIR_INJECTION = 2,
  ALT_BLOCK_CLUSTER = 3,
  ALT_BAND_REPULSION = 4,
  ALT_SERIAL_STICKY = 5,
};

static const char *STAT_NAMES[NUM_STATS] = {
    "marginal_chi2",
    "pair_max_z",
    "serial_overlap_z",
    "anchored_box",
};

static const char *ALT_NAMES[] = {
    "null",
    "hot_marginal",
    "pair_injection",
    "block_cluster_marginal_preserving",
    "band_repulsion_marginal_preserving",
    "serial_stickiness",
};

#define CUDA_CHECK(call)                                                        \
  do {                                                                         \
    cudaError_t err = (call);                                                  \
    if (err != cudaSuccess) {                                                  \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << " "      \
                << cudaGetErrorString(err) << std::endl;                       \
      std::exit(2);                                                            \
    }                                                                          \
  } while (0)

struct Args {
  std::string out = "gpu_power.csv";
  std::string device_label = "gpu";
  std::vector<int> n_list = {280, 500, 1000, 1956, 5000};
  int reps_null = 20000;
  int reps_alt = 5000;
  int boxes = 256;
  unsigned long long seed = 20260620ULL;
};

std::vector<std::string> split(const std::string &s, char delim) {
  std::vector<std::string> out;
  std::stringstream ss(s);
  std::string item;
  while (std::getline(ss, item, delim)) {
    if (!item.empty()) out.push_back(item);
  }
  return out;
}

Args parse_args(int argc, char **argv) {
  Args args;
  for (int i = 1; i < argc; ++i) {
    std::string key = argv[i];
    auto need = [&](const char *name) -> std::string {
      if (i + 1 >= argc) {
        std::cerr << "missing value for " << name << std::endl;
        std::exit(1);
      }
      return argv[++i];
    };
    if (key == "--out") args.out = need("--out");
    else if (key == "--device-label") args.device_label = need("--device-label");
    else if (key == "--reps-null") args.reps_null = std::stoi(need("--reps-null"));
    else if (key == "--reps-alt") args.reps_alt = std::stoi(need("--reps-alt"));
    else if (key == "--boxes") args.boxes = std::stoi(need("--boxes"));
    else if (key == "--seed") args.seed = std::stoull(need("--seed"));
    else if (key == "--n-list") {
      args.n_list.clear();
      for (const auto &x : split(need("--n-list"), ',')) args.n_list.push_back(std::stoi(x));
    } else {
      std::cerr << "unknown argument: " << key << std::endl;
      std::exit(1);
    }
  }
  if (args.boxes <= 0 || args.boxes > MAX_BOXES) {
    std::cerr << "--boxes must be in 1.." << MAX_BOXES << std::endl;
    std::exit(1);
  }
  return args;
}

unsigned long long choose_ull(int n, int k) {
  if (k < 0 || k > n) return 0;
  if (k > n - k) k = n - k;
  unsigned long long r = 1;
  for (int i = 1; i <= k; ++i) {
    r = (r * static_cast<unsigned long long>(n - k + i)) / static_cast<unsigned long long>(i);
  }
  return r;
}

unsigned long long count_box_rec_memo(
    const int *t,
    int pos,
    int min_val,
    std::vector<unsigned long long> &memo) {
  if (pos == K) return 1ULL;
  if (min_val > M) return 0ULL;
  const int key = pos * (M + 2) + min_val;
  if (memo[key] != ULLONG_MAX) return memo[key];
  int max_val = std::min(t[pos], M - (K - pos));
  if (max_val < min_val) {
    memo[key] = 0ULL;
    return 0ULL;
  }
  unsigned long long total = 0;
  for (int v = min_val; v <= max_val; ++v) {
    total += count_box_rec_memo(t, pos + 1, v + 1, memo);
  }
  memo[key] = total;
  return total;
}

unsigned long long count_box(const int *t) {
  std::vector<unsigned long long> memo((K + 1) * (M + 2), ULLONG_MAX);
  return count_box_rec_memo(t, 0, 0, memo);
}

void make_boxes(int boxes, unsigned long long seed, std::vector<int> &thresholds, std::vector<float> &refs) {
  std::mt19937_64 rng(seed ^ 0x9e3779b97f4a7c15ULL);
  std::uniform_real_distribution<double> uni(0.0, 1.0);
  thresholds.resize(boxes * K);
  refs.resize(boxes);
  const double total = static_cast<double>(choose_ull(M, K));
  for (int b = 0; b < boxes; ++b) {
    double u[K];
    for (int j = 0; j < K; ++j) u[j] = uni(rng);
    std::sort(u, u + K);
    int t[K];
    for (int j = 0; j < K; ++j) {
      int v = static_cast<int>(std::floor(u[j] * M - 0.5));
      if (v < -1) v = -1;
      if (v > M - 1) v = M - 1;
      t[j] = v;
      thresholds[b * K + j] = v;
    }
    refs[b] = static_cast<float>(count_box(t) / total);
  }
}

__device__ void sort5(int *draw) {
  for (int i = 1; i < K; ++i) {
    int x = draw[i];
    int j = i - 1;
    while (j >= 0 && draw[j] > x) {
      draw[j + 1] = draw[j];
      --j;
    }
    draw[j + 1] = x;
  }
}

__device__ bool contains_value(const int *draw, int len, int value) {
  for (int i = 0; i < len; ++i) {
    if (draw[i] == value) return true;
  }
  return false;
}

__device__ int rand_int(curandStatePhilox4_32_10_t *state, int bound) {
  return static_cast<int>(curand(state) % static_cast<unsigned int>(bound));
}

__device__ void sample_uniform(curandStatePhilox4_32_10_t *state, int *draw) {
  int len = 0;
  while (len < K) {
    int v = rand_int(state, M);
    if (!contains_value(draw, len, v)) draw[len++] = v;
  }
  sort5(draw);
}

__device__ void sample_weighted_hot(curandStatePhilox4_32_10_t *state, int *draw, float strength) {
  const int hot = 8;
  const float hot_w = expf(strength);
  int len = 0;
  while (len < K) {
    float total = 0.0f;
    for (int v = 0; v < M; ++v) {
      if (!contains_value(draw, len, v)) total += (v < hot ? hot_w : 1.0f);
    }
    float r = curand_uniform(state) * total;
    float acc = 0.0f;
    for (int v = 0; v < M; ++v) {
      if (contains_value(draw, len, v)) continue;
      acc += (v < hot ? hot_w : 1.0f);
      if (r <= acc) {
        draw[len++] = v;
        break;
      }
    }
  }
  sort5(draw);
}

__device__ void sample_pair_injection(curandStatePhilox4_32_10_t *state, int *draw, float strength) {
  if (curand_uniform(state) < strength) {
    draw[0] = 0;
    draw[1] = 1;
    int len = 2;
    while (len < K) {
      int v = rand_int(state, M);
      if (!contains_value(draw, len, v)) draw[len++] = v;
    }
    sort5(draw);
  } else {
    sample_uniform(state, draw);
  }
}

__device__ void sample_block_cluster(curandStatePhilox4_32_10_t *state, int *draw, float strength) {
  if (curand_uniform(state) < strength) {
    int block = rand_int(state, M / K);
    for (int j = 0; j < K; ++j) draw[j] = block * K + j;
  } else {
    sample_uniform(state, draw);
  }
}

__device__ void sample_band_repulsion(curandStatePhilox4_32_10_t *state, int *draw, float strength) {
  if (curand_uniform(state) < strength) {
    const int band = M / K;
    for (int j = 0; j < K; ++j) draw[j] = j * band + rand_int(state, band);
    sort5(draw);
  } else {
    sample_uniform(state, draw);
  }
}

__device__ void sample_sticky(
    curandStatePhilox4_32_10_t *state,
    int *draw,
    const int *prev,
    bool has_prev,
    float strength) {
  if (has_prev && curand_uniform(state) < strength) {
    draw[0] = prev[rand_int(state, K)];
    int len = 1;
    while (len < K) {
      int v = rand_int(state, M);
      if (!contains_value(draw, len, v)) draw[len++] = v;
    }
    sort5(draw);
  } else {
    sample_uniform(state, draw);
  }
}

__device__ void sample_draw(
    curandStatePhilox4_32_10_t *state,
    int mode,
    float strength,
    int *draw,
    const int *prev,
    bool has_prev) {
  if (mode == ALT_HOT_MARGINAL) sample_weighted_hot(state, draw, strength);
  else if (mode == ALT_PAIR_INJECTION) sample_pair_injection(state, draw, strength);
  else if (mode == ALT_BLOCK_CLUSTER) sample_block_cluster(state, draw, strength);
  else if (mode == ALT_BAND_REPULSION) sample_band_repulsion(state, draw, strength);
  else if (mode == ALT_SERIAL_STICKY) sample_sticky(state, draw, prev, has_prev, strength);
  else sample_uniform(state, draw);
}

__global__ void stats_kernel(
    int mode,
    float strength,
    int n,
    int reps,
    unsigned long long seed,
    const int *box_thresholds,
    const float *box_refs,
    int boxes,
    float *stats_out) {
  int rid = blockIdx.x * blockDim.x + threadIdx.x;
  if (rid >= reps) return;
  curandStatePhilox4_32_10_t state;
  curand_init(seed, rid, 0, &state);

  unsigned short counts[M];
  unsigned short pair_counts[M * M];
  unsigned short box_hits[MAX_BOXES];
  for (int i = 0; i < M; ++i) counts[i] = 0;
  for (int i = 0; i < M * M; ++i) pair_counts[i] = 0;
  for (int b = 0; b < boxes; ++b) box_hits[b] = 0;

  int prev[K];
  int draw[K];
  int serial_sum = 0;
  bool has_prev = false;

  for (int row = 0; row < n; ++row) {
    sample_draw(&state, mode, strength, draw, prev, has_prev);

    if (has_prev) {
      int overlap = 0;
      for (int a = 0; a < K; ++a) {
        for (int b = 0; b < K; ++b) overlap += (draw[a] == prev[b]);
      }
      serial_sum += overlap;
    }

    for (int a = 0; a < K; ++a) counts[draw[a]]++;
    for (int a = 0; a < K; ++a) {
      for (int b = a + 1; b < K; ++b) {
        int x = draw[a], y = draw[b];
        pair_counts[x * M + y]++;
      }
    }
    for (int b = 0; b < boxes; ++b) {
      bool inside = true;
      #pragma unroll
      for (int j = 0; j < K; ++j) {
        inside = inside && (draw[j] <= box_thresholds[b * K + j]);
      }
      box_hits[b] += inside ? 1 : 0;
    }
    for (int j = 0; j < K; ++j) prev[j] = draw[j];
    has_prev = true;
  }

  const float expected = static_cast<float>(n * K) / static_cast<float>(M);
  float chi2 = 0.0f;
  for (int i = 0; i < M; ++i) {
    float d = static_cast<float>(counts[i]) - expected;
    chi2 += d * d / expected;
  }

  const float pair_p = static_cast<float>(K * (K - 1)) / static_cast<float>(M * (M - 1));
  const float pair_exp = n * pair_p;
  const float pair_sd = sqrtf(fmaxf(n * pair_p * (1.0f - pair_p), 1e-12f));
  float pair_max = 0.0f;
  for (int i = 0; i < M; ++i) {
    for (int j = i + 1; j < M; ++j) {
      float z = fabsf((static_cast<float>(pair_counts[i * M + j]) - pair_exp) / pair_sd);
      if (z > pair_max) pair_max = z;
    }
  }

  float serial_z = 0.0f;
  if (n > 1) {
    const float serial_mean = static_cast<float>(K * K) / static_cast<float>(M);
    const float serial_var =
        K * (static_cast<float>(K) / M) * (1.0f - static_cast<float>(K) / M) *
        (static_cast<float>(M - K) / static_cast<float>(M - 1));
    const float observed = static_cast<float>(serial_sum) / static_cast<float>(n - 1);
    serial_z = fabsf((observed - serial_mean) / sqrtf(fmaxf(serial_var / static_cast<float>(n - 1), 1e-12f)));
  }

  float box_disc = 0.0f;
  for (int b = 0; b < boxes; ++b) {
    float freq = static_cast<float>(box_hits[b]) / static_cast<float>(n);
    float d = fabsf(freq - box_refs[b]);
    if (d > box_disc) box_disc = d;
  }

  int offset = rid * NUM_STATS;
  stats_out[offset + 0] = chi2;
  stats_out[offset + 1] = pair_max;
  stats_out[offset + 2] = serial_z;
  stats_out[offset + 3] = box_disc;
}

std::vector<float> run_kernel(
    int mode,
    float strength,
    int n,
    int reps,
    unsigned long long seed,
    const int *d_thresholds,
    const float *d_refs,
    int boxes) {
  float *d_stats = nullptr;
  CUDA_CHECK(cudaMalloc(&d_stats, sizeof(float) * reps * NUM_STATS));
  int threads = 128;
  int blocks = (reps + threads - 1) / threads;
  stats_kernel<<<blocks, threads>>>(mode, strength, n, reps, seed, d_thresholds, d_refs, boxes, d_stats);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaDeviceSynchronize());
  std::vector<float> host(reps * NUM_STATS);
  CUDA_CHECK(cudaMemcpy(host.data(), d_stats, sizeof(float) * host.size(), cudaMemcpyDeviceToHost));
  CUDA_CHECK(cudaFree(d_stats));
  return host;
}

float quantile_upper(std::vector<float> values, float q) {
  std::sort(values.begin(), values.end());
  size_t idx = static_cast<size_t>(std::ceil(q * values.size())) - 1;
  if (idx >= values.size()) idx = values.size() - 1;
  return values[idx];
}

std::vector<float> stat_column(const std::vector<float> &stats, int stat) {
  std::vector<float> out(stats.size() / NUM_STATS);
  for (size_t i = 0; i < out.size(); ++i) out[i] = stats[i * NUM_STATS + stat];
  return out;
}

float mean_of(const std::vector<float> &v) {
  double s = 0.0;
  for (float x : v) s += x;
  return static_cast<float>(s / v.size());
}

float sd_of(const std::vector<float> &v, float mean) {
  double s = 0.0;
  for (float x : v) {
    double d = x - mean;
    s += d * d;
  }
  return static_cast<float>(std::sqrt(s / std::max<size_t>(1, v.size() - 1)));
}

float rejection_rate_strict(const std::vector<float> &stats, int stat, float critical) {
  int reject = 0;
  int reps = static_cast<int>(stats.size() / NUM_STATS);
  for (int r = 0; r < reps; ++r) {
    reject += (stats[r * NUM_STATS + stat] > critical) ? 1 : 0;
  }
  return static_cast<float>(reject) / static_cast<float>(reps);
}

int main(int argc, char **argv) {
  Args args = parse_args(argc, argv);
  std::vector<int> thresholds;
  std::vector<float> refs;
  make_boxes(args.boxes, args.seed, thresholds, refs);

  int *d_thresholds = nullptr;
  float *d_refs = nullptr;
  CUDA_CHECK(cudaMalloc(&d_thresholds, sizeof(int) * thresholds.size()));
  CUDA_CHECK(cudaMalloc(&d_refs, sizeof(float) * refs.size()));
  CUDA_CHECK(cudaMemcpy(d_thresholds, thresholds.data(), sizeof(int) * thresholds.size(), cudaMemcpyHostToDevice));
  CUDA_CHECK(cudaMemcpy(d_refs, refs.data(), sizeof(float) * refs.size(), cudaMemcpyHostToDevice));

  std::ofstream out(args.out);
  out << "device,n,alternative,strength,statistic,power,reps,alpha,critical,null_mean,null_sd,seconds,boxes,seed\n";
  const float alpha = 0.05f;

  const std::vector<std::pair<int, std::vector<float>>> alternatives = {
      {ALT_HOT_MARGINAL, {0.0f, 0.05f, 0.10f, 0.15f, 0.20f, 0.30f}},
      {ALT_PAIR_INJECTION, {0.0f, 0.005f, 0.010f, 0.020f, 0.030f, 0.050f}},
      {ALT_BLOCK_CLUSTER, {0.0f, 0.010f, 0.020f, 0.040f, 0.080f, 0.120f}},
      {ALT_BAND_REPULSION, {0.0f, 0.020f, 0.040f, 0.080f, 0.120f, 0.200f}},
      {ALT_SERIAL_STICKY, {0.0f, 0.020f, 0.040f, 0.060f, 0.080f, 0.120f}},
  };

  for (int n : args.n_list) {
    auto t0 = std::chrono::steady_clock::now();
    auto null_stats = run_kernel(ALT_NULL, 0.0f, n, args.reps_null, args.seed + n * 17ULL, d_thresholds, d_refs, args.boxes);
    auto t1 = std::chrono::steady_clock::now();
    double null_seconds = std::chrono::duration<double>(t1 - t0).count();
    std::vector<float> crit(NUM_STATS), mu(NUM_STATS), sd(NUM_STATS);
    for (int s = 0; s < NUM_STATS; ++s) {
      auto col = stat_column(null_stats, s);
      crit[s] = quantile_upper(col, 1.0f - alpha);
      mu[s] = mean_of(col);
      sd[s] = sd_of(col, mu[s]);
      float null_size = rejection_rate_strict(null_stats, s, crit[s]);
      out << args.device_label << "," << n << ",null,0," << STAT_NAMES[s] << ","
          << null_size << "," << args.reps_null << "," << alpha << ","
          << crit[s] << "," << mu[s] << "," << sd[s] << ","
          << null_seconds << "," << args.boxes << "," << args.seed << "\n";
    }
    out.flush();

    for (const auto &entry : alternatives) {
      int mode = entry.first;
      for (float strength : entry.second) {
        auto a0 = std::chrono::steady_clock::now();
        auto alt_stats = run_kernel(mode, strength, n, args.reps_alt,
                                    args.seed + 1000003ULL * mode + static_cast<unsigned long long>(strength * 1000000.0f) + n,
                                    d_thresholds, d_refs, args.boxes);
        auto a1 = std::chrono::steady_clock::now();
        double seconds = std::chrono::duration<double>(a1 - a0).count();
        for (int s = 0; s < NUM_STATS; ++s) {
          int reject = 0;
          for (int r = 0; r < args.reps_alt; ++r) {
            reject += (alt_stats[r * NUM_STATS + s] > crit[s]) ? 1 : 0;
          }
          float power = static_cast<float>(reject) / static_cast<float>(args.reps_alt);
          out << args.device_label << "," << n << "," << ALT_NAMES[mode] << ","
              << std::fixed << std::setprecision(6) << strength << ","
              << STAT_NAMES[s] << "," << std::setprecision(6) << power << ","
              << args.reps_alt << "," << alpha << ","
              << crit[s] << "," << mu[s] << "," << sd[s] << ","
              << seconds << "," << args.boxes << "," << args.seed << "\n";
        }
        out.flush();
      }
    }
  }

  CUDA_CHECK(cudaFree(d_thresholds));
  CUDA_CHECK(cudaFree(d_refs));
  return 0;
}


==> anc/scripts/run_experiments.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from geo_audit.calibration import calibrate_null
from geo_audit.plotting import plot_power, plot_source_pvalues
from geo_audit.sources import (
    EUROMILLIONS_MAIN,
    Game,
    bytes_to_draws,
    euromillions_from_json,
    lcg_draws,
    mt19937_draws,
    pair_biased_draws,
    pcg64_draws,
    sticky_draws,
    uniform_draws,
    weighted_draws,
)
from geo_audit.statistics import TWO_SIDED, compute_statistics, make_stat_config


SEED = 20260620
NULL_REPLICATES = 300
POWER_NULL_REPLICATES = 250
POWER_REPLICATES = 120
ALPHA = 0.05


def audit_source(
    source: str,
    source_class: str,
    draws: np.ndarray,
    game: Game,
    cfg,
    null,
) -> list[dict[str, object]]:
    stats = compute_statistics(draws, game, cfg)
    rows = []
    for name, value in stats.items():
        rows.append(
            {
                "source": source,
                "source_class": source_class,
                "game": game.name,
                "n": draws.shape[0],
                "m": game.m,
                "k": game.k,
                "statistic": name,
                "value": value,
                "z_score": null.z_score(name, value),
                "p_value": null.p_value(name, value),
                "tail": "two-sided" if name in TWO_SIDED else "upper",
            }
        )
    return rows


def run_source_audit(rng: np.random.Generator, cfg) -> pd.DataFrame:
    euro_main, _ = euromillions_from_json(ROOT / "data" / "raw" / "euromillions_draws.json")
    n = euro_main.shape[0]
    null = calibrate_null(EUROMILLIONS_MAIN, n, cfg, rng, NULL_REPLICATES)

    sources = [
        ("euromillions_main", "observed", euro_main),
        ("pcg64_reference", "reference", pcg64_draws(n, EUROMILLIONS_MAIN, seed=SEED)),
        ("mt19937_reference", "reference", mt19937_draws(n, EUROMILLIONS_MAIN, seed=SEED)),
        ("lcg_minstd", "weak_prng", lcg_draws(n, EUROMILLIONS_MAIN, seed=17)),
        ("weighted_hot_0.45", "alternative", weighted_draws(rng, n, EUROMILLIONS_MAIN, strength=0.45)),
        ("pair_bias_0.12", "alternative", pair_biased_draws(rng, n, EUROMILLIONS_MAIN, strength=0.12)),
        ("sticky_0.16", "alternative", sticky_draws(rng, n, EUROMILLIONS_MAIN, strength=0.16)),
    ]
    rows: list[dict[str, object]] = []
    for source, source_class, draws in sources:
        rows.extend(audit_source(source, source_class, draws, EUROMILLIONS_MAIN, cfg, null))

    qrng_path = ROOT / "data" / "raw" / "curby_qrng_bytes.bin"
    qrng_name = "curby_qrng_beacon"
    if not qrng_path.exists():
        qrng_path = ROOT / "data" / "raw" / "anu_qrng_uint8.bin"
        qrng_name = "anu_qrng_api"
    if qrng_path.exists():
        qrng_bytes = qrng_path.read_bytes()
        qrng_n = min(n, int(0.70 * len(qrng_bytes) // (8 * EUROMILLIONS_MAIN.k)))
        if qrng_n >= 100:
            qrng_null = calibrate_null(EUROMILLIONS_MAIN, qrng_n, cfg, rng, NULL_REPLICATES)
            qrng_draws = bytes_to_draws(qrng_bytes, qrng_n, EUROMILLIONS_MAIN)
            rows.extend(audit_source(qrng_name, "reference", qrng_draws, EUROMILLIONS_MAIN, cfg, qrng_null))
    return pd.DataFrame(rows)


def run_power(rng: np.random.Generator, cfg) -> pd.DataFrame:
    game = EUROMILLIONS_MAIN
    n = 1000
    null = calibrate_null(game, n, cfg, rng, POWER_NULL_REPLICATES)
    alternatives = {
        "weighted_marginal": (weighted_draws, [0.00, 0.10, 0.20, 0.30, 0.45, 0.60]),
        "pair_correlation": (pair_biased_draws, [0.00, 0.03, 0.06, 0.09, 0.12, 0.18]),
        "serial_stickiness": (sticky_draws, [0.00, 0.04, 0.08, 0.12, 0.16, 0.24]),
    }
    rows: list[dict[str, object]] = []
    for alt_name, (factory, strengths) in alternatives.items():
        for strength in strengths:
            counts: dict[str, int] = {}
            for _ in range(POWER_REPLICATES):
                if alt_name == "weighted_marginal":
                    draws = factory(rng, n, game, strength=strength)
                elif alt_name == "pair_correlation":
                    draws = factory(rng, n, game, strength=strength)
                else:
                    draws = factory(rng, n, game, strength=strength)
                stats = compute_statistics(draws, game, cfg)
                for name, value in stats.items():
                    counts[name] = counts.get(name, 0) + int(null.rejects(name, value, ALPHA))
            for name, count in counts.items():
                rows.append(
                    {
                        "alternative": alt_name,
                        "strength": strength,
                        "n": n,
                        "m": game.m,
                        "k": game.k,
                        "statistic": name,
                        "power": count / POWER_REPLICATES,
                        "replicates": POWER_REPLICATES,
                        "alpha": ALPHA,
                    }
                )
    return pd.DataFrame(rows)


def write_tables(source_df: pd.DataFrame, power_df: pd.DataFrame) -> None:
    tables = ROOT / "results" / "tables"
    tables.mkdir(parents=True, exist_ok=True)
    source_df = source_df.copy()
    source_df["q_value_all"] = bh_qvalues(source_df["p_value"].to_numpy())
    mask = source_df["source_class"].isin(["observed", "reference"])
    source_df["q_value_observed_reference"] = np.nan
    source_df.loc[mask, "q_value_observed_reference"] = bh_qvalues(source_df.loc[mask, "p_value"].to_numpy())
    source_df.to_csv(tables / "source_audit.csv", index=False)
    power_df.to_csv(tables / "power_curves.csv", index=False)

    compact = source_df.pivot_table(index="source", columns="statistic", values="p_value", aggfunc="first")
    compact = compact[["marginal_chi2", "pair_max_z", "serial_overlap_z", "anchored_box", "projection_energy", "mst_cv", "h0_total_persistence"]]
    compact.to_latex(tables / "source_audit_pvalues.tex", float_format="%.3f", escape=True)

    selected = power_df[power_df["statistic"].isin(["marginal_chi2", "pair_max_z", "serial_overlap_z", "anchored_box", "mst_cv"])]
    selected.to_latex(tables / "power_curves_long.tex", index=False, float_format="%.2f", escape=True)


def bh_qvalues(p_values: np.ndarray) -> np.ndarray:
    p = np.asarray(p_values, dtype=float)
    order = np.argsort(p)
    q = np.empty_like(p)
    prev = 1.0
    m = len(p)
    for rank, idx in enumerate(order[::-1], start=1):
        i = m - rank + 1
        val = min(prev, p[idx] * m / i)
        q[idx] = val
        prev = val
    return q


def main() -> None:
    rng = np.random.default_rng(SEED)
    cfg = make_stat_config(EUROMILLIONS_MAIN, rng)
    source_df = run_source_audit(rng, cfg)
    power_df = run_power(rng, cfg)
    write_tables(source_df, power_df)

    figures = ROOT / "results" / "figures"
    plot_power(ROOT / "results" / "tables" / "power_curves.csv", figures / "power_curves.pdf", figures / "power_curves.png")
    plot_source_pvalues(ROOT / "results" / "tables" / "source_audit.csv", figures / "source_pvalues.pdf", figures / "source_pvalues.png")

    metadata = {
        "seed": SEED,
        "null_replicates": NULL_REPLICATES,
        "power_null_replicates": POWER_NULL_REPLICATES,
        "power_replicates": POWER_REPLICATES,
        "alpha": ALPHA,
    }
    (ROOT / "logs" / "experiment_manifest.json").write_text(json.dumps(metadata, indent=2, sort_keys=True))
    print(json.dumps(metadata, indent=2, sort_keys=True))
    print(source_df.groupby(["source", "source_class"])["p_value"].min().sort_values().to_string())


if __name__ == "__main__":
    main()


==> anc/src/geo_audit/__init__.py <==
"""Geometric auditability experiments for combinatorial draws."""

__all__ = [
    "sources",
    "statistics",
    "calibration",
]


==> anc/src/geo_audit/calibration.py <==
from __future__ import annotations

from dataclasses import dataclass

import numpy as np

from .sources import Game, uniform_draws
from .statistics import TWO_SIDED, StatisticConfig, compute_statistics


@dataclass
class NullCalibration:
    values: dict[str, np.ndarray]

    def p_value(self, name: str, observed: float) -> float:
        null = self.values[name]
        if name in TWO_SIDED:
            center = float(np.median(null))
            score_obs = abs(observed - center)
            score_null = np.abs(null - center)
            return float((1 + np.sum(score_null >= score_obs)) / (len(null) + 1))
        return float((1 + np.sum(null >= observed)) / (len(null) + 1))

    def z_score(self, name: str, observed: float) -> float:
        null = self.values[name]
        sd = float(np.std(null, ddof=1))
        if sd <= 0:
            return 0.0
        return float((observed - np.mean(null)) / sd)

    def critical_value(self, name: str, alpha: float = 0.05) -> float:
        null = self.values[name]
        if name in TWO_SIDED:
            center = float(np.median(null))
            return float(np.quantile(np.abs(null - center), 1.0 - alpha))
        return float(np.quantile(null, 1.0 - alpha))

    def rejects(self, name: str, observed: float, alpha: float = 0.05) -> bool:
        null = self.values[name]
        if name in TWO_SIDED:
            center = float(np.median(null))
            return abs(observed - center) >= self.critical_value(name, alpha)
        return observed >= self.critical_value(name, alpha)


def calibrate_null(
    game: Game,
    n: int,
    cfg: StatisticConfig,
    rng: np.random.Generator,
    replicates: int,
) -> NullCalibration:
    buckets: dict[str, list[float]] = {}
    for _ in range(replicates):
        draws = uniform_draws(rng, n, game)
        stats = compute_statistics(draws, game, cfg)
        for key, value in stats.items():
            buckets.setdefault(key, []).append(value)
    return NullCalibration({key: np.asarray(value, dtype=float) for key, value in buckets.items()})


==> anc/src/geo_audit/plotting.py <==
from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


def plot_power(power_csv: Path, out_pdf: Path, out_png: Path) -> None:
    df = pd.read_csv(power_csv)
    stats = ["marginal_chi2", "pair_max_z", "serial_overlap_z", "anchored_box", "mst_cv"]
    labels = {
        "marginal_chi2": "marginal chi-square",
        "pair_max_z": "pair max-z",
        "serial_overlap_z": "serial overlap",
        "anchored_box": "anchored boxes",
        "mst_cv": "H0/MST geometry",
    }
    alternatives = list(df["alternative"].drop_duplicates())
    fig, axes = plt.subplots(1, len(alternatives), figsize=(12.5, 3.2), sharey=True)
    if len(alternatives) == 1:
        axes = [axes]
    for ax, alt in zip(axes, alternatives):
        sub = df[df["alternative"] == alt]
        for stat in stats:
            part = sub[sub["statistic"] == stat]
            if part.empty:
                continue
            ax.plot(part["strength"], part["power"], marker="o", linewidth=1.5, label=labels[stat])
        ax.set_title(alt.replace("_", " "))
        ax.set_xlabel("alternative strength")
        ax.grid(True, linewidth=0.3, alpha=0.5)
    axes[0].set_ylabel("detection rate at alpha=0.05")
    axes[-1].legend(loc="center left", bbox_to_anchor=(1.02, 0.5), frameon=False)
    fig.tight_layout()
    out_pdf.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_pdf, bbox_inches="tight")
    fig.savefig(out_png, dpi=200, bbox_inches="tight")
    plt.close(fig)


def plot_source_pvalues(source_csv: Path, out_pdf: Path, out_png: Path) -> None:
    df = pd.read_csv(source_csv)
    keep = df[df["source_class"].isin(["observed", "reference", "weak_prng", "alternative"])]
    pivot = keep.pivot_table(index="source", columns="statistic", values="p_value", aggfunc="first")
    pivot = pivot[["marginal_chi2", "pair_max_z", "serial_overlap_z", "anchored_box", "mst_cv"]]
    fig, ax = plt.subplots(figsize=(9.0, 4.2))
    values = pivot.to_numpy(dtype=float)
    heat = -np.log10(np.maximum(values, 1e-4))
    im = ax.imshow(heat, aspect="auto", cmap="viridis")
    ax.set_yticks(range(len(pivot.index)), pivot.index)
    ax.set_xticks(range(len(pivot.columns)), [c.replace("_", "\n") for c in pivot.columns])
    cbar = fig.colorbar(im, ax=ax)
    cbar.set_label("-log10 calibrated p-value")
    for y in range(len(pivot.index)):
        for x in range(len(pivot.columns)):
            val = pivot.iloc[y, x]
            label = "<.01" if val < 0.01 else f"{val:.2f}"
            ax.text(x, y, label, ha="center", va="center", color="white" if val < 0.15 else "black", fontsize=7)
    fig.tight_layout()
    out_pdf.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_pdf, bbox_inches="tight")
    fig.savefig(out_png, dpi=200, bbox_inches="tight")
    plt.close(fig)


==> anc/src/geo_audit/sources.py <==
from __future__ import annotations

import hashlib
import json
import math
import secrets
import struct
import base64
from concurrent.futures import ThreadPoolExecutor, as_completed
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable

import numpy as np
import requests


@dataclass(frozen=True)
class Game:
    name: str
    m: int
    k: int


EUROMILLIONS_MAIN = Game("euromillions_main", 50, 5)
EUROMILLIONS_STARS = Game("euromillions_stars", 12, 2)
LOTTO_649 = Game("lotto_649", 49, 6)


def sorted_draws(draws: np.ndarray) -> np.ndarray:
    arr = np.asarray(draws, dtype=np.int16)
    if arr.ndim != 2:
        raise ValueError("draws must be a rank-2 array")
    return np.sort(arr, axis=1)


def validate_draws(draws: np.ndarray, game: Game) -> np.ndarray:
    arr = sorted_draws(draws)
    if arr.shape[1] != game.k:
        raise ValueError(f"{game.name}: expected k={game.k}, got {arr.shape[1]}")
    if np.any(arr < 1) or np.any(arr > game.m):
        raise ValueError(f"{game.name}: draw outside 1..{game.m}")
    if np.any(np.diff(arr, axis=1) == 0):
        raise ValueError(f"{game.name}: duplicate value inside a draw")
    return arr


def uniform_draws(rng: np.random.Generator, n: int, game: Game) -> np.ndarray:
    out = np.empty((n, game.k), dtype=np.int16)
    population = np.arange(1, game.m + 1, dtype=np.int16)
    for i in range(n):
        out[i] = np.sort(rng.choice(population, size=game.k, replace=False))
    return out


def weighted_draws(
    rng: np.random.Generator,
    n: int,
    game: Game,
    strength: float,
    hot_fraction: float = 0.15,
) -> np.ndarray:
    """Draw without replacement with a low-dimensional marginal tilt."""
    weights = np.ones(game.m, dtype=float)
    hot = max(1, int(round(game.m * hot_fraction)))
    weights[:hot] *= math.exp(strength)
    weights /= weights.sum()
    population = np.arange(1, game.m + 1, dtype=np.int16)
    out = np.empty((n, game.k), dtype=np.int16)
    for i in range(n):
        out[i] = np.sort(rng.choice(population, size=game.k, replace=False, p=weights))
    return out


def pair_biased_draws(
    rng: np.random.Generator,
    n: int,
    game: Game,
    strength: float,
    pair: tuple[int, int] = (1, 2),
) -> np.ndarray:
    """Inject a fixed pair with probability `strength`, then fill uniformly."""
    if game.k < 2:
        raise ValueError("pair bias requires k >= 2")
    a, b = pair
    if not (1 <= a < b <= game.m):
        raise ValueError("invalid pair")
    population = np.arange(1, game.m + 1, dtype=np.int16)
    remaining = population[(population != a) & (population != b)]
    out = np.empty((n, game.k), dtype=np.int16)
    for i in range(n):
        if rng.random() < strength:
            rest = rng.choice(remaining, size=game.k - 2, replace=False)
            draw = np.concatenate(([a, b], rest))
        else:
            draw = rng.choice(population, size=game.k, replace=False)
        out[i] = np.sort(draw)
    return out


def sticky_draws(
    rng: np.random.Generator,
    n: int,
    game: Game,
    strength: float,
) -> np.ndarray:
    """Serial alternative: copy one previous ball with probability strength."""
    out = np.empty((n, game.k), dtype=np.int16)
    population = np.arange(1, game.m + 1, dtype=np.int16)
    out[0] = uniform_draws(rng, 1, game)[0]
    for i in range(1, n):
        if rng.random() < strength:
            copied = int(rng.choice(out[i - 1]))
            rest_pop = population[population != copied]
            rest = rng.choice(rest_pop, size=game.k - 1, replace=False)
            draw = np.sort(np.concatenate(([copied], rest)))
            out[i] = draw.astype(np.int16)
        else:
            out[i] = uniform_draws(rng, 1, game)[0]
    return out


class LCG:
    """Minimal-standard style LCG; intentionally weak for calibration."""

    def __init__(self, seed: int = 1):
        self.state = seed % 2147483647 or 1

    def rand_u32(self) -> int:
        self.state = (48271 * self.state) % 2147483647
        return self.state


def lcg_draws(n: int, game: Game, seed: int = 1) -> np.ndarray:
    gen = LCG(seed)
    out = np.empty((n, game.k), dtype=np.int16)
    for i in range(n):
        vals: list[int] = []
        seen: set[int] = set()
        while len(vals) < game.k:
            v = gen.rand_u32() % game.m + 1
            if v not in seen:
                seen.add(v)
                vals.append(v)
        out[i] = np.sort(vals)
    return out


def secrets_draws(n: int, game: Game) -> np.ndarray:
    out = np.empty((n, game.k), dtype=np.int16)
    for i in range(n):
        seen: set[int] = set()
        vals: list[int] = []
        while len(vals) < game.k:
            v = secrets.randbelow(game.m) + 1
            if v not in seen:
                seen.add(v)
                vals.append(v)
        out[i] = np.sort(vals)
    return out


def mt19937_draws(n: int, game: Game, seed: int = 20260620) -> np.ndarray:
    rng = np.random.Generator(np.random.MT19937(seed))
    return uniform_draws(rng, n, game)


def pcg64_draws(n: int, game: Game, seed: int = 20260620) -> np.ndarray:
    rng = np.random.default_rng(seed)
    return uniform_draws(rng, n, game)


def euromillions_from_json(path: Path) -> tuple[np.ndarray, np.ndarray]:
    data = json.loads(path.read_text())
    numbers = [[int(x) for x in row["numbers"]] for row in data]
    stars = [[int(x) for x in row["stars"]] for row in data]
    return validate_draws(np.asarray(numbers), EUROMILLIONS_MAIN), validate_draws(
        np.asarray(stars), EUROMILLIONS_STARS
    )


def fetch_euromillions(path: Path) -> dict[str, object]:
    url = "https://euromillions.api.pedromealha.dev/v1/draws"
    response = requests.get(url, timeout=60)
    response.raise_for_status()
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(response.text)
    data = response.json()
    return {
        "url": url,
        "records": len(data),
        "first_date": data[0]["date"] if data else None,
        "last_date": data[-1]["date"] if data else None,
    }


def fetch_anu_bytes(path: Path, n_bytes: int, chunk: int = 1024) -> dict[str, object]:
    """Fetch ANU QRNG uint8 values. Cached bytes are reused by callers."""
    url = "https://qrng.anu.edu.au/API/jsonI.php"
    values: list[int] = []
    while len(values) < n_bytes:
        length = min(chunk, n_bytes - len(values))
        response = requests.get(
            url, params={"length": length, "type": "uint8"}, timeout=30
        )
        response.raise_for_status()
        payload = response.json()
        if not payload.get("success", False):
            raise RuntimeError(f"ANU QRNG request failed: {payload}")
        values.extend(int(x) for x in payload["data"])
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_bytes(bytes(values))
    return {"url": url, "bytes": len(values), "sha256": hashlib.sha256(bytes(values)).hexdigest()}


def _curby_randomness_from_round(payload: object) -> bytes | None:
    if not isinstance(payload, list):
        return None
    for item in payload:
        try:
            data = item["data"]["content"]["payload"]
        except (KeyError, TypeError):
            continue
        if data.get("stage") != "randomness":
            continue
        encoded = data.get("randomness", {}).get("/", {}).get("bytes")
        if encoded:
            padded = encoded + "=" * (-len(encoded) % 4)
            return base64.b64decode(padded)
    return None


def fetch_curby_bytes(path: Path, n_bytes: int) -> dict[str, object]:
    """Fetch public CURBy quantum beacon outputs, 512 bits per completed round."""
    base = "https://random.colorado.edu/api/curbyq/round"
    latest_payload = requests.get(f"{base}/latest", timeout=30).json()
    latest_round = None
    if isinstance(latest_payload, list):
        for item in latest_payload:
            try:
                latest_round = int(item["data"]["content"]["payload"]["round"])
                break
            except (KeyError, TypeError, ValueError):
                continue
    if latest_round is None:
        raise RuntimeError("could not determine latest CURBy round")

    def fetch_round(round_id: int) -> tuple[int, bytes | None]:
        try:
            response = requests.get(f"{base}/{round_id}", timeout=5)
        except requests.RequestException:
            return round_id, None
        if response.status_code != 200:
            return round_id, None
        return round_id, _curby_randomness_from_round(response.json())

    needed_rounds = math.ceil(n_bytes / 64)
    candidates = list(range(latest_round, max(0, latest_round - needed_rounds - 200), -1))
    chunks: list[tuple[int, bytes]] = []
    for start in range(0, len(candidates), 80):
        batch = candidates[start : start + 80]
        with ThreadPoolExecutor(max_workers=8) as executor:
            futures = [executor.submit(fetch_round, round_id) for round_id in batch]
            for future in as_completed(futures):
                round_id, chunk = future.result()
                if chunk:
                    chunks.append((round_id, chunk))
        if sum(len(c) for _, c in chunks) >= n_bytes:
            break

    chunks.sort(reverse=True)
    values = bytearray()
    rounds: list[int] = []
    for round_id, chunk in chunks:
        values.extend(chunk)
        rounds.append(round_id)
        if len(values) >= n_bytes:
            break
    if len(values) < n_bytes:
        raise RuntimeError(f"only fetched {len(values)} CURBy bytes, need {n_bytes}")
    out = bytes(values[:n_bytes])
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_bytes(out)
    return {
        "url": base,
        "bytes": len(out),
        "rounds": len(rounds),
        "first_round": min(rounds) if rounds else None,
        "last_round": max(rounds) if rounds else None,
        "sha256": hashlib.sha256(out).hexdigest(),
    }


def _uint64_stream(byte_data: bytes) -> Iterable[int]:
    usable = len(byte_data) - (len(byte_data) % 8)
    for (value,) in struct.iter_unpack("<Q", byte_data[:usable]):
        yield value


def bytes_to_draws(byte_data: bytes, n: int, game: Game) -> np.ndarray:
    out = np.empty((n, game.k), dtype=np.int16)
    stream = iter(_uint64_stream(byte_data))
    limit = (1 << 64) - ((1 << 64) % game.m)
    for i in range(n):
        vals: list[int] = []
        seen: set[int] = set()
        while len(vals) < game.k:
            try:
                raw = next(stream)
            except StopIteration as exc:
                raise ValueError("not enough random bytes for requested draws") from exc
            if raw >= limit:
                continue
            v = raw % game.m + 1
            if v not in seen:
                seen.add(v)
                vals.append(v)
        out[i] = np.sort(vals)
    return out


==> anc/src/geo_audit/statistics.py <==
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.sparse.csgraph import minimum_spanning_tree
from scipy.spatial.distance import pdist, squareform

from .sources import Game, uniform_draws, validate_draws


@dataclass(frozen=True)
class StatisticConfig:
    box_thresholds: np.ndarray
    box_reference: np.ndarray
    projection: np.ndarray
    geom_subsample: int = 512


def incidence(draws: np.ndarray, game: Game) -> np.ndarray:
    arr = validate_draws(draws, game)
    x = np.zeros((arr.shape[0], game.m), dtype=np.float64)
    rows = np.repeat(np.arange(arr.shape[0]), game.k)
    cols = arr.reshape(-1) - 1
    x[rows, cols] = 1.0
    return x


def sorted_unit(draws: np.ndarray, game: Game) -> np.ndarray:
    arr = validate_draws(draws, game)
    return (arr.astype(np.float64) - 0.5) / game.m


def make_stat_config(
    game: Game,
    rng: np.random.Generator,
    n_boxes: int = 256,
    projection_dim: int = 8,
    reference_draws: int = 100_000,
    geom_subsample: int = 512,
) -> StatisticConfig:
    thresholds = np.sort(rng.random((n_boxes, game.k)), axis=1)
    ref = uniform_draws(rng, reference_draws, game)
    ref_u = sorted_unit(ref, game)
    box_reference = ((ref_u[:, None, :] <= thresholds[None, :, :]).all(axis=2)).mean(axis=0)
    projection = rng.normal(size=(game.m, projection_dim))
    projection -= projection.mean(axis=0, keepdims=True)
    norms = np.linalg.norm(projection, axis=0, keepdims=True)
    projection /= np.maximum(norms, 1e-12)
    return StatisticConfig(thresholds, box_reference, projection, geom_subsample)


def marginal_chi2(draws: np.ndarray, game: Game) -> float:
    x = incidence(draws, game)
    observed = x.sum(axis=0)
    expected = draws.shape[0] * game.k / game.m
    return float(np.sum((observed - expected) ** 2 / expected))


def pair_max_z(draws: np.ndarray, game: Game) -> float:
    x = incidence(draws, game)
    n = x.shape[0]
    co = x.T @ x
    upper = co[np.triu_indices(game.m, k=1)]
    p = game.k * (game.k - 1) / (game.m * (game.m - 1))
    expected = n * p
    sd = np.sqrt(max(n * p * (1.0 - p), 1e-12))
    return float(np.max(np.abs((upper - expected) / sd)))


def serial_overlap_z(draws: np.ndarray, game: Game) -> float:
    arr = validate_draws(draws, game)
    if arr.shape[0] < 2:
        return 0.0
    overlaps = np.fromiter(
        (len(set(a).intersection(b)) for a, b in zip(arr[:-1], arr[1:])),
        dtype=np.float64,
        count=arr.shape[0] - 1,
    )
    mean = game.k * game.k / game.m
    # Hypergeometric variance for overlap between two independent k-subsets.
    var = game.k * (game.k / game.m) * (1.0 - game.k / game.m) * ((game.m - game.k) / (game.m - 1))
    se = np.sqrt(max(var / overlaps.size, 1e-12))
    return float(abs((overlaps.mean() - mean) / se))


def anchored_box_discrepancy(draws: np.ndarray, game: Game, cfg: StatisticConfig) -> float:
    u = sorted_unit(draws, game)
    freq = ((u[:, None, :] <= cfg.box_thresholds[None, :, :]).all(axis=2)).mean(axis=0)
    return float(np.max(np.abs(freq - cfg.box_reference)))


def projection_energy(draws: np.ndarray, game: Game, cfg: StatisticConfig) -> float:
    x = incidence(draws, game)
    centered = x - (game.k / game.m)
    y = centered @ cfg.projection
    cov = np.cov(y, rowvar=False)
    eig = np.linalg.eigvalsh(cov)
    eig = np.maximum(eig, 0.0)
    return float(eig[-1] / max(eig.mean(), 1e-12))


def _geom_points(draws: np.ndarray, game: Game, cfg: StatisticConfig) -> np.ndarray:
    x = incidence(draws, game)
    if x.shape[0] > cfg.geom_subsample:
        idx = np.linspace(0, x.shape[0] - 1, cfg.geom_subsample).round().astype(int)
        x = x[idx]
    centered = x - (game.k / game.m)
    return centered @ cfg.projection


def mst_cv(draws: np.ndarray, game: Game, cfg: StatisticConfig) -> float:
    points = _geom_points(draws, game, cfg)
    distances = squareform(pdist(points, metric="euclidean"))
    tree = minimum_spanning_tree(distances).toarray()
    edges = tree[tree > 0]
    if edges.size == 0:
        return 0.0
    return float(edges.std(ddof=1) / max(edges.mean(), 1e-12))


def h0_total_persistence(draws: np.ndarray, game: Game, cfg: StatisticConfig) -> float:
    points = _geom_points(draws, game, cfg)
    distances = squareform(pdist(points, metric="euclidean"))
    tree = minimum_spanning_tree(distances).toarray()
    edges = tree[tree > 0]
    return float(edges.sum())


STATISTICS = {
    "marginal_chi2": marginal_chi2,
    "pair_max_z": pair_max_z,
    "serial_overlap_z": serial_overlap_z,
    "anchored_box": anchored_box_discrepancy,
    "projection_energy": projection_energy,
    "mst_cv": mst_cv,
    "h0_total_persistence": h0_total_persistence,
}


TWO_SIDED = {"h0_total_persistence"}


def compute_statistics(draws: np.ndarray, game: Game, cfg: StatisticConfig) -> dict[str, float]:
    return {
        "marginal_chi2": marginal_chi2(draws, game),
        "pair_max_z": pair_max_z(draws, game),
        "serial_overlap_z": serial_overlap_z(draws, game),
        "anchored_box": anchored_box_discrepancy(draws, game, cfg),
        "projection_energy": projection_energy(draws, game, cfg),
        "mst_cv": mst_cv(draws, game, cfg),
        "h0_total_persistence": h0_total_persistence(draws, game, cfg),
    }

